Relationships Between Six Incircles

If P is a point inside triangle ABC, then the cevians through P divide triangle ABC into six smaller triangles. We give theorems about the relationship between the radii of the circles inscribed in these triangles.

==> proofOfIncirclesTheorem6.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    213485,       3732]
NotebookOptionsPosition[    211458,       3695]
NotebookOutlinePosition[    211797,       3710]
CellTagsIndexPosition[    211754,       3707]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell["Proof of Theorem 6.1", "Text",
 CellChangeTimes->{{3.776261690268168*^9, 
  3.776261701619138*^9}},ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-\
25daa7b75f0d"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qm8TfX+//GFckuJq9FPg0pc7qFEJJSQoShlHstQkgZNGjUq022eR5oL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    "], {{0, 792}, {1446, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1446, 792},
  PlotRange->{{0, 1446}, {0, 792}}]], "Input",ImageCache->GraphicsData[\
"CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"86d8ffa0-3f88-4176-a6d2-ea8a911dfc30"],

Cell[TextData[{
 "        ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe?g30@_O]Gc15DHCbf
TmS7@^V1Da6iECfd:eD8U@?Rd;oO=oj:/i//E4Q/??Hlccc?eb/md2/inT]<mfCY
VJi_giQ^7lVT_lMKK7?j_98ObiH>;lC<NR0KlNn5k8@O3Th?jPlm9/1CSND@=9`9
EHFfEA@^jDn][/`Z3:>=SR5H=cQl6C<5kmP5f;]Q]R2^S>0`JL]nY13d60;_F2;^
[RfIF4LoCE6a/MZ`mFLdEdBaMmX=<3JAEKB4KgEh:gbo7A[OC6>4KG;ocDc/dhWb
<ko@mC`c?9eodgNj>7bbUgAU]5DG?boY1lggM3Mg;l4D[3cJoh;mfPIS3cA[?X@6
R6aH=A7FkZ1>Q^;d;ZR2_`FD;QK@7KoICnC67E2e8Q48HVT?^^NoLNB6;E1eo38K
X3_^FnmXf;Ad3B[dcLo7kf_MWTWDVjBf]MTRPggLlVRUCQ9NiG9E2`?2d7RXOb1D
>oDncYVLUo`l7nObjZN>3iJ@DA_:AjaebY8gC4RelcG>3eff:UBPAN3eJ50if7_]
QhR:4`HYJ4]nbo80PMEf<5?KihBX>3B0;2TE@CBJ`6XG1n6eHDS=kNk0DXU6/b7_
=j/K@9>PA<>Z9kY1JLRn[nX=>eSZnXL@QEG9@Mi;bKWh/Sa5Ho<ENh;J=@Yh6]M5
5S@fDMAC]:>`4kCSJ2VJG8UKJJh2^1U6cFaHEI5@W/_g0U<UYJ2;EQFQA`GY4aF7
P2ME7aKF=Y05lVcEWW86P^[50U<UkJhW]DM[=:RFZnCJiOF^l:XNDXbV:=gPUBJG
Na1B[oBPUekV`=DT0S=H=j9AnMbXJ^^BS<fB0de6XfmJ_6bESK61Ij1>T6m3g7Db
M67dgQh8gESjHWMMTN2jHQB^bc;EnE:AC[`k4kFB8gTZ^IUE2]IMM[mn;6ZA11K1
hH=RRnCc8f=VZC8lYGAaBF[7NPXA<FEm?/E>0QR5/4T@C38U1F>1EDmIRIUdZR8]
TW:Oj;EC[54FT8P;4]ZDF=GMEbC@FjaZYk8g0:Q89ojMhAN>4dYLEf6gn5EB5Kie
o:;`YJTBETZYg@YRIRVCIH[<2c7NA?J:fJD_L^Vf=6nVCgQXT7_Aa;9UI?b/N]RD
IL:DTePXC7dh7U2^Zj9=eC[?/:EBen_:ES:/jCDk4OOkeA=30LOER;E5E2ZOWbmE
kFC2cbi3L0__;Z>eC<ei<FANh69R2]_5BCTYcQl8CQB?T`01:g]E<JoT?dkV1FM2
ZikRBDKk?2jWCia/mbE1<JHXMWHN<k@J4d3@Nh6Dn;WY0ZWaXdkJ2bRabCGa@PS:
Zn:XHi>Yb[CD8EkH>V2T7k??MM<WX:Z:DUR9Uk=iEIe]Z/:4:[R5Y^GB@U<fZJYf
mQhCAJo5@Da3b7Kk/DRjGIQjn0L;EL=22VE^I7=dLVEQK@YUKVA_HVX:=B0`86mR
JPXa<3D`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`
858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`
830P<c<g838a<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A6
82mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_
E5@a83PP<21B2RmDE38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<
IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P
;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B
>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<
J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@
0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE
=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI
_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8Tb
AA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D
`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa
9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaN
T/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;
A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQ
OaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?
<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780c
L0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=
L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990
nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2
bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[
TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHf
IQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL
<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[
PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB
92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhi
B[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NG
MiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA
9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDU
IE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYl
UB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ
/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^Ne
GS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?
BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZS
FZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI
[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]M
Hgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OH
M7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1ab
TBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;
GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h
1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H
;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^G
F2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O
`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54
UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m
9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYA
c17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?
KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]
J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkI
d:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^g
kIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8
lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7R
aoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcd
S?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUb
ZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOj
GO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZ
WZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcM
N[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CC
MfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAc
M79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3
@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`83<c=b0b<C9M82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE=Dd92EB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f
=B0_C65cM4=XHG8P>30P;eMYI7AXLb1K83Hf=`Xf=SLP=c8b83Lb<R0f=SLP=S4a
830P<20`830P<20`830P<20`83Hf=b1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5CE=2@UD[B6E/MVEdJF=Q
82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/
JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g
<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d
<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=SHi<R0_AVU/M6Eb82m6
K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFG]d4mNIokhk<m98/T6BKBc9j5DQ_fAS
K1ja/A<;FC;VHLMPX9:3Pf@SHS/h^62L@0]ef0314?8PT1AJ4][V`B/NK4hZ`d89
BdjB/dU3fPgI/=VV=27]jJU?V]g@T`H/kCLShf8fbN6?W<ceWNme7mog^moLdEag
[EhKQECX0@kZ6b>M:d2ic3e4O]WB4NU<b/Ko85[Jd]gUB<Y2;P2gLTGW?Ae9FG`B
@6^mInFjTOiYe4hU]THSbi=f^4IdAR/YTS9>8cZY]J?[PJA/?4kD/G9EbhPm;HET
HdOTPI7ih@?IOUnT8iY/Kei:M5;WZSEM8c;i0m<jEdM7fV>@o7/KT;@R?04J^1OD
`41?Y@U0oFN]5GRbbWJjjW[oMOnblAEG`20Zl[;JAaGjgZ/_K_XRNRe7mkSh3e9X
[[NGZBX_WPN@PV@OdSdnJU7jdDf<@H<W1W>XEU:MC]GSVFF27W`N7Z?j;5D>fW0k
[:>jSNY?Z?:Sg46B1W5k?bmjCn0j/>1L[hjg;dXgfdeJWOfg<E@MgfmogoCABCCC
jUe2LglZJ6IYlEUl1YJ37Il3=jj76/S5_@=i:neQ<Qf4CZXmE3WUSWR`geIR?hd5
h>JAnVB3SLNGkGlZ;[AO;Xhak;NOcHWaA5jaTN@MKcmSgFoo]ODNnfVZQi>V@gWD
hVGk@N]:nbiK3?Offin`aY3j?9hTJjgDmFEkAmhNno9RaCioCh`Mk[NGTGf9EfNO
DNZdCkMnK2o:RHU8LZ5e_Sfon2gk9>Y8cA`dZ=][/4ndk[;?99?=6/RIBODT7/9m
T8okn]eckBN8YG07i^BEkXWQ3`MZLX_M<Ec_WE6C^bN_9/NM=mo^cZ_>bB5nbN_Z
QmAgZFNYBm@NMJhjFneDIjWCAJ>X5lN9:J9F54Ee38odEmYE9o4`E18/Q`M4UBS4
l2EBlROaZ:8lnR^A5iT8HWX/l@M:GXCd61hn[YLiHUiF:I`ZQTL7TZZSGS/_LkaR
d3>IYa_MPJ78H2i8n4Q<1I/WM5NJ:Xeg6<ZZoEmg2b^FjgO?eelV]4YkiSD4YD?F
T5@R<`U[j7YcdgGVJfWGFS95OAk?_8G[1[XkfeL4XZi0f1F8DPe;fk]KCE9?/l=a
[;eC=SPT;S_Lg=8ZddQDjWA5oE:kbnlheZgd^lVl@SIg^oc7H4EPDO3H2VoDgmo]
k@jh8_k@@;=_MM>H^KJ=c[GJmaEcnNC1E/]c=B_mKYZ[BCHgbg<ebG<ebG<eNi^E
^NCP0fd=_SEMU9f>@=/lQiCK8<eId1RD796@?hK?Tm:o5X@cX1M>@Jk@0aJn2>`0
RONYGYAYO77R4n4ed<Lk4YmaiKBXPg9UlLX:>0>?`3kX0aFlB7`^g0e?`a_HC/of
DSP>5m06TfW_iB46ln5=C2CNPAG`Bf[O1FMQ=ab35>[C0AUTgHW^a7ZB_L@g`d>9
Wl<T:8D]L0[:J=BM<9@hV1PPjd9H38OP<?GoMgBaHgaJhZG4ak@;;Z0a7b;;>hWi
RCh`@P7hX9jd3l5YM7<G4jePPW;bkZO`31b0En2_^0V?9eXCgHWcRD^DZRJH20eD
=^1a_<CelE/B?dgl9A4W978QWfH=`bkh1HgOAnD<KJd1_1NkL1O^IUjfRAgW=`^I
lF728@mVDjV1EO0`8C08in1oh1oh:C=aNZj;NcDa?O6oX8=i5:DLBABjZFbU/Y=R
>XTZW89EF8lKl4WLSKmSnF`a2k;kf@?/4jj>FlZ]hgk7[n7kQAg2dbYMo4[RI>:e
a;^@2EJh2eK3AX[^;9b7cn5;i6R/RNS6L_CQgEAjL1lKa0<hb>[a39iWQo13o0Po
aJ]<H2T/PgUH5m_53[>ck3ML6kNKn`Wg8GN5_d=P`P7Q//Z]oZmhLgaKo3N9l/BU
a1NdaH[PY9Ga@Ad/P`Q5f`WCh<LDaE4ZOKAZin1EN4<Y7n54688_20E08eZ`16^Y
e>6M^0;KL3nNX79JlNG_S1J2JIR1IK:9[84e/`kF`miU?E`FUlo=iAZi?RZ_LaNh
ZmaEG^3Cn0an=Sl7M_0Mo5hZco<_l_glfd:IL8M@9b`ANXA]`Pj^AGQ7^:3JZ=ZY
jUMmZ_XKKH_ceJ_D>fQegZ2LOHEbnIlGSi?8na:h3e[@Slf`QeKS04JPUk9[>Ci<
N7E2KZ:9flS=IU<X6dk33bUKml86f<H]Q@>9on@>`G^D:B]Yb1ihPON1EGR:EVLC
C:4/6RWN_?blg9a/mbCGmi`>f_8WIUW<Y/`96NUYAX<n=DFWeHQZUL1c3:4Ph:X>
>jC//<AW^fYZ2VGI5B55i0I5V1iUQe@m]XgTT?]5b3BVYIMJ[[RYYCOIdS_J4_F>
2ZPX;704G0kY;Ko;4L?61D7R7o6k@PiYB>5[5OhaQDlUg^VT3Xj0ZMG_T33/24SE
gJfmPK2o/007_@B7][10gSRlX9<7UZ0Z/X4fF:RBF`@TRl/OT<`^h/W6^@>AiE;m
PV30WnEdQTQ7ZXE1VZ>`X4dR?f5kbW;Gl^da;cB7IBjb=2QaTI34`_9H1XnDjO9;
VN/_VohYG^L2>fh`B/aM7HWfET_Nl7H2EaK3/QCI@M:l1PL=bcJ7PQ9^7W52m[6M
?9GMCKhCg>5fQjAanEb]_NeQ0QLF1_/]GX^bnDY@7n`gNlf:D5P`J=YHkZCX1`]W
5LjBJKWC]359oo@_BOe_clSD]?7L7hS>FcP:0<X8^>J@Wi:SAIW4ALjFb[MX:OBf
U19>M8F@`V`SOjXTASW3^BG1?BLRmCALMj?EWg@^g>k_eiP]bT_85j;fhEkmC5XY
JZmg>GZ_d=/jk1[jjeQ=I4BSL^^_P6bD5gXdEbB<G>NkiINUVj9^=KUJiOG]E]JD
I9LYL8>2I1TJfFLYWEkPmD6Wi0RAPWi=5/b;PJHnN0aaIbR6RLdal5/7jCLZ]na^
<QO8ZMKVYoU9:2`PAKjC^<T5SVZJ^E[>5DN_XgO>lUi7]J>ETXUg:i@<dMi@4B7H
42BLH17=j0eUSK;AD6PVSE<TSd=MZ7U_R4IX7aV1Z:8Z6ZI6D`[XILYUe`LG1:DN
OiKTmHMX5BQmcm@7YC>D^J4@]BXNmI@lg]1V6_6iQ7`^cROke>@Xm=^UQhH8mOK:
HcH4GDkYC6m_EZol_2GU6<;=2^n88PIb4aWb6?KDDelR;VNF/PI>Ui?L2/VHCZ>D
_YiAm9_mVa6N<NXgmKb=_9fQ85cj;B5LMR/8ck`UQ<]7?Af3L0GiG2hSO?]gQo0M
Ha2^o6J4_J=nTi>cb5^_P[3_Fd:hjUH@m]lB`X5AClLPG4dn1fB4Igmg2=N<@GS>
=b<lMmA_LW8NNC]G@GSn]hA`kJdPG7M;2=lij^THQ>_9ic]UQ1MlM`P_78=``cLS
_6SDKg9b<GVkB45hbKN4l?M_1N7P;B4L6_Ed3<:=i7=8A_R^DHBmFA;L^0ogg;C]
`[Nn<Bnm0G;jYB@H`BL/0A_EYnRkZi7ZLlCglAm1WdbYbOFcWACjh/PWNAJMo<PO
g1amJ`VTnonGFU7=P;=HSAMH:O/ANhVS;gKZh`?Pcm>g7dMWB5G9Lafa:0HlEE4O
0cQ?EIJ9ichPWZRJ:4MDl`6LX5h0Bc`WJ2B1j9CRZ@JW8HNZSmlI^oI7hMBGEC6n
mRZM4m0<=X[^MYZ;PIJnPRijjf/`R:g8?L`maCn]?JR=JF9JEJhF@JeB8A<e6[YY
@BgP3^AhAkYFjcJB;Ud@g4IZX=<9W4K;Z`CD<NB0fMAR34=N3OedEVVdW43BReiS
JVYVYTGHSo^eiYCD0lhMMm?9P;W^Le?]l;2i;Q3eOe;]=d5UITEUANe`aG25XJ`B
3LJb<_XcU1E]WNcIX9m7KgSnC9K4W`]]WF`JDG2Th<j5?2=]]nX[:]ADRjMPDa<d
X@kCYZ:;Lg8^i7In>;Ci4/^h^7_hi3=_//MH8m/fO3oGlVDEa^8e2_9?4BhlLE[j
5/j5CMkBa]A6@c][Cfdg[6Og>mEcDV/<c2[Jao?f=<8`AkAU<Yd]AnB;/m[65k//
nIX<Mnh4Lein39L=>;]GD8QeWl_ae>WoGS_dnA1D3UL>6L^:Q/_Tf8ZWE:gc6TdF
@CBkEMUZ4nm1`B9j43a8a`D??TPAH<U]<jI?blUf>@dg/9cC8GnWZ5GZ2DVJQncL
a^[ke_XfaGn6AgmEEocXo0ga]Oo6kTOFhKdc[oH7YBfQcO7O3noRjUfg?OYHbLAh
fG1SNmFbIfOJQjl:JG__^WmkZ2S7<b=lL>NJ8i@ESHV;`Pn4bf2UC3WV;LlBW/8m
0VM7>kl9]`[KdX@6TM]R=APbE3>]G<[<38f=fFaV[YREjh/=5XNVf6bf>`hhfi<0
e0j=Q4nA@fGUT0:1OTP9ObI<c7BWIHmcIfG[9VQ:83EMGh96`gRmNR990W0UR8cW
]:JD4QQ_Y9]XDIDPSgBCceA@Gj6_l7RBMeWaH1<fRISYVXb^kh51Kia:0=hfEJEF
>Adif@KmKC>L;]j6d`aWWJof_anol]VW7jbigGKFlTAOo;d4_7Cib0VLWB]LSUll
^O?in=_aEn?an:l?QQkollm>kG/;Sf3Po1nEIoDibY<FbY=D>Znhaf_OJ]QSI2FR
cSJNPBeC58_C;9IDmcRcfG;1fKe=BH;JH@D3>@66UL2cLH;1WI6]DP]ZG/fYVEY@
JODRAC^1KQZS[PCEjO@5C25j??UbG6hi4R[CmHbb@DT1@kZJdM:OSlkZVU]^6Oon
Io5WGVL=F?C2k^2nn9KQ_T<I>J]2fa]VX`4WGgeJB7__K?bM_ib:mb/ad?k53e4<
>S[]ZO=>D]]hG/OIJ?OBR3J]CTaQ:BT<E6f/G6<IahU^<:N>Rj5^`;WkNT1:DWon
<BFb_:[db5IF:;UM?2G=VN4dS5C/hh^^kN8lemkUOWCe;;<;Yhk7OHORhoYXJ[Y@
gTOi@bAXX<a[T[g@S7RQ^QL]>VEV[Bj6gjNI?aR1DYWiHgWBVbMdmG5G[kg9gQT^
NTfIZ6mh^KbgbW=l@G=X8AdRg^U]:Fg6MBW[SGa=NS2m=Gem>ZlFK@JmGX_Sa//8
J4FV<ZK`V_CdH]hbHKb6P/nHl1G13a^<VFG9f?F40T60CLECV]:L9OAdZVREG:0l
^/jB6M?kf>icOk_`ngS9Jec?0khelBkL/ND5hMAo_ghT<Kb;7iaYSg>[7i=mEJi4
U<jT_^ZBogD`2Mb@3CVd@nG1E:DAdTTK7O7BYJ8g40AZ6gbnaIjJj<[^J5MKBhCd
BJ_L@_TO1U4oeDED2B0jE@4jX@=h<S5b4@nS?=9kKJc/^dV^^TVFakjaOn0V^OXV
^EjFo`og20jf2VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:<cTg<PYUKVA_HVX:
>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6
Kfid82m3D4e>FD@[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa=R0`858P;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b
83Ti82mGJFAdJ7<PFb0e>3@:<20`830P<20`830P=CDf830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=R0e<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_@e1=CUU4:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83He=3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUmM5?7
UKoc?_ATfMRB;5^B;EU?OYKTKob1SHdM;8aTo1eS4b8A72@K>KK1`HLH=CQ0W@BJ
83jfQ09Yj:IQTbElUXMaR0b5MCQTVia]4i8fbCK;]/e2dYkMnRBk2fbn/?Jn9m_1
W2J7?cQihiUkkm`k<gMnLmllcGQPkKX0c88QX:5UVKno2nC7Z4>bXK??ganE]Km6
6^X<3_1AVLd4X5MgmCoD5iFE?`5@VAmJ_GjbOF8g0>_Y3_QGA_G`=M;BKZb8bV@>
dXc^_X57Xk9f1:UQmI[>BGfR1nGh?_nSTn?3IICiQoemPJRmhC>T6Oe[7QVHU<N@
5_B_3DcJ4fa?_`d4JaG`3<C0:^200SFVMP3^;bXc<:REm?PdQgkio8Z4b^^PDL[b
RZJoTnT7[amjh_?0ehkHGLX_/29VbUjRRZb9;80hP_[af5gC6[TM5XX`]>F4X@ic
5NHBc3Ti2```A0k2Sc6oP9V67[8=eV?NR_VWV9UYkS1:XfCK<:=dWR7[8HGD>f<I
ba:MdF9@aE[N3A?5b?>Fga^^W2E6G;f?R75h5/@/D94Gb<mQ9ES8?h:=348]I9;W
CVF]]_Q@MASj<@mQY^FBT<?3JDFFlb@GK0c1=WI8HlQYbil;lb`O5hHY<Vbih0Pc
B5i;@lVIH1Tc?foi9o=3U_>HSdIEAk;@h[CU/7VeIGMJV3`gK7W672KHIUND[3=S
dm>F_ZbmUYF5/[iaKiPj>V`YAoeBIjbU]<aZ:C5O]LafQ9D4iCacXbFkl3NF36b8
ISafJW=Z;2KcK//lE:FIgHiiV<nB8f@oI9?m`kIjbaUTLKZWj[;:mXK9HjMZ<`]]
HC;X;:g=g9]Ejk1U=EY/FCD>1o9;gn0fL`m`2kPR;XO;i>bLUD_UM4Z]DZf<ElHY
EDZUTP^CHl=E5/EILQBZ49JSYi@:9A/V_l1:iR`i;ULNOeG9:2TU:7GQb9l`N0WX
`^CXR5[RT3V]T3U5V1`o5Jdjk[@`4/O82SDUlEQP2AAADU0?8]TAE/2Fi62EXDXk
Ge=NhoZf`RM[Y/ZLKgl<a2c^KFScR4O<G[58HR9VkiBiHH[iESZ`3UF1jYbLQ]Ke
Yh;m_Eg^P>3f2Nh0IYnh;MQ]48LjN?iTKknTh4GJk^_Xk9JX?b3f2`6Gf2^hn9=1
^Me]jRi97AAL9j7;_LAc///IL0d7WD6gh7MiCgED[ffO<MKFjK7FE_n=/JZUc]I:
HgG8kFhKZeeBMdQS]D]S]D]SMCPki;6TbK]kfZXO6L3Xi=dm3KbHfBKF;EkV4GVo
eaDV1k7B]@kH<E2cib2C7H8DISIH02:oaobQA2O^Rgc2oP[D4gfAojH[L557YDa=
E5G26>b0oG02Mj53b6O2Po0/_4UjlMeN3R?`?TV3O=ak6@Q38obJA2;_@1NlQ?H3
L07f`4V8`cImT8CJWL@F6DCIRG`7K8kl0fA06O`8cT4im[XCaR>78jM@f`[g`A4h
R^goQ@SDBBHalX_8EE32H^ac<f[NRCA6CX0FLZ4JF[1f<i`W=_[3B3LHX0:mnaWl
70k0Jo1GlP@IRGA7PY5;THl`E0ePPSI<6lT8nHPn`O`Xl[?8OdHV48U<b<IAOK0K
G/CnCf0J`jgECEJA0K:Kk:6Le1?D2;>5eDoLA1bbH16VFUP3Cb<2Xg0AoPNn89mB
1UY=3m2_AdXRo`^ad82cU6HBP22VYc3]a3VM9@YB@1JB5[:Ao8C/8KnU/ZWk:0oe
0nYAjQ>jVEi>[jMobcc23;?KfFLE/A?G8fLS_hZl1gX```>`5SKQk2k09KP6Ga8J
nc8A6jTPeNA1C4=T?cE:3Y1AZXF<TD_D4O97LXElB[jRF2Z>BZ9bZ05Z=gFD^T2m
AOO@NnROdWnT[c?cFHXm`7j//77o=]4a/GGR[DQ5i:?8ikS5:/6::e<=cK02o3SK
OYP3?lAI7<Md0UO]8[`>Kl[Y2S71>7b>:03ATQABA9X`=I=kBAOY8LnC<iS>bkkL
X70QZ1Q:@nTY4mE6ME1me13e7SE4Ym;IM3fmS3j1j@gjOOX[nR^6IA:I96HAD`OK
VCkV>D`7VD?<<?<fFlk>Ii_IYN`@^iGMCWNbkk3_:cHYMRZ65IlZ?/=]/I5K`fg7
eGTCHoHeS>E_7XITX?M5l31d4QOYP;fh6PN87d8HGB_9dhQG?fA6f^U=m2:Z0:?Q
?3b6dOXLK8B]m78h4?UGnPQlP96b6[/LPYNIJS2cng1eWX02S:;9i<c:c/Ydf6dI
@[ZEabgOU9YR=>RCTgB9FXejEUb/:TK9:ER6YPST^XDJ7boJOB9S5fY[lbAIl6>5
oiH:7kk:_5PcddKTYGInE<f`M:9UeffFcZRULmZBZ?U:Z<c;iMd2;ok69O1Q/Vba
1oTM;/7;Rn<bgbCc?iKiFLQK[MR0Ma^jGKa8O;aK[0UfQm`nEeh^6GDR7:ZlG6WS
L4:/e;482odKLH>5QI:5Fd`AG6kA:22?>][VmZlDFaIkg:iDZmF;MESEj/4alW9k
A?@C]/F]55I^2c^Q`bMao^DNTOIkALXWmJG94OF2Bm@?OVchAYcRg=]_DHZD[LHO
2=F8C]lf15LBOI;TghiB@a^?gE9K_1jAK9Ud@_:a5cfEg8en4fbnGUj<4JZ5kU2_
3l65E/m`RS=5gWa5J?4<6ie6FLS;7CE/Z[3Rk4Oc5^@]T6R5eK0YB_olI;CngC69
6SIMo1?BQ]IY08R4P527OXYlYcb8P<jFBDFP37niUR5>n7P9C[<7oETXDQPc]4eT
KGEnLJQ]bXe^Em@iGjm[><JH8Wn4Z[eXk`^Yin5:XKeJh4?GlF_]4lKo>[?6?eVS
/:V_PjBD5WXjETCRWn:3d/OBQ[?^=PSMd_X6iCE5FC2hKjU0FH96lUWDh@NlaF<E
NBmFh:o9g8H`a;AhCQ:bda/VTBeQL9U7lCLZ_N91E>M:XMKS`_5Ab<_5RV`[L_Vi
O0f>G2?52QoR@gD[@g`=ghg1a=QTRXY0b3/K4Fcc84j`14MdNU>WfH3G>`okVBge
Pdg@?>C57WXWNd0ZElfnRDH5^OPaYNd]W/DNLLRE:SYMGU`53=na5XlhQY7[mJ9E
hKBWj?767/>TcdGXLf4fjX^S_N1_Ub7/`Q/:BGffN@B[>1H:YHJTmbdZQ`WLG^6L
[0R3I2917RI3;MPFRF1=UMO0:USA;Jn4jA`<jJV8`]o/ghe`jKCOf78^NU/Z8eaf
Ua0^_a>4imdA`QGCW/i0^19m[Y0@_^Ok@gSn38B[_Q]QikCOj>@2m=HY8eamUa1N
N2L8^nh8HONdYc<@[T6OgA;2RkhoQ6]W85cgg@SGCo^=CSJP]oDb`Xeg2N6V>d6h
nHh@_WOJdaT8]j3?mdX8;okn46jMPG3KMb>lI=Y_M?8nm7J9S?3B^hC`oGN2/>N>
4?I>NcX3hFGX/eM2n85YQ9fY8]bj3`oM]^g2GMnHUml2>OiBH[E@cAb3iL`Sh<CL
RSV8Qf_Yi3EeYa>79hd=:>OPKg0lH]obD;O`MinUlBc7CWIK2[e`PhcQ6NDHeU1h
5P3V4YhQJKb;FQRm7e;>3P>3FJT>0ec2;<W8diNAAlXQYI76G8Hcf0YPJLhIk8U5
FU1H[;5Z79R[VIgQ[on3?OOU`S3Cm1GN=n2<Un=HJiPT?4W=MI[X@IKRUK63:]D/
_Ci5<LS4l;AZ48aaEJf6W6Ke]JI[UCL[[cFk0ji?X2XZ51HTUUPe>4:BEB=XUY>A
XfATX_4X>Gf8_3YAMfRRWYbFag7R>6W/gd<j77@fUc8ec?g/:_?3JH=YVlUCU39K
^Lbhb[S1^<7dRY65M9;0V>:=E/iTa?/VeY:@T9jX:TUTNL/jJgZLmHMLFO:Jm7Q7
`^>F/_B<AH8jN=7`^o5[hn[[heNQ2Sf/6]MXbfM[mND4ZKJlG8<5]1LF;5c_=376
>9_67Z^=ch@H7IM9S<`/]BZC:9>``9/g]IY81og7XKeDFdE:iiJFc;4;jIb24i2g
5VVCM9`RPBR`0RML_nFe/LOW]>kM>;[8c[a:EjlSVCN^[:miIF]7fLXD>_k[[56R
kEoCD=:fJ^?^k@eKcPH_CMahlMSPXT1SJN7m_DL@5aYJ8iOUTeL2AVDUo;^c;;^0
Z=BaZG4VAg6]^RNVElfE:kEa<GAZ4ILAHeK7VB]bZ?b/RUL[Z8ZRK9]FcK5:Tb=M
K`ZCT5?@VbfL`i`OBiU;HR^ibTZCS/_:?YBA<SlebeBOh2PcgS?oUf@O7SQ7bEk0
NigVJdd8G;?jA]?EVaLA<jRZ6YOB^;ILPoRe8gkihoWS4XhJOKV<H6KYg:Ad84HK
:Df`PR4]e@[9_<i:[>T`Uk92RUU_9DUF;13=7::^U>5l704UkAW9aDEcBnlQlDB6
<6T6__=9LA4NgC@j=<8QhXV@k[0k968_VE<j=i74[feNhMe[kBkZjbQ/8b?cTn:N
7=aAHEDMH_o_aG?1MGYKG9XV>mONWYdL<oN]3G_>WMTGNW]IK]g1GDTVAO`/dnb7
b6YU[R5_NE]SM]/okjn]OOKV?U<jCFn9De@;c][NEikNle8R^BZmOl787aPKN`4d
T0Kmc_b3g<^V3dad^S8QSL9GEVmV>HdZcA`KZg<XDoRDO7Dnb@:=dL8oICgG;X=J
fGCcjUD9eG50=?5?Pc4XXfO@9R]Db@ZMWFQEF2AaNS]9S4Vc8ePHN19<RLDJ2@Z]
ATO922@96M4PE2CYm<W5`A<E;oWNn>;6Qh=;R/X?DUfkM^ehK=Bnj09khNIo=BfN
69nh=S4QEPQ=FcOniOcQ?ianImn39c7>:<3K1_XBd``YT0X_>fNoK2C?6PhYSaSX
NZEV_hjVM@Yc2SO;[8]=iE9CmFZ7U]0>BY=RESWdAQ=N`G:W[6/gCTH<cZbbJKbl
7:=T<V:@DHo;4i`3AZD];TUUQoQ4=LiBTj3VS2Ra@5/9XAPj=WVF7A:dF<@H57K2
48EEO^D`E:APRIKB2dSJ8ET_i6<0L3Qe>BZ:YG2PB]A@c57_Gm6OD:oMM:bnh>UW
nYldWTSkk>bkGa;]kda</oQ1ii>7nUhhL7W[3mikWAAoPULUleS4@7hR0K`[nU^?
0R_Sl@K=1FjXT@d8gWi5_`T:o7l0;6aYJ_JjLVX3Zh>1PIi>?mYlllGPDL[5G8Vi
4C?^Zk0j<_TP3m<l_QRgbDFgbE;?]mYgg2IgB_;o0gT4_MH:IFiTLgAbIF5]2VE^
I6mRJPXa>20`86mRJPXc>3Pc2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_
KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^
I6mRJPXb<20`86mRJPXXA3Xb<34i<3L`=c4d=34`=5X`<2L`<2LY2VE^I6mRJPXa
830PKf9Z2S`l82m@LVmTMF=ULR0a>B0`858P;d=bIF5dJFm^A65dIB0b<20`858P
;de_I4AQM6DP<S0P<21B83hn2VE^I6mRJPYhLVEV2S0P<S4:<30`<30`<30`<20f
=CDc=B1V80X`<30`<34c=3Pg830`<30`86hP2S0`<30`<34a=SHP<30`<30PKR0:
<30`<30`=34e<20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34a
=3HP<30`<30PKR0:<30`<30`<C8g<20`<30`<21^80X`<30`<30d<C4d830`<30`
86hP2S0`<30`<3Ph<c8P<30`<30PKR0:<30`<30`=38h<b0`<30`<21^80X`<30`
<30a<cLh830`<30`86hP2S0`<30`<3@`>C<P<30`<30PKR0:<30`<30`=38c<b0`
<30`<21^80X`<30`<30d=3Ti830`<30`86hP2S0`<30`<3@g=3TP<30`<30PKR0:
<30`<30`>3Pa<B0`<30`<21^80X`<30`<30i<C8f830`<30`86hP2S0`<30`<3Tc
=cHP<30`<30PKR0:<30`<30a<c<d>B0`<30`<21^80X`<30`<34c<cL`830`<30`
86hP2S0`<30`<C<d=3DP<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b<B0_DVm_
M20a<R0`858P;dU^IVlP<B0`858P;dU485/P?3Li<c0a<c4h<c5T=c=U>C8eHS0b
=SLi<3@c=cEQI3EV?PXl=cTc<34c<CPc<F@g<fDi<SER<38f=cT`=3<g=F5T=FHn
85dP?Sh:LgAQLWAhLVEV2S4c=CHb2RDUADm62P\>"], "Graphics",
  ImageSize->{274.86328125, 172.9110255934718},
  ImageMargins->0,ExpressionUUID->"09474de9-c203-4a31-9546-2d241be1359e"],
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EFK^>G3T>cNmG:9`=ER?Z
[GB<CCHK^?nPP<EP/1eh7>c_kj54DZ[Zj_8H3GOONjkh5<F7o<gmk[hiL_mfdOgY
O_gbWMbG[bkPQmcG;o<C_obCl2_FiVk_;^K/D`WEDJYne=KMaRhZfE>Y;ZKP<mG^
l<n7?[Z;U7b<7FB:g1b=jT<>NF?DXjL0@L;XfX1:0iT]X^5K6n1YS4;a?IMCW23G
kE3:EYT]b^VSMCOgQo/ZKSYmLL4G;7NDTAgnaQAKPRl<8h8]5:5^QP_HYYSmj1T?
L44<3GH;0^FXA9lR76J;d_2iU>B<S`8V35B:mH1=BCUR1aJOfWc^XM4FIPQkD5@b
c;AFAVK7MHQkkPV>2T[5eaSQ2Fac29fS`S0:7O/DdTDanA32P9GTdb2H6j1WX[:A
Va_TNhd4eGEE6ckVD>5;iFB8bK/i`e[c=A4LKIaZPMb1<3AiR[3[EB_5]^K6bF`i
i3ggaXb;67e]1GIR=bYEMXI1SCb>3X8FYUOHRMfX>3@h1WehbU@@8890^AKPEa`9
`eb1Yd=S>^Fd4A5g>aHUK?DXiMZ<4>^QDc_4:@9OV5::KLFEddI<g7=Gc<1XbHlA
1a80XSmfHUl8M/F4k<2k0P]PD2cEMjbP53T_K83ej[jg46g=232RaHAC?GUL6e11
R2AMA8R4E_X:X<V7F_BS5B0ZC95i6:LnRYS2>1C:ih=I[o94;=2aLEjTjU^V0BM/
30KDRVb04?LY41kPQhcdRNGM9nQ]2>^6liR;N6:^XPH6SI>^<390YH5:e]38_U=5
EQ4f5b76@fK_Zc13T39E9L=<KN>Tb6G6ZB^Bnmn/9N6cFY93lPG65Oa6F1An8nCT
L_ggJLjM0ADVBG/TLLm9iW4TYYVokZAl@S:UK5eH<ic<G?^hN6M:7o4EYJbMNcKG
_[_CCU7chY9jGeVWP[68IAoH?;L?bUhF`/LI@nSc?R>HT7PJ3YRX?6_lkK_/boNK
eGPL>hANB^b`gmj`3G>9o7UkMknn_F69No^?nnF_OkRg?mfogXjZb=@hhh=mamAa
DLloecdeOJBnjbld32FLIRE1J^NDR@:3TTX?dH7@3L4UD]ToZgT<R<6VMYnJ^g_=
hf_=coQmMdS>XEJ42ZOD?TIk4C<Oeb;V;<hOc3fM]B^65AY4:8f0i4U8>Sf7oR2G
G8]^M3GgIigED5FcN_[deL<^eaohjSbB7laoHK4EL2_4L3GJ`1@@hZ>SVDQ8QOMW
QM2E`1ffaCm[lja@jFlHGGiPm5eBhHjhm@B]DODZe7iQmHNeW9Bf2no=e@2IZDmK
CN_R@8RV4Ad18XalZC3^WY`S1amA[IiTPXMMOYh9:/H7E=HWZN3^@5foi=On>]<V
2^JS_akd?/gNdhJ>3Ic4dH_UaQD66C7W9gKc:46fdFNHo1fk8alj=;Lo]S]]^`Te
4VCh>G:aV/:/8Z4GVH?C=TDaI7i^;=1fLnI?:G4kdmMDM[Q049Ac7TURQ[BmRRKg
Tm=2/4KV>jHc3?=EQIR34mXjWP9E7SP9`WBVUJdbJhbC8BK_3oLKeiIW=A9]k1bM
cWPf[<476<:XXUa`?D8nF6>ICUbG8FR9<?a@`<QU65F<LCbG3F>TP<igC;J`JaCh
4SGfH9@Oa25E2/9dZYAR97XOW<bB;Foi0_h_R9A_R9?7]R5BNlPS73B:XMM_/G1g
EkP?af`Ad1W<aT3?Tb5[X`_>QZfjHT1bWEW:>1TRNL^1c[3/JlTc895LV=>8T]gf
nAF4jE@[GGEX_SVY;IXW^KoT0>6cll`S>8A[Z3aZa<H@TZ5TCWoMUeB9gKm6eUeK
5<6fQHZi74E?8L;U`IaH/KO:B16IOKU;]eDHI@JVdLd8FcT7i2e=4BIK>_7T>UMM
Fno=j=4jmLLcGh2Ac9B[@kSNVKM2Z40A/bFJaIP[NSfnM^5imNP[5W1c7ITV8Gad
1@h?cjZhL10VGA3>oI<9J3J4J22<nLH5HnfmW0W0LhL^JlfQ[S0i49GdlYA`8Fbh
0KQ_adh<YAB^7`iCGF`EoB2jc=FdkMi44:R8V]Y;@ljcEDPU`UdiKDCK?m3I:TA7
7J5NVa<VXMTTKWV:h0k0]5;//4Hh7HRdVaXEWihBW^OWU:d3<kL62i^cG>2hYiB`
dKQ;hGIlc^o7]248hQKgOB>QKCQFHOH6mi?C@[16KP8FWNP0nb>JXH<C1WBn;e1i
h2@8diUF]/Z/<Dj6V;c?2d^<6;kWZ;f6iWV]^C7h=5L^/cQk7ELe?2aST>m@BTMd
@FIFJ`PSc42j2Po88X^kLC9TGPVP8CmGHENiTW4N5diibY//QI<PC6MJ;N`j[55>
fiHU3gZn?3CLNa0Bj?gL^c7<]g31j7bE@;Qo`4k5RYV5Yf>MUcN2;D<bR0F3ak4:
NA=CmL6Y6b9c=]<IQXCK^LLbCTPd3o8D0IeYYIQJ0gW:jH=mjYAWZAAQbiLE<Yn_
5aC7<:0B>T[lAEaDi2PTKEk9So0bNY21nemf3`<`34b4K[d`AfB7n@5UIZ27E2;L
><a;TCD<lR</<f4bCib4Qi:OfC;WPVW6_6^I=bn/0VE4a[@65c;[8J<L8In_NaUn
Q_B2d/@Z4Wnl:8lkDWUUkf2]_4FQf:A/So;UInJkQ8;Sn[QD<];e^_S:<GkB36ET
FoK__56jm0d=1=^ETGKW0o^of:d<?mo`9WJ]SfT`c;_=59Nn<]nKdcOTIOK4@LXk
[6?;f_i3j?X81NN^2^WFmk?mVRMak^^<:ac1mB9QL?5o4<Qf@KZ<QK81j2MT/oPC
NQWle_2AEg4oOk/Tk72VUG1BC;WlQ6eBHN/3RmU4FlWK]OKXmol3Vd/f5@YUKVAc
M79UHFd:IFiTKf9Z2SDP<21_HVX:<S4b=@YUKVA_HVX:<R0`86mRJPXl?20_E7U`
IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc
83@P<21B82m=IFAYHD9_N21K<20`83@a<b0b=SMM2Shn2VE^I6mRJPXf830PKf9Z
2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P
=b0`858P?ShP;dI_KW@P?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mR
JPXl?20_C6E^IgAX834`830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P
9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536
`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B
4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g
@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG
9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UO
c>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a
/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiC
oCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2d
gYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADc
IDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@
;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn
_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`
0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8f
L0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3
aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0
fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2
T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FH
HiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0I
hQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6
_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>
TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?
BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[
Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYR
RF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd
7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl
:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nM
GcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;
]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1
]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S
8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e
^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`
n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@Lm
QgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dH
L]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7
U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`
io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9
=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=
AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:e
iJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA
19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8U
HHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZb
gVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM
`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/
5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVj
leRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4J
Si[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[Zo
IgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>i
n0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>
7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;
PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS
[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eS
k>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7
[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[F
mVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4
lo/:IFiTLgAbIF5]2VE^I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z
2U/P;dU3@d9QLfET83TP<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1Q
IfEc82m=IFAYHD9_N21K<20`83@a<b0b=SMM82m3KgE^M20a82m;JFAc85/P<R0`
858PGB0n?PYUKVA_HVX:<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc
83<P<21B83hn2VE^I6mRJPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U
82mDLWEUE7U`IB0_@V5cIDI_KW@P;d=DFTQ6Cb]8IFafIGAYHf4P;dI_KWA4IG=S
LVU`M6mb2S4b830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d
@fQQLR0d>B0_C65cM4=XHG8P<C4d82mGJFAdJ7<PFb0e=CH:=CDf83De=R0e=CHP
=CDf83De=R0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<c<c85dP?Sh:IFiTKf9Z2S4b
830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d=DFTQ6
Cb]8IFafIGAYHf4P;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP
<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_
@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_
@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<C<P<21B83hn
2VE^I6mRJPXa<b0`86mRJPXl?20_C6E^IgAX834d830PDR0_C6E^IgAX<B0f>C@h
82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0LEINg@DmKgoo^Ja>mVl
mY77KY;=c6JbSi24_=R@@4Z6/9/40QP8hRhBcHH/9X50RR425@QND0R?Zj0Y1@[B
FZj0bQ1@=e1Ye73DFkEHZkeFkVV]B;gg=/ON5SPnb>kmcVb8Q5<mo>7ac^mlOmoG
ko6Mcnla<koYF[Dj2?7@0cCD;`Yd;PGeB^]1m]BBST1WE3On3_V19MeM@UAWG@3d
lZFMmgE4MNia09ge_^E[An^K=P=XWVX=1UZRO[R>_;@E3E6MC4:NgM[A]BJZ6dlS
5iJ_G3;Z=bWm6S/2JdKkQh^:OdFP8aP]WkHHNGKWb_^kAWF<1bIe[PZ>URLnS>lg
@=3:`Fj8PFFP1@[dV1X1]9oZ[<2PEo7S=KOgU`O_CJbh2PI>eNnMljlZoogiYaoj
?7SM6O/Hm`DJHVjDEkPV9i`344O@?ackf9Q7[HLI5h:6g13<A:Y4LR?UiThg@`li
0XlR?HU4@a_I3V^A]R7m18TIThjR=T2fmc>LM8J/QC@bBhYUn0E95]j/RnEo6b:J
d`Oi3l`OWbDF7;f?R:Do7V:VjlRCi12d04mn0GJb3V[1AOJMbUW>=j7[:7@RmB3A
JTk8dOk<H_hLb@<k@k2>0c8IlP;oUj9loY>R44GjnENL8@KIbiVXBHWlX?DPob_[
OO`iY>=Aek4L;?42OmBjW=nC6B;kn_WMeQ31>Xm5fFX[EWf1klSYhe^:E?o/_Q1e
_9l_Aom2:IH_;K?aK^/U_/0IhPSZnMKIo8BR]oQ/[8S516cD;QWh3>/NOPZj<ZeN
iaBT/n@Hf@lCb?innbcn38Yh^jMViYCeQLR?C]FjR^`Q/ThZ[GGeiM@jkCVcNG]>
]M>9l/;G]I^eMf^WJh^e^EZGeZ6eJM>eBIbAdg<9G1bWhcQ>6b;?m5ObV[?T>5@R
;<M?LAZ>3I7Wd<RL9LnZaVMOi1R>hX1;2TGnQ9>G@5:873n]Eb@DG]2XTRI4WSdE
=Cd[lH`R<JY3CbTbIYP3ACP:IX5<MXHd/2FU^m9LJIaV::ofO5?FY7Y^i;WOO9V9
ENj[Jo39ajan^EPA8UKoSN;V6l8glZkEj0YFiNKFcEmkZ[^cOJTg:7ZKA6l@ZDWN
g]eZUW^J1N5TNjOR46CJdMBlY5GQPJ3L:@HmL[_X4DifZoE^LBmEg=fRib@/mBk`
WE`Z1CgmgE:gE`aho:NJZeHeS^][feQOZj[nBEmEBV>[U;jJeGZgm=FX^9^E_QZE
_QZE_YZUI[D_iNJmK@eEmgOQk1BlKGF2k6Z@IliKi9>5P=lC8TO@j5T=k23XfIO0
aOI06U<0?43T0j@o:3alIn@bna[X`afAojFWhZ0>:4B5:b]P47K2OSP16WPJIAOL
0g_Q3M:>Jg/aW8KgBBI<a;fGPA3<QSM99?8>;8FW/7`G_09?`4V8`cXMT8cNGL@N
FHNjQ78cK8kl3;:Q31j6Uj0LFmd5`i6STE?XW@mg`S4hS_EoCDCZ96>:?1NiQ;_P
?6ac<g[NRLb>W00Si44Ee:=e<i`SM_X?TEH``eB<kP0LP/?`<_bE?4A>AeXSgI4;
THm`ZYXQ0aX`[BNWbDOd2NKQb878OdO2R8@;9V2_CK07OXk]Wl0dR5^[Ub`SGF@?
NH:BZ8NXdl`F=SDlPSST@0fVFUP9Fa610AR2_l<Gi3?:C>_Y;_Yla1gi1lA27MjU
LRM1j<Kd2:IMN4mWRHHDTQVTWZ`WSi<Wb;_D1>Y>bTLm@:fQ;]=cjLGdF_YMiWjV
Wmg1k]G4QZm6cTINRk`7ZF25^f4EK<2kN`D^`1GhT]3HEPJaTjVTR]b3ZHO/Y`K8
HC90eI=1LX4jA_i8?RJOTJlXUXZSTZULZX_J@afWGZ7NY]_X9nROd7nT[c;CF8Xm
c7jR/F/o33N7]hGOSTb=O1Ci7;MH3V`h<UD`5nj50=i]9db2SGPGcf8jPJ<f1>OQ
3CEmC39P63i7580HBAXY9W<`cBEgT:FTSA`TIc2MDf>iA^50D36DPDZU<ZP6ZYWZ
X7ZXmjPN>YfN@<nR5m4W<;e>_dmoAGo5/8b9BFIZV9V`PnUPmV4j`Sc=m3>oHL_I
JNaLMR7K`fiSMm1;f7OHmcDK=;/doI[?=7o3KG6fMZEf1hk>6cQWGlJio?G5T6b<
_QQF`1;R8Lg@Qj=aV0BP5fMG2mV:N7F2:m98Kj1[Z4:L3NOPAcQKml5jf4H_Q/>A
oj2?`NmaYRc79W_PgiPZ/;8oa]5i20Ya5XdV:FM2S/_Y/6N;FCH1]ob<m3B;>CDU
>LUT=>SShf9e<IaF`c8dAB3?:eHg2K:SBFHLHVe]_Z:;0C@4KS8dhE8Fi>[aIFA1
ZAM0ekRB4YILNT]9:EYB6R]9m485E>CW2EiAT=obR4:8;9[W@gVWAo@;l[0Zce7U
AeDi7VFK3B/8GW>[Ai19Tn2EZk]KNke=W_`l<R0Q7;[l?6GST21FJER66H7e^<72
3:F4EdhC?EkI8Z:<?][^3KC8mO=lGTnjcNI76i[Vnk2?o;`f6N>4kG4]H/_fT0C=
CHXDF>bCjH1OYYZD]PbiLZ[XTE?GOF;nF[dQNGOLi9@YNgDPf5/]BdgK4Ea5KE:d
`0kDjQX4K9KJh_O9I<]X44Z<kARY4VkdVF1_JQOT6;5:K>e]Kd9`HKj_?de:DcMO
6NYmoAK9XR[iN@?V3E=]N?L3nM?cYb]lZ/fl8L[olRmAnfl75FkN<?@Wi7Gca`0P
2P;RC8aC5YJXWHPHK9VB1L^PMdTIhXBGWn1]]V4l<f@:i`a]UeWkc83Ldg0SS5I?
=;RVMTmoS2E=O@QEnK5lDjmn2XhDU]N;@^mEO5XgRL=o7Fl9S5XdM_eED9c:@8o=
5IT4K/SMb/?BSWOMJQIKUO7]E/LDMM7/_LV0^P:=4[>LQ0o`NYm=5_aX`;O9_;X@
a=CkCQ:bbalRTBdQl5P7l1fE__LNM>LYDjg=PofSTYn7QPTfU2KV2MGHLkDbEhAN
XGMVBjm@;KCRI6;/:TM7/=MOP0Pfn10WF80mB_kd<C7Xmdo1MPZDM[0:5^oeH`_]
XbdPEdd58eRX<0lOY[BSgSO?9oMhdVG9hlMA`>TkF>nC1g7Vn_eHZVP/DXahOI]i
=>IRS;UX0_Y;XZgP^d/?=^7_kEGJK?29=WV`]cNmEeU_DCe4h5J3=6X8PE94PCa4
N^Za;S;AUZj>PDfdHEQn1M=9>:E_c2QlIomfQ4_7h/JJTc7JDQGQ/^l8hO;K@GS:
KB4lMBcBL@QGH<aC5HAol?dQ?6dL`YGOS[0d5SL6>AfSUEB4ZkhSQ6OL3/:Nfd;H
>aKY>8B[<FJ_PW3=mhM`kCR4Ighk`[?6h/HPjc3JFB[2/klSQ>OL3/9cK`_Q>lHR
7HM`?LIlQh;`_>l?hOWS46khMX@GS<F=@Mj9dBi@4Ekh7B5lendPk;/]Q?eSTHi3
N176k5L@_W/<HBUMQY_ghIiK]UghcSOVaCM1SVm:[16ZV?]Q24U2:T:JQ:CHiU37
H1/F^G6f4hMO7;]@;l8gLNF3VlI_;AI]ocnGE^ff51K3YoSmlVNZVhjSij>=`^R0
^H3OUcBNDlf8WQea1B5PT3Qm2>02TZ:SC5m46KTF>HdliR:L`EX02g??H4//l/:R
4X?=h4BZHWJ5[_nIONW;6B5VcUMh5X4X3667kk6kl@]5?<VA42VAhQQ66lMXneS@
eLCX^hO<@nn=U4=UiIFgRPY=kVUTLXU1=0bm^/naJi2neV_b7oUb1Ge=KD_2^3?I
Wd8F797VUS;Ec5g/<^^:c7FIVlTS53N1FfAIIWW@lV36laHF/TPRTi5P/FTc;7SN
a?:9RETVWM_42_aZFeJLKJ>f;6EUEX8cLA=OUYEM8bYao6khb[3nj_0UZ:`HZJPL
=QS;2hbYi@Bi/KcLP1Td5QG>F2]U<9Hh^l4AJda`@DbBeTD/C;aNib9L<VIhlZKG
4nE3Oa<dUQX[BNWTD_LTQiRUeFQ5U6g5a^@T[BJAJ=1PBkK=f_;bh:I9lo_F3m@h
V1OYZ]G4MNgS]MG?Kf/^JdVS4jkW311SilXjMl>bmG]fe6difgdQO>gWcjb[2Lh^
;KZ[oIR:Be7T0bJ=gHOcKTSRIlHei0McU^B_cUVM[nUcT3X^EfO>CHZW_bQ:L/OS
ah<X9AWLnXgalDGYkVaFjbj:=oLi?HH@W_XUj/XV[ZCh764CkJA:JXY_@PFaPL[Q
bV44iL[8IOf`G/57`DJ5Y;BPd>:06=IQ]FLi=42kP:6i@X@S@nAMT6Hg^`Q3]0QG
0FJI]WC4c84IPYFKZh2U[e2TCI/@<m;8D>jBU=BDT^8XL1Z]>i>D5=l4hb@5A_a2
@`@cBG8BR2CUTeo6^JYOg?G<lhN=MU>68bDhOMGNh6V_PnfGEY3T3omFTeOm`hgQ
_go^9:V_KjolhMheSgLCLXRVQ;97UgF]ZE[gI>O[[`i/WUmRiDof_1D>8j`h^o7L
V2UP3j0D3h^U[1Q:alDCRSYWe6RdU8J`FPjojkDjJWD/naTMYfGX44UmW_C5LloX
@/AgRTf/BE0A_7ZUHPAWEBFb2T>iRQX2Eok8a5aV_OilHU4Q<L@@Ple=BP`UbJ:1
nTGHCMhNfD4m^_OMMo58H=_80f6Fg2?C^jkOnm?`ciCH25A5;S8IN3hT`5TY]mJh
UJO:hjY=MiW^<c5C^;Qh;LCY4Q<BEQ]=9V=2XV0dJL6DZT]eHf1IDU[laX@4Zg5:
8/>hQMN/l@I]FMY::1>bJVcA4Klj?8B3?E`iPZ=mjLZ=TEJF0LJ<8D=dj77/cKPN
G6JNa50>>Q<?Io1XEf0cL4g4V34S?><2CCYVW2Fj=YCAeULX`jf<MJ=Yg3PkCKPP
J5`T9LE<LQ9UblYfSQSGB`^Ng?MRCn>FPP<Me:LSQgi@W5oOMYhH_`X?W`So@dlj
mTg=O??1_ZMZYARJORjlbV6bQEomMOSOcknYS^6Lb8N<b1j4M732DJWlPCBBb]Ti
YlEWNAPN8E]S]3FLc^Jd^A<BT^SG]>ide^W6]I93KLX/<ja<eE4E^^bRe9`JU`[<
B?V3MO?G[2/`hcHa^QjD1J40Y2j3BGI7QY2H0Q[F8BAV^XPS>M/56BJDU3E169[G
fec4W^9dPMF8VK8Ve;f2A1N0/P8fTDKlKI2B;3ZL^6]@Gl<QIX51?mUX<hh^RnBT
U1:jiZEn_CQmlhokMM?^FMQnV/B5onN=l<GYjlW/CC/g7>TjLFPWNo2;cGLF;P[o
EoSjgOV^biMN3Km;R_2X9oH<JOWb?goed8[Gm^gOZY`Q4^EIA^eVJ/00MdP>9nf8
WdcG<4`2YjLBHP`aLDj>eH;6X>?BC6BR?/L05Z<YA;bWK<dKl7QgkYF:>B>Gi^X_
hdBODcTd<ZA<lNP60HfVT^AY^8ICDY<W4S5;Tf`@]ae?OVXIJkKZdoEKMimV2PI:
me?d>IXj/FYT[k;fe2/Ba3>iOgHY_djBl:@b1DoKc631/c_U8WSBB5A9PomNH<J2
AKGEMnCF1YMg1k_JUPCD4ZXK<oDO3W8?dP:T5RCUoliVY<LSXaO:<2HCg5o7jlFg
j2Fgj;QoS:___TD__DEOYNSo1g84<:/:IFiTLgAbIF5]2VE^I6mRJPXa=20`86mR
JPXd<CHg2VE^I6mRJPXa=B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a<2ha=2he85`X
@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mR
JPXXA3Xb<34i<3Ha>34f=34`<eX`<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@
LVmTMF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP
<21B83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`
<34`<c0g830`<30`86hP2S0`<30`<38b=34P<30`<30PKR0:<30`<30`=C8a<R0`
<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<38b<S4P<30`<30PKR0:
<30`<30`<S<d=B0`<30`<21^80X`<30`<30e<CLg830`<30`86hP2S0`<30`<3Dc
=3DP<30`<30PKR0:<30`<30`<S@d<R0`<30`<21^80X`<30`<30e<CDf830`<30`
86hP2S0`<30`<3Db>CDP<30`<30PKR0:<30`<30`=CHf<R0`<30`<21^80X`<30`
<30e>C4b830`<30`86hP2S0`<30`<C0a=STP<30`<30PKR0:<30`<30a<34i<20`
<30`<21^80X`<30`<34`<SHe830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP
;e9_Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K83aQHCDb=C1QHVAT=VDg<c=R
=SDgHc=V=S<g<F@dHCMRICh:?65Q=C8e<65RI6@fICLc<f8f=CMS<fHf<cLaI3AQ
=f9U?R1M83hn2W=dHG9dN79UIPXa<3<h<PXU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{313.140625, 202.442002118644},
  ImageMargins->0,ExpressionUUID->"6897eec5-da12-4d17-a09a-6b68a9bfa7d5"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.771499312958489*^9, 3.771499325852963*^9}, {
  3.776040974307858*^9, 3.776040976043491*^9}},
 ImageSize->{274.86328125, 172.9110255934718},
 ImageMargins->0,ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",ExpressionUUID->"0e1ed79e-\
523b-425c-8c60-394663d86d66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", "b"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", 
         RowBox[{"2", "c"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", "c"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", 
         RowBox[{"2", "a"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", "a"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AE", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", "s1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", "s2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", "s3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", "s4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", "s5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", "s6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Discovery", " ", "of", " ", "the", " ", 
     RowBox[{"Theorem", ".", " ", "Pick"}], " ", "a", " ", "random", " ", 
     "angle", " ", "measure", " ", "like", " ", "17", "\.ba", 
     "\[IndentingNewLine]", "for", " ", "angle", " ", 
     RowBox[{"C", ".", " ", "Let"}], " ", "a"}], "=", 
    RowBox[{"b", "=", 
     RowBox[{"30", "\.ba"}]}]}], ",", " ", 
   RowBox[{"c", "=", 
    RowBox[{"d", "=", 
     RowBox[{"17", "\.ba"}]}]}], ",", " ", 
   RowBox[{
   "and", " ", "look", " ", "for", "\[IndentingNewLine]", " ", "an", " ", 
    "integer", " ", "relationship", " ", "between", " ", "the", " ", "ri"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776081743862143*^9, 
  3.776081762526005*^9}},ExpressionUUID->"dcc01d36-89eb-40b4-8242-\
3c669fe38555"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}], ",", 
      RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
       "}"}], ",", "50"}], "]"}], ",", "20"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7760818166571827`*^9, 3.776081827152994*^9}, {
  3.7760818745023613`*^9, 3.776081885653736*^9}, {3.776082043775846*^9, 
  3.7760820578784523`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cb1282e6-2d0c-47e1-a672-a417eff7152b"],

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.07844912858566453446808671357821256152400948858948774086247239968206964\
292436`50.", ",", 
     "0.0809665910320430546187304851684863644502734569787736760732338132113442\
0596659`50.", ",", 
     "0.0758534592573077496524052665745551091091488187170830714805193548601628\
196786`50.", ",", 
     "0.0751584623539199544702915699554051015029730572874962640528958697274070\
7905736`50.", ",", 
     "0.0684599230803599300336504658628717982206750616199007370428164497596909\
3494858`50.", ",", 
     "0.0661142402296418569313388416880246293172986383724685760447663592989278\
5009583`50."}], "}"}], ",", "20"}], "]"}]], "Output",
 CellChangeTimes->{
  3.776081887361971*^9, 3.776081943476473*^9, {3.7760820443397017`*^9, 
   3.776082058784214*^9}, 3.776082331437088*^9, 3.7762619872157583`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"c1d2c89b-f7e1-4430-bca9-ff65bc5569b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Look", " ", "for", " ", "a", " ", "linear", " ", "relationship", " ", 
   "between", " ", "the", " ", 
   RowBox[{"1", "/", "ri"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776081930942721*^9, 3.776081931438088*^9}, {
  3.776081978898427*^9, 
  3.7760819872619457`*^9}},ExpressionUUID->"a7209b10-fde1-40ec-87d7-\
f847f0ff28a1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}], ",", 
      RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "nr1"}], ",", 
        RowBox[{"1", "/", "nr2"}], ",", 
        RowBox[{"1", "/", "nr3"}], ",", 
        RowBox[{"1", "/", "nr4"}], ",", 
        RowBox[{"1", "/", "nr5"}], ",", 
        RowBox[{"1", "/", "nr6"}]}], "}"}], ",", "50"}], "]"}], ",", "20"}], 
   "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.776082063879978*^9, 3.776082071182514*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e0049a4c-a08e-463f-b495-532036f1664c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.7760819979054403`*^9, 3.776082072332934*^9, 
  3.7760823364701033`*^9, 3.776261992897484*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"7ca850bc-f568-4b9a-965d-dca1bac46de0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "relationship", " ", "seems", " ", "to", " ", "be", " ", 
     RowBox[{"1", "/", "r1"}]}], "+", 
    RowBox[{"1", "/", "r4"}], "+", 
    RowBox[{"1", "/", "r5"}]}], "=", 
   RowBox[{
    RowBox[{"1", "/", "r2"}], "+", 
    RowBox[{"1", "/", "r3"}], "+", 
    RowBox[{"1", "/", "r6"}]}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"13e6a8c2-4f14-49e3-b87f-5be8c8314d94"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",ExpressionUUID->"dfa35443-ef2b-\
4ee7-81b5-e315b866d4c0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "c"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "+", 
    RowBox[{"1", "/", "nr5"}], "-", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7760415391438513`*^9, 3.776082125301408*^9, 
  3.7760823427910833`*^9, 3.7762619971810837`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"3fd09a76-44cf-4324-a7e8-1d5638d9407e"]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{860, Automatic}, {Automatic, 182}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[1766, 43, 162, 3, 35, "Text",ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-25daa7b75f0d"],
Cell[CellGroupData[{
Cell[1953, 50, 159969, 2628, 356, 104992, 1726, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"86d8ffa0-3f88-4176-a6d2-ea8a911dfc30"],
Cell[161925, 2680, 34602, 538, 214, "Graphics",ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],
Cell[196542, 3221, 307, 7, 30, "Input",ExpressionUUID->"0e1ed79e-523b-425c-8c60-394663d86d66"],
Cell[196852, 3230, 6665, 229, 661, "Input",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],
Cell[203520, 3461, 833, 20, 73, "Input",ExpressionUUID->"dcc01d36-89eb-40b4-8242-3c669fe38555"],
Cell[CellGroupData[{
Cell[204378, 3485, 1375, 40, 115, "Input",ExpressionUUID->"cb1282e6-2d0c-47e1-a672-a417eff7152b"],
Cell[205756, 3527, 970, 20, 140, "Output",ExpressionUUID->"c1d2c89b-f7e1-4430-bca9-ff65bc5569b1"]
}, Open  ]],
Cell[206741, 3550, 382, 9, 30, "Input",ExpressionUUID->"a7209b10-fde1-40ec-87d7-f847f0ff28a1"],
Cell[CellGroupData[{
Cell[207148, 3563, 1433, 43, 115, "Input",ExpressionUUID->"e0049a4c-a08e-463f-b495-532036f1664c"],
Cell[208584, 3608, 364, 8, 34, "Output",ExpressionUUID->"7ca850bc-f568-4b9a-965d-dca1bac46de0"]
}, Open  ]],
Cell[208963, 3619, 455, 13, 30, "Input",ExpressionUUID->"13e6a8c2-4f14-49e3-b87f-5be8c8314d94"],
Cell[209421, 3634, 320, 7, 30, "Input",ExpressionUUID->"dfa35443-ef2b-4ee7-81b5-e315b866d4c0"],
Cell[209744, 3643, 198, 4, 30, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[209967, 3651, 1248, 36, 115, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[211218, 3689, 224, 3, 34, "Output",ExpressionUUID->"3fd09a76-44cf-4324-a7e8-1d5638d9407e"]
}, Open  ]]
}
]
*)



==> proofOfIncirclesTheorem6.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    224643,       4021]
NotebookOptionsPosition[    221373,       3963]
NotebookOutlinePosition[    221711,       3978]
CellTagsIndexPosition[    221668,       3975]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"b605a173-051c-498d-bf61-\
a1aca79b51db"],

Cell["Proof of Theorem 6.2", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.7760793559999723`*^9, 
  3.776079356303776*^9}},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qd8FFW7BvCRKCqKIIjCRaRIkRhAIDTpEEINRUINREP5ABEIFlApiiBV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    "], {{0, 832}, {
    1098, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{426.05234375, Automatic},
  ImageSizeRaw->{1098, 832},
  PlotRange->{{0, 1098}, {0, 832}}]], "Input",
 CellChangeTimes->{{3.776079336386606*^9, 
  3.776079347127976*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"86d8ffa0-3f88-4176-a6d2-ea8a911dfc30"],

Cell[TextData[{
 "        ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe?g30@_O]Gc15DHCbf
TmS7@^V1Da6iECfd:eD8U@?Rd;oO=oj:/i//E4Q/??Hlccc?eb/md2/inT]<mfCY
VJi_giQ^7lVT_lMKK7?j_98ObiH>;lC<NR0KlNn5k8@O3Th?jPlm9/1CSND@=9`9
EHFfEA@^jDn][/`Z3:>=SR5H=cQl6C<5kmP5f;]Q]R2^S>0`JL]nY13d60;_F2;^
[RfIF4LoCE6a/MZ`mFLdEdBaMmX=<3JAEKB4KgEh:gbo7A[OC6>4KG;ocDc/dhWb
<ko@mC`c?9eodgNj>7bbUgAU]5DG?boY1lggM3Mg;l4D[3cJoh;mfPIS3cA[?X@6
R6aH=A7FkZ1>Q^;d;ZR2_`FD;QK@7KoICnC67E2e8Q48HVT?^^NoLNB6;E1eo38K
X3_^FnmXf;Ad3B[dcLo7kf_MWTWDVjBf]MTRPggLlVRUCQ9NiG9E2`?2d7RXOb1D
>oDncYVLUo`l7nObjZN>3iJ@DA_:AjaebY8gC4RelcG>3eff:UBPAN3eJ50if7_]
QhR:4`HYJ4]nbo80PMEf<5?KihBX>3B0;2TE@CBJ`6XG1n6eHDS=kNk0DXU6/b7_
=j/K@9>PA<>Z9kY1JLRn[nX=>eSZnXL@QEG9@Mi;bKWh/Sa5Ho<ENh;J=@Yh6]M5
5S@fDMAC]:>`4kCSJ2VJG8UKJJh2^1U6cFaHEI5@W/_g0U<UYJ2;EQFQA`GY4aF7
P2ME7aKF=Y05lVcEWW86P^[50U<UkJhW]DM[=:RFZnCJiOF^l:XNDXbV:=gPUBJG
Na1B[oBPUekV`=DT0S=H=j9AnMbXJ^^BS<fB0de6XfmJ_6bESK61Ij1>T6m3g7Db
M67dgQh8gESjHWMMTN2jHQB^bc;EnE:AC[`k4kFB8gTZ^IUE2]IMM[mn;6ZA11K1
hH=RRnCc8f=VZC8lYGAaBF[7NPXA<FEm?/E>0QR5/4T@C38U1F>1EDmIRIUdZR8]
TW:Oj;EC[54FT8P;4]ZDF=GMEbC@FjaZYk8g0:Q89ojMhAN>4dYLEf6gn5EB5Kie
o:;`YJTBETZYg@YRIRVCIH[<2c7NA?J:fJD_L^Vf=6nVCgQXT7_Aa;9UI?b/N]RD
IL:DTePXC7dh7U2^Zj9=eC[?/:EBen_:ES:/jCDk4OOkeA=30LOER;E5E2ZOWbmE
kFC2cbi3L0__;Z>eC<ei<FANh69R2]_5BCTYcQl8CQB?T`01:g]E<JoT?dkV1FM2
ZikRBDKk?2jWCia/mbE1<JHXMWHN<k@J4d3@Nh6Dn;WY0ZWaXdkJ2bRabCGa@PS:
Zn:XHi>Yb[CD8EkH>V2T7k??MM<WX:Z:DUR9Uk=iEIe]Z/:4:[R5Y^GB@U<fZJYf
mQhCAJo5@Da3b7Kk/DRjGIQjn0L;EL=22VE^I7=dLVEQK@YUKVA_HVX:=B0`86mR
JPXa<3D`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`
858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`
830P<c<g838a<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A6
82mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_
E5@a83PP<21B2RmDE38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<
IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P
;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B
>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<
J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@
0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE
=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI
_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8Tb
AA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D
`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa
9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaN
T/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;
A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQ
OaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?
<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780c
L0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=
L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990
nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2
bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[
TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHf
IQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL
<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[
PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB
92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhi
B[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NG
MiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA
9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDU
IE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYl
UB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ
/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^Ne
GS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?
BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZS
FZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI
[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]M
Hgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OH
M7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1ab
TBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;
GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h
1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H
;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^G
F2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O
`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54
UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m
9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYA
c17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?
KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]
J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkI
d:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^g
kIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8
lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7R
aoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcd
S?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUb
ZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOj
GO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZ
WZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcM
N[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CC
MfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAc
M79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3
@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`83<c=b0b<C9M82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE=Dd92EB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f
=B0_C65cM4=XHG8P>30P;eMYI7AXLb1K83Hf=`Xf=SLP=c8b83Lb<R0f=SLP=S4a
830P<20`830P<20`830P<20`83Hf=b1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5CE=2@UD[B6E/MVEdJF=Q
82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/
JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g
<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d
<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=SHi<R0_AVU/M6Eb82m6
K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFG]d4mNIokhk<m98/T6BKBc9j5DQ_fAS
K1ja/A<;FC;VHLMPX9:3Pf@SHS/h^62L@0]ef0314?8PT1AJ4][V`B/NK4hZ`d89
BdjB/dU3fPgI/=VV=27]jJU?V]g@T`H/kCLShf8fbN6?W<ceWNme7mog^moLdEag
[EhKQECX0@kZ6b>M:d2ic3e4O]WB4NU<b/Ko85[Jd]gUB<Y2;P2gLTGW?Ae9FG`B
@6^mInFjTOiYe4hU]THSbi=f^4IdAR/YTS9>8cZY]J?[PJA/?4kD/G9EbhPm;HET
HdOTPI7ih@?IOUnT8iY/Kei:M5;WZSEM8c;i0m<jEdM7fV>@o7/KT;@R?04J^1OD
`41?Y@U0oFN]5GRbbWJjjW[oMOnblAEG`20Zl[;JAaGjgZ/_K_XRNRe7mkSh3e9X
[[NGZBX_WPN@PV@OdSdnJU7jdDf<@H<W1W>XEU:MC]GSVFF27W`N7Z?j;5D>fW0k
[:>jSNY?Z?:Sg46B1W5k?bmjCn0j/>1L[hjg;dXgfdeJWOfg<E@MgfmogoCABCCC
jUe2LglZJ6IYlEUl1YJ37Il3=jj76/S5_@=i:neQ<Qf4CZXmE3WUSWR`geIR?hd5
h>JAnVB3SLNGkGlZ;[AO;Xhak;NOcHWaA5jaTN@MKcmSgFoo]ODNnfVZQi>V@gWD
hVGk@N]:nbiK3?Offin`aY3j?9hTJjgDmFEkAmhNno9RaCioCh`Mk[NGTGf9EfNO
DNZdCkMnK2o:RHU8LZ5e_Sfon2gk9>Y8cA`dZ=][/4ndk[;?99?=6/RIBODT7/9m
T8okn]eckBN8YG07i^BEkXWQ3`MZLX_M<Ec_WE6C^bN_9/NM=mo^cZ_>bB5nbN_Z
QmAgZFNYBm@NMJhjFneDIjWCAJ>X5lN9:J9F54Ee38odEmYE9o4`E18/Q`M4UBS4
l2EBlROaZ:8lnR^A5iT8HWX/l@M:GXCd61hn[YLiHUiF:I`ZQTL7TZZSGS/_LkaR
d3>IYa_MPJ78H2i8n4Q<1I/WM5NJ:Xeg6<ZZoEmg2b^FjgO?eelV]4YkiSD4YD?F
T5@R<`U[j7YcdgGVJfWGFS95OAk?_8G[1[XkfeL4XZi0f1F8DPe;fk]KCE9?/l=a
[;eC=SPT;S_Lg=8ZddQDjWA5oE:kbnlheZgd^lVl@SIg^oc7H4EPDO3H2VoDgmo]
k@jh8_k@@;=_MM>H^KJ=c[GJmaEcnNC1E/]c=B_mKYZ[BCHgbg<ebG<ebG<eNi^E
^NCP0fd=_SEMU9f>@=/lQiCK8<eId1RD796@?hK?Tm:o5X@cX1M>@Jk@0aJn2>`0
RONYGYAYO77R4n4ed<Lk4YmaiKBXPg9UlLX:>0>?`3kX0aFlB7`^g0e?`a_HC/of
DSP>5m06TfW_iB46ln5=C2CNPAG`Bf[O1FMQ=ab35>[C0AUTgHW^a7ZB_L@g`d>9
Wl<T:8D]L0[:J=BM<9@hV1PPjd9H38OP<?GoMgBaHgaJhZG4ak@;;Z0a7b;;>hWi
RCh`@P7hX9jd3l5YM7<G4jePPW;bkZO`31b0En2_^0V?9eXCgHWcRD^DZRJH20eD
=^1a_<CelE/B?dgl9A4W978QWfH=`bkh1HgOAnD<KJd1_1NkL1O^IUjfRAgW=`^I
lF728@mVDjV1EO0`8C08in1oh1oh:C=aNZj;NcDa?O6oX8=i5:DLBABjZFbU/Y=R
>XTZW89EF8lKl4WLSKmSnF`a2k;kf@?/4jj>FlZ]hgk7[n7kQAg2dbYMo4[RI>:e
a;^@2EJh2eK3AX[^;9b7cn5;i6R/RNS6L_CQgEAjL1lKa0<hb>[a39iWQo13o0Po
aJ]<H2T/PgUH5m_53[>ck3ML6kNKn`Wg8GN5_d=P`P7Q//Z]oZmhLgaKo3N9l/BU
a1NdaH[PY9Ga@Ad/P`Q5f`WCh<LDaE4ZOKAZin1EN4<Y7n54688_20E08eZ`16^Y
e>6M^0;KL3nNX79JlNG_S1J2JIR1IK:9[84e/`kF`miU?E`FUlo=iAZi?RZ_LaNh
ZmaEG^3Cn0an=Sl7M_0Mo5hZco<_l_glfd:IL8M@9b`ANXA]`Pj^AGQ7^:3JZ=ZY
jUMmZ_XKKH_ceJ_D>fQegZ2LOHEbnIlGSi?8na:h3e[@Slf`QeKS04JPUk9[>Ci<
N7E2KZ:9flS=IU<X6dk33bUKml86f<H]Q@>9on@>`G^D:B]Yb1ihPON1EGR:EVLC
C:4/6RWN_?blg9a/mbCGmi`>f_8WIUW<Y/`96NUYAX<n=DFWeHQZUL1c3:4Ph:X>
>jC//<AW^fYZ2VGI5B55i0I5V1iUQe@m]XgTT?]5b3BVYIMJ[[RYYCOIdS_J4_F>
2ZPX;704G0kY;Ko;4L?61D7R7o6k@PiYB>5[5OhaQDlUg^VT3Xj0ZMG_T33/24SE
gJfmPK2o/007_@B7][10gSRlX9<7UZ0Z/X4fF:RBF`@TRl/OT<`^h/W6^@>AiE;m
PV30WnEdQTQ7ZXE1VZ>`X4dR?f5kbW;Gl^da;cB7IBjb=2QaTI34`_9H1XnDjO9;
VN/_VohYG^L2>fh`B/aM7HWfET_Nl7H2EaK3/QCI@M:l1PL=bcJ7PQ9^7W52m[6M
?9GMCKhCg>5fQjAanEb]_NeQ0QLF1_/]GX^bnDY@7n`gNlf:D5P`J=YHkZCX1`]W
5LjBJKWC]359oo@_BOe_clSD]?7L7hS>FcP:0<X8^>J@Wi:SAIW4ALjFb[MX:OBf
U19>M8F@`V`SOjXTASW3^BG1?BLRmCALMj?EWg@^g>k_eiP]bT_85j;fhEkmC5XY
JZmg>GZ_d=/jk1[jjeQ=I4BSL^^_P6bD5gXdEbB<G>NkiINUVj9^=KUJiOG]E]JD
I9LYL8>2I1TJfFLYWEkPmD6Wi0RAPWi=5/b;PJHnN0aaIbR6RLdal5/7jCLZ]na^
<QO8ZMKVYoU9:2`PAKjC^<T5SVZJ^E[>5DN_XgO>lUi7]J>ETXUg:i@<dMi@4B7H
42BLH17=j0eUSK;AD6PVSE<TSd=MZ7U_R4IX7aV1Z:8Z6ZI6D`[XILYUe`LG1:DN
OiKTmHMX5BQmcm@7YC>D^J4@]BXNmI@lg]1V6_6iQ7`^cROke>@Xm=^UQhH8mOK:
HcH4GDkYC6m_EZol_2GU6<;=2^n88PIb4aWb6?KDDelR;VNF/PI>Ui?L2/VHCZ>D
_YiAm9_mVa6N<NXgmKb=_9fQ85cj;B5LMR/8ck`UQ<]7?Af3L0GiG2hSO?]gQo0M
Ha2^o6J4_J=nTi>cb5^_P[3_Fd:hjUH@m]lB`X5AClLPG4dn1fB4Igmg2=N<@GS>
=b<lMmA_LW8NNC]G@GSn]hA`kJdPG7M;2=lij^THQ>_9ic]UQ1MlM`P_78=``cLS
_6SDKg9b<GVkB45hbKN4l?M_1N7P;B4L6_Ed3<:=i7=8A_R^DHBmFA;L^0ogg;C]
`[Nn<Bnm0G;jYB@H`BL/0A_EYnRkZi7ZLlCglAm1WdbYbOFcWACjh/PWNAJMo<PO
g1amJ`VTnonGFU7=P;=HSAMH:O/ANhVS;gKZh`?Pcm>g7dMWB5G9Lafa:0HlEE4O
0cQ?EIJ9ichPWZRJ:4MDl`6LX5h0Bc`WJ2B1j9CRZ@JW8HNZSmlI^oI7hMBGEC6n
mRZM4m0<=X[^MYZ;PIJnPRijjf/`R:g8?L`maCn]?JR=JF9JEJhF@JeB8A<e6[YY
@BgP3^AhAkYFjcJB;Ud@g4IZX=<9W4K;Z`CD<NB0fMAR34=N3OedEVVdW43BReiS
JVYVYTGHSo^eiYCD0lhMMm?9P;W^Le?]l;2i;Q3eOe;]=d5UITEUANe`aG25XJ`B
3LJb<_XcU1E]WNcIX9m7KgSnC9K4W`]]WF`JDG2Th<j5?2=]]nX[:]ADRjMPDa<d
X@kCYZ:;Lg8^i7In>;Ci4/^h^7_hi3=_//MH8m/fO3oGlVDEa^8e2_9?4BhlLE[j
5/j5CMkBa]A6@c][Cfdg[6Og>mEcDV/<c2[Jao?f=<8`AkAU<Yd]AnB;/m[65k//
nIX<Mnh4Lein39L=>;]GD8QeWl_ae>WoGS_dnA1D3UL>6L^:Q/_Tf8ZWE:gc6TdF
@CBkEMUZ4nm1`B9j43a8a`D??TPAH<U]<jI?blUf>@dg/9cC8GnWZ5GZ2DVJQncL
a^[ke_XfaGn6AgmEEocXo0ga]Oo6kTOFhKdc[oH7YBfQcO7O3noRjUfg?OYHbLAh
fG1SNmFbIfOJQjl:JG__^WmkZ2S7<b=lL>NJ8i@ESHV;`Pn4bf2UC3WV;LlBW/8m
0VM7>kl9]`[KdX@6TM]R=APbE3>]G<[<38f=fFaV[YREjh/=5XNVf6bf>`hhfi<0
e0j=Q4nA@fGUT0:1OTP9ObI<c7BWIHmcIfG[9VQ:83EMGh96`gRmNR990W0UR8cW
]:JD4QQ_Y9]XDIDPSgBCceA@Gj6_l7RBMeWaH1<fRISYVXb^kh51Kia:0=hfEJEF
>Adif@KmKC>L;]j6d`aWWJof_anol]VW7jbigGKFlTAOo;d4_7Cib0VLWB]LSUll
^O?in=_aEn?an:l?QQkollm>kG/;Sf3Po1nEIoDibY<FbY=D>Znhaf_OJ]QSI2FR
cSJNPBeC58_C;9IDmcRcfG;1fKe=BH;JH@D3>@66UL2cLH;1WI6]DP]ZG/fYVEY@
JODRAC^1KQZS[PCEjO@5C25j??UbG6hi4R[CmHbb@DT1@kZJdM:OSlkZVU]^6Oon
Io5WGVL=F?C2k^2nn9KQ_T<I>J]2fa]VX`4WGgeJB7__K?bM_ib:mb/ad?k53e4<
>S[]ZO=>D]]hG/OIJ?OBR3J]CTaQ:BT<E6f/G6<IahU^<:N>Rj5^`;WkNT1:DWon
<BFb_:[db5IF:;UM?2G=VN4dS5C/hh^^kN8lemkUOWCe;;<;Yhk7OHORhoYXJ[Y@
gTOi@bAXX<a[T[g@S7RQ^QL]>VEV[Bj6gjNI?aR1DYWiHgWBVbMdmG5G[kg9gQT^
NTfIZ6mh^KbgbW=l@G=X8AdRg^U]:Fg6MBW[SGa=NS2m=Gem>ZlFK@JmGX_Sa//8
J4FV<ZK`V_CdH]hbHKb6P/nHl1G13a^<VFG9f?F40T60CLECV]:L9OAdZVREG:0l
^/jB6M?kf>icOk_`ngS9Jec?0khelBkL/ND5hMAo_ghT<Kb;7iaYSg>[7i=mEJi4
U<jT_^ZBogD`2Mb@3CVd@nG1E:DAdTTK7O7BYJ8g40AZ6gbnaIjJj<[^J5MKBhCd
BJ_L@_TO1U4oeDED2B0jE@4jX@=h<S5b4@nS?=9kKJc/^dV^^TVFakjaOn0V^OXV
^EjFo`og20jf2VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:<cTg<PYUKVA_HVX:
>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6
Kfid82m3D4e>FD@[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa=R0`858P;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b
83Ti82mGJFAdJ7<PFb0e>3@:<20`830P<20`830P=CDf830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=R0e<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_@e1=CUU4:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83He=3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUmM5?7
UKoc?_ATfMRB;5^B;EU?OYKTKob1SHdM;8aTo1eS4b8A72@K>KK1`HLH=CQ0W@BJ
83jfQ09Yj:IQTbElUXMaR0b5MCQTVia]4i8fbCK;]/e2dYkMnRBk2fbn/?Jn9m_1
W2J7?cQihiUkkm`k<gMnLmllcGQPkKX0c88QX:5UVKno2nC7Z4>bXK??ganE]Km6
6^X<3_1AVLd4X5MgmCoD5iFE?`5@VAmJ_GjbOF8g0>_Y3_QGA_G`=M;BKZb8bV@>
dXc^_X57Xk9f1:UQmI[>BGfR1nGh?_nSTn?3IICiQoemPJRmhC>T6Oe[7QVHU<N@
5_B_3DcJ4fa?_`d4JaG`3<C0:^200SFVMP3^;bXc<:REm?PdQgkio8Z4b^^PDL[b
RZJoTnT7[amjh_?0ehkHGLX_/29VbUjRRZb9;80hP_[af5gC6[TM5XX`]>F4X@ic
5NHBc3Ti2```A0k2Sc6oP9V67[8=eV?NR_VWV9UYkS1:XfCK<:=dWR7[8HGD>f<I
ba:MdF9@aE[N3A?5b?>Fga^^W2E6G;f?R75h5/@/D94Gb<mQ9ES8?h:=348]I9;W
CVF]]_Q@MASj<@mQY^FBT<?3JDFFlb@GK0c1=WI8HlQYbil;lb`O5hHY<Vbih0Pc
B5i;@lVIH1Tc?foi9o=3U_>HSdIEAk;@h[CU/7VeIGMJV3`gK7W672KHIUND[3=S
dm>F_ZbmUYF5/[iaKiPj>V`YAoeBIjbU]<aZ:C5O]LafQ9D4iCacXbFkl3NF36b8
ISafJW=Z;2KcK//lE:FIgHiiV<nB8f@oI9?m`kIjbaUTLKZWj[;:mXK9HjMZ<`]]
HC;X;:g=g9]Ejk1U=EY/FCD>1o9;gn0fL`m`2kPR;XO;i>bLUD_UM4Z]DZf<ElHY
EDZUTP^CHl=E5/EILQBZ49JSYi@:9A/V_l1:iR`i;ULNOeG9:2TU:7GQb9l`N0WX
`^CXR5[RT3V]T3U5V1`o5Jdjk[@`4/O82SDUlEQP2AAADU0?8]TAE/2Fi62EXDXk
Ge=NhoZf`RM[Y/ZLKgl<a2c^KFScR4O<G[58HR9VkiBiHH[iESZ`3UF1jYbLQ]Ke
Yh;m_Eg^P>3f2Nh0IYnh;MQ]48LjN?iTKknTh4GJk^_Xk9JX?b3f2`6Gf2^hn9=1
^Me]jRi97AAL9j7;_LAc///IL0d7WD6gh7MiCgED[ffO<MKFjK7FE_n=/JZUc]I:
HgG8kFhKZeeBMdQS]D]S]D]SMCPki;6TbK]kfZXO6L3Xi=dm3KbHfBKF;EkV4GVo
eaDV1k7B]@kH<E2cib2C7H8DISIH02:oaobQA2O^Rgc2oP[D4gfAojH[L557YDa=
E5G26>b0oG02Mj53b6O2Po0/_4UjlMeN3R?`?TV3O=ak6@Q38obJA2;_@1NlQ?H3
L07f`4V8`cImT8CJWL@F6DCIRG`7K8kl0fA06O`8cT4im[XCaR>78jM@f`[g`A4h
R^goQ@SDBBHalX_8EE32H^ac<f[NRCA6CX0FLZ4JF[1f<i`W=_[3B3LHX0:mnaWl
70k0Jo1GlP@IRGA7PY5;THl`E0ePPSI<6lT8nHPn`O`Xl[?8OdHV48U<b<IAOK0K
G/CnCf0J`jgECEJA0K:Kk:6Le1?D2;>5eDoLA1bbH16VFUP3Cb<2Xg0AoPNn89mB
1UY=3m2_AdXRo`^ad82cU6HBP22VYc3]a3VM9@YB@1JB5[:Ao8C/8KnU/ZWk:0oe
0nYAjQ>jVEi>[jMobcc23;?KfFLE/A?G8fLS_hZl1gX```>`5SKQk2k09KP6Ga8J
nc8A6jTPeNA1C4=T?cE:3Y1AZXF<TD_D4O97LXElB[jRF2Z>BZ9bZ05Z=gFD^T2m
AOO@NnROdWnT[c?cFHXm`7j//77o=]4a/GGR[DQ5i:?8ikS5:/6::e<=cK02o3SK
OYP3?lAI7<Md0UO]8[`>Kl[Y2S71>7b>:03ATQABA9X`=I=kBAOY8LnC<iS>bkkL
X70QZ1Q:@nTY4mE6ME1me13e7SE4Ym;IM3fmS3j1j@gjOOX[nR^6IA:I96HAD`OK
VCkV>D`7VD?<<?<fFlk>Ii_IYN`@^iGMCWNbkk3_:cHYMRZ65IlZ?/=]/I5K`fg7
eGTCHoHeS>E_7XITX?M5l31d4QOYP;fh6PN87d8HGB_9dhQG?fA6f^U=m2:Z0:?Q
?3b6dOXLK8B]m78h4?UGnPQlP96b6[/LPYNIJS2cng1eWX02S:;9i<c:c/Ydf6dI
@[ZEabgOU9YR=>RCTgB9FXejEUb/:TK9:ER6YPST^XDJ7boJOB9S5fY[lbAIl6>5
oiH:7kk:_5PcddKTYGInE<f`M:9UeffFcZRULmZBZ?U:Z<c;iMd2;ok69O1Q/Vba
1oTM;/7;Rn<bgbCc?iKiFLQK[MR0Ma^jGKa8O;aK[0UfQm`nEeh^6GDR7:ZlG6WS
L4:/e;482odKLH>5QI:5Fd`AG6kA:22?>][VmZlDFaIkg:iDZmF;MESEj/4alW9k
A?@C]/F]55I^2c^Q`bMao^DNTOIkALXWmJG94OF2Bm@?OVchAYcRg=]_DHZD[LHO
2=F8C]lf15LBOI;TghiB@a^?gE9K_1jAK9Ud@_:a5cfEg8en4fbnGUj<4JZ5kU2_
3l65E/m`RS=5gWa5J?4<6ie6FLS;7CE/Z[3Rk4Oc5^@]T6R5eK0YB_olI;CngC69
6SIMo1?BQ]IY08R4P527OXYlYcb8P<jFBDFP37niUR5>n7P9C[<7oETXDQPc]4eT
KGEnLJQ]bXe^Em@iGjm[><JH8Wn4Z[eXk`^Yin5:XKeJh4?GlF_]4lKo>[?6?eVS
/:V_PjBD5WXjETCRWn:3d/OBQ[?^=PSMd_X6iCE5FC2hKjU0FH96lUWDh@NlaF<E
NBmFh:o9g8H`a;AhCQ:bda/VTBeQL9U7lCLZ_N91E>M:XMKS`_5Ab<_5RV`[L_Vi
O0f>G2?52QoR@gD[@g`=ghg1a=QTRXY0b3/K4Fcc84j`14MdNU>WfH3G>`okVBge
Pdg@?>C57WXWNd0ZElfnRDH5^OPaYNd]W/DNLLRE:SYMGU`53=na5XlhQY7[mJ9E
hKBWj?767/>TcdGXLf4fjX^S_N1_Ub7/`Q/:BGffN@B[>1H:YHJTmbdZQ`WLG^6L
[0R3I2917RI3;MPFRF1=UMO0:USA;Jn4jA`<jJV8`]o/ghe`jKCOf78^NU/Z8eaf
Ua0^_a>4imdA`QGCW/i0^19m[Y0@_^Ok@gSn38B[_Q]QikCOj>@2m=HY8eamUa1N
N2L8^nh8HONdYc<@[T6OgA;2RkhoQ6]W85cgg@SGCo^=CSJP]oDb`Xeg2N6V>d6h
nHh@_WOJdaT8]j3?mdX8;okn46jMPG3KMb>lI=Y_M?8nm7J9S?3B^hC`oGN2/>N>
4?I>NcX3hFGX/eM2n85YQ9fY8]bj3`oM]^g2GMnHUml2>OiBH[E@cAb3iL`Sh<CL
RSV8Qf_Yi3EeYa>79hd=:>OPKg0lH]obD;O`MinUlBc7CWIK2[e`PhcQ6NDHeU1h
5P3V4YhQJKb;FQRm7e;>3P>3FJT>0ec2;<W8diNAAlXQYI76G8Hcf0YPJLhIk8U5
FU1H[;5Z79R[VIgQ[on3?OOU`S3Cm1GN=n2<Un=HJiPT?4W=MI[X@IKRUK63:]D/
_Ci5<LS4l;AZ48aaEJf6W6Ke]JI[UCL[[cFk0ji?X2XZ51HTUUPe>4:BEB=XUY>A
XfATX_4X>Gf8_3YAMfRRWYbFag7R>6W/gd<j77@fUc8ec?g/:_?3JH=YVlUCU39K
^Lbhb[S1^<7dRY65M9;0V>:=E/iTa?/VeY:@T9jX:TUTNL/jJgZLmHMLFO:Jm7Q7
`^>F/_B<AH8jN=7`^o5[hn[[heNQ2Sf/6]MXbfM[mND4ZKJlG8<5]1LF;5c_=376
>9_67Z^=ch@H7IM9S<`/]BZC:9>``9/g]IY81og7XKeDFdE:iiJFc;4;jIb24i2g
5VVCM9`RPBR`0RML_nFe/LOW]>kM>;[8c[a:EjlSVCN^[:miIF]7fLXD>_k[[56R
kEoCD=:fJ^?^k@eKcPH_CMahlMSPXT1SJN7m_DL@5aYJ8iOUTeL2AVDUo;^c;;^0
Z=BaZG4VAg6]^RNVElfE:kEa<GAZ4ILAHeK7VB]bZ?b/RUL[Z8ZRK9]FcK5:Tb=M
K`ZCT5?@VbfL`i`OBiU;HR^ibTZCS/_:?YBA<SlebeBOh2PcgS?oUf@O7SQ7bEk0
NigVJdd8G;?jA]?EVaLA<jRZ6YOB^;ILPoRe8gkihoWS4XhJOKV<H6KYg:Ad84HK
:Df`PR4]e@[9_<i:[>T`Uk92RUU_9DUF;13=7::^U>5l704UkAW9aDEcBnlQlDB6
<6T6__=9LA4NgC@j=<8QhXV@k[0k968_VE<j=i74[feNhMe[kBkZjbQ/8b?cTn:N
7=aAHEDMH_o_aG?1MGYKG9XV>mONWYdL<oN]3G_>WMTGNW]IK]g1GDTVAO`/dnb7
b6YU[R5_NE]SM]/okjn]OOKV?U<jCFn9De@;c][NEikNle8R^BZmOl787aPKN`4d
T0Kmc_b3g<^V3dad^S8QSL9GEVmV>HdZcA`KZg<XDoRDO7Dnb@:=dL8oICgG;X=J
fGCcjUD9eG50=?5?Pc4XXfO@9R]Db@ZMWFQEF2AaNS]9S4Vc8ePHN19<RLDJ2@Z]
ATO922@96M4PE2CYm<W5`A<E;oWNn>;6Qh=;R/X?DUfkM^ehK=Bnj09khNIo=BfN
69nh=S4QEPQ=FcOniOcQ?ianImn39c7>:<3K1_XBd``YT0X_>fNoK2C?6PhYSaSX
NZEV_hjVM@Yc2SO;[8]=iE9CmFZ7U]0>BY=RESWdAQ=N`G:W[6/gCTH<cZbbJKbl
7:=T<V:@DHo;4i`3AZD];TUUQoQ4=LiBTj3VS2Ra@5/9XAPj=WVF7A:dF<@H57K2
48EEO^D`E:APRIKB2dSJ8ET_i6<0L3Qe>BZ:YG2PB]A@c57_Gm6OD:oMM:bnh>UW
nYldWTSkk>bkGa;]kda</oQ1ii>7nUhhL7W[3mikWAAoPULUleS4@7hR0K`[nU^?
0R_Sl@K=1FjXT@d8gWi5_`T:o7l0;6aYJ_JjLVX3Zh>1PIi>?mYlllGPDL[5G8Vi
4C?^Zk0j<_TP3m<l_QRgbDFgbE;?]mYgg2IgB_;o0gT4_MH:IFiTLgAbIF5]2VE^
I6mRJPXa>20`86mRJPXc>3Pc2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_
KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^
I6mRJPXb<20`86mRJPXXA3Xb<34i<3L`=c4d=34`=5X`<2L`<2LY2VE^I6mRJPXa
830PKf9Z2S`l82m@LVmTMF=ULR0a>B0`858P;d=bIF5dJFm^A65dIB0b<20`858P
;de_I4AQM6DP<S0P<21B83hn2VE^I6mRJPYhLVEV2S0P<S4:<30`<30`<30`<20f
=CDc=B1V80X`<30`<34c=3Pg830`<30`86hP2S0`<30`<34a=SHP<30`<30PKR0:
<30`<30`=34e<20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34a
=3HP<30`<30PKR0:<30`<30`<C8g<20`<30`<21^80X`<30`<30d<C4d830`<30`
86hP2S0`<30`<3Ph<c8P<30`<30PKR0:<30`<30`=38h<b0`<30`<21^80X`<30`
<30a<cLh830`<30`86hP2S0`<30`<3@`>C<P<30`<30PKR0:<30`<30`=38c<b0`
<30`<21^80X`<30`<30d=3Ti830`<30`86hP2S0`<30`<3@g=3TP<30`<30PKR0:
<30`<30`>3Pa<B0`<30`<21^80X`<30`<30i<C8f830`<30`86hP2S0`<30`<3Tc
=cHP<30`<30PKR0:<30`<30a<c<d>B0`<30`<21^80X`<30`<34c<cL`830`<30`
86hP2S0`<30`<C<d=3DP<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b<B0_DVm_
M20a<R0`858P;dU^IVlP<B0`858P;dU485/P?3Li<c0a<c4h<c5T=c=U>C8eHS0b
=SLi<3@c=cEQI3EV?PXl=cTc<34c<CPc<F@g<fDi<SER<38f=cT`=3<g=F5T=FHn
85dP?Sh:LgAQLWAhLVEV2S4c=CHb2RDUADm62P\>"], "Graphics",
  ImageSize->{274.86328125, 172.9110255934718},
  ImageMargins->0,ExpressionUUID->"09474de9-c203-4a31-9546-2d241be1359e"],
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EFK^>G3T>cNmG:9`=ER?Z
[GB<CCHK^?nPP<EP/1eh7>c_kj54DZ[Zj_8H3GOONjkh5<F7o<gmk[hiL_mfdOgY
O_gbWMbG[bkPQmcG;o<C_obCl2_FiVk_;^K/D`WEDJYne=KMaRhZfE>Y;ZKP<mG^
l<n7?[Z;U7b<7FB:g1b=jT<>NF?DXjL0@L;XfX1:0iT]X^5K6n1YS4;a?IMCW23G
kE3:EYT]b^VSMCOgQo/ZKSYmLL4G;7NDTAgnaQAKPRl<8h8]5:5^QP_HYYSmj1T?
L44<3GH;0^FXA9lR76J;d_2iU>B<S`8V35B:mH1=BCUR1aJOfWc^XM4FIPQkD5@b
c;AFAVK7MHQkkPV>2T[5eaSQ2Fac29fS`S0:7O/DdTDanA32P9GTdb2H6j1WX[:A
Va_TNhd4eGEE6ckVD>5;iFB8bK/i`e[c=A4LKIaZPMb1<3AiR[3[EB_5]^K6bF`i
i3ggaXb;67e]1GIR=bYEMXI1SCb>3X8FYUOHRMfX>3@h1WehbU@@8890^AKPEa`9
`eb1Yd=S>^Fd4A5g>aHUK?DXiMZ<4>^QDc_4:@9OV5::KLFEddI<g7=Gc<1XbHlA
1a80XSmfHUl8M/F4k<2k0P]PD2cEMjbP53T_K83ej[jg46g=232RaHAC?GUL6e11
R2AMA8R4E_X:X<V7F_BS5B0ZC95i6:LnRYS2>1C:ih=I[o94;=2aLEjTjU^V0BM/
30KDRVb04?LY41kPQhcdRNGM9nQ]2>^6liR;N6:^XPH6SI>^<390YH5:e]38_U=5
EQ4f5b76@fK_Zc13T39E9L=<KN>Tb6G6ZB^Bnmn/9N6cFY93lPG65Oa6F1An8nCT
L_ggJLjM0ADVBG/TLLm9iW4TYYVokZAl@S:UK5eH<ic<G?^hN6M:7o4EYJbMNcKG
_[_CCU7chY9jGeVWP[68IAoH?;L?bUhF`/LI@nSc?R>HT7PJ3YRX?6_lkK_/boNK
eGPL>hANB^b`gmj`3G>9o7UkMknn_F69No^?nnF_OkRg?mfogXjZb=@hhh=mamAa
DLloecdeOJBnjbld32FLIRE1J^NDR@:3TTX?dH7@3L4UD]ToZgT<R<6VMYnJ^g_=
hf_=coQmMdS>XEJ42ZOD?TIk4C<Oeb;V;<hOc3fM]B^65AY4:8f0i4U8>Sf7oR2G
G8]^M3GgIigED5FcN_[deL<^eaohjSbB7laoHK4EL2_4L3GJ`1@@hZ>SVDQ8QOMW
QM2E`1ffaCm[lja@jFlHGGiPm5eBhHjhm@B]DODZe7iQmHNeW9Bf2no=e@2IZDmK
CN_R@8RV4Ad18XalZC3^WY`S1amA[IiTPXMMOYh9:/H7E=HWZN3^@5foi=On>]<V
2^JS_akd?/gNdhJ>3Ic4dH_UaQD66C7W9gKc:46fdFNHo1fk8alj=;Lo]S]]^`Te
4VCh>G:aV/:/8Z4GVH?C=TDaI7i^;=1fLnI?:G4kdmMDM[Q049Ac7TURQ[BmRRKg
Tm=2/4KV>jHc3?=EQIR34mXjWP9E7SP9`WBVUJdbJhbC8BK_3oLKeiIW=A9]k1bM
cWPf[<476<:XXUa`?D8nF6>ICUbG8FR9<?a@`<QU65F<LCbG3F>TP<igC;J`JaCh
4SGfH9@Oa25E2/9dZYAR97XOW<bB;Foi0_h_R9A_R9?7]R5BNlPS73B:XMM_/G1g
EkP?af`Ad1W<aT3?Tb5[X`_>QZfjHT1bWEW:>1TRNL^1c[3/JlTc895LV=>8T]gf
nAF4jE@[GGEX_SVY;IXW^KoT0>6cll`S>8A[Z3aZa<H@TZ5TCWoMUeB9gKm6eUeK
5<6fQHZi74E?8L;U`IaH/KO:B16IOKU;]eDHI@JVdLd8FcT7i2e=4BIK>_7T>UMM
Fno=j=4jmLLcGh2Ac9B[@kSNVKM2Z40A/bFJaIP[NSfnM^5imNP[5W1c7ITV8Gad
1@h?cjZhL10VGA3>oI<9J3J4J22<nLH5HnfmW0W0LhL^JlfQ[S0i49GdlYA`8Fbh
0KQ_adh<YAB^7`iCGF`EoB2jc=FdkMi44:R8V]Y;@ljcEDPU`UdiKDCK?m3I:TA7
7J5NVa<VXMTTKWV:h0k0]5;//4Hh7HRdVaXEWihBW^OWU:d3<kL62i^cG>2hYiB`
dKQ;hGIlc^o7]248hQKgOB>QKCQFHOH6mi?C@[16KP8FWNP0nb>JXH<C1WBn;e1i
h2@8diUF]/Z/<Dj6V;c?2d^<6;kWZ;f6iWV]^C7h=5L^/cQk7ELe?2aST>m@BTMd
@FIFJ`PSc42j2Po88X^kLC9TGPVP8CmGHENiTW4N5diibY//QI<PC6MJ;N`j[55>
fiHU3gZn?3CLNa0Bj?gL^c7<]g31j7bE@;Qo`4k5RYV5Yf>MUcN2;D<bR0F3ak4:
NA=CmL6Y6b9c=]<IQXCK^LLbCTPd3o8D0IeYYIQJ0gW:jH=mjYAWZAAQbiLE<Yn_
5aC7<:0B>T[lAEaDi2PTKEk9So0bNY21nemf3`<`34b4K[d`AfB7n@5UIZ27E2;L
><a;TCD<lR</<f4bCib4Qi:OfC;WPVW6_6^I=bn/0VE4a[@65c;[8J<L8In_NaUn
Q_B2d/@Z4Wnl:8lkDWUUkf2]_4FQf:A/So;UInJkQ8;Sn[QD<];e^_S:<GkB36ET
FoK__56jm0d=1=^ETGKW0o^of:d<?mo`9WJ]SfT`c;_=59Nn<]nKdcOTIOK4@LXk
[6?;f_i3j?X81NN^2^WFmk?mVRMak^^<:ac1mB9QL?5o4<Qf@KZ<QK81j2MT/oPC
NQWle_2AEg4oOk/Tk72VUG1BC;WlQ6eBHN/3RmU4FlWK]OKXmol3Vd/f5@YUKVAc
M79UHFd:IFiTKf9Z2SDP<21_HVX:<S4b=@YUKVA_HVX:<R0`86mRJPXl?20_E7U`
IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc
83@P<21B82m=IFAYHD9_N21K<20`83@a<b0b=SMM2Shn2VE^I6mRJPXf830PKf9Z
2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P
=b0`858P?ShP;dI_KW@P?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mR
JPXl?20_C6E^IgAX834`830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P
9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536
`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B
4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g
@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG
9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UO
c>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a
/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiC
oCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2d
gYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADc
IDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@
;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn
_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`
0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8f
L0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3
aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0
fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2
T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FH
HiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0I
hQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6
_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>
TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?
BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[
Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYR
RF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd
7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl
:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nM
GcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;
]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1
]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S
8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e
^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`
n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@Lm
QgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dH
L]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7
U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`
io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9
=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=
AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:e
iJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA
19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8U
HHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZb
gVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM
`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/
5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVj
leRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4J
Si[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[Zo
IgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>i
n0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>
7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;
PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS
[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eS
k>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7
[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[F
mVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4
lo/:IFiTLgAbIF5]2VE^I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z
2U/P;dU3@d9QLfET83TP<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1Q
IfEc82m=IFAYHD9_N21K<20`83@a<b0b=SMM82m3KgE^M20a82m;JFAc85/P<R0`
858PGB0n?PYUKVA_HVX:<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc
83<P<21B83hn2VE^I6mRJPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U
82mDLWEUE7U`IB0_@V5cIDI_KW@P;d=DFTQ6Cb]8IFafIGAYHf4P;dI_KWA4IG=S
LVU`M6mb2S4b830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d
@fQQLR0d>B0_C65cM4=XHG8P<C4d82mGJFAdJ7<PFb0e=CH:=CDf83De=R0e=CHP
=CDf83De=R0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<c<c85dP?Sh:IFiTKf9Z2S4b
830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d=DFTQ6
Cb]8IFafIGAYHf4P;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP
<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_
@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_
@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<C<P<21B83hn
2VE^I6mRJPXa<b0`86mRJPXl?20_C6E^IgAX834d830PDR0_C6E^IgAX<B0f>C@h
82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0LEINg@DmKgoo^Ja>mVl
mY77KY;=c6JbSi24_=R@@4Z6/9/40QP8hRhBcHH/9X50RR425@QND0R?Zj0Y1@[B
FZj0bQ1@=e1Ye73DFkEHZkeFkVV]B;gg=/ON5SPnb>kmcVb8Q5<mo>7ac^mlOmoG
ko6Mcnla<koYF[Dj2?7@0cCD;`Yd;PGeB^]1m]BBST1WE3On3_V19MeM@UAWG@3d
lZFMmgE4MNia09ge_^E[An^K=P=XWVX=1UZRO[R>_;@E3E6MC4:NgM[A]BJZ6dlS
5iJ_G3;Z=bWm6S/2JdKkQh^:OdFP8aP]WkHHNGKWb_^kAWF<1bIe[PZ>URLnS>lg
@=3:`Fj8PFFP1@[dV1X1]9oZ[<2PEo7S=KOgU`O_CJbh2PI>eNnMljlZoogiYaoj
?7SM6O/Hm`DJHVjDEkPV9i`344O@?ackf9Q7[HLI5h:6g13<A:Y4LR?UiThg@`li
0XlR?HU4@a_I3V^A]R7m18TIThjR=T2fmc>LM8J/QC@bBhYUn0E95]j/RnEo6b:J
d`Oi3l`OWbDF7;f?R:Do7V:VjlRCi12d04mn0GJb3V[1AOJMbUW>=j7[:7@RmB3A
JTk8dOk<H_hLb@<k@k2>0c8IlP;oUj9loY>R44GjnENL8@KIbiVXBHWlX?DPob_[
OO`iY>=Aek4L;?42OmBjW=nC6B;kn_WMeQ31>Xm5fFX[EWf1klSYhe^:E?o/_Q1e
_9l_Aom2:IH_;K?aK^/U_/0IhPSZnMKIo8BR]oQ/[8S516cD;QWh3>/NOPZj<ZeN
iaBT/n@Hf@lCb?innbcn38Yh^jMViYCeQLR?C]FjR^`Q/ThZ[GGeiM@jkCVcNG]>
]M>9l/;G]I^eMf^WJh^e^EZGeZ6eJM>eBIbAdg<9G1bWhcQ>6b;?m5ObV[?T>5@R
;<M?LAZ>3I7Wd<RL9LnZaVMOi1R>hX1;2TGnQ9>G@5:873n]Eb@DG]2XTRI4WSdE
=Cd[lH`R<JY3CbTbIYP3ACP:IX5<MXHd/2FU^m9LJIaV::ofO5?FY7Y^i;WOO9V9
ENj[Jo39ajan^EPA8UKoSN;V6l8glZkEj0YFiNKFcEmkZ[^cOJTg:7ZKA6l@ZDWN
g]eZUW^J1N5TNjOR46CJdMBlY5GQPJ3L:@HmL[_X4DifZoE^LBmEg=fRib@/mBk`
WE`Z1CgmgE:gE`aho:NJZeHeS^][feQOZj[nBEmEBV>[U;jJeGZgm=FX^9^E_QZE
_QZE_YZUI[D_iNJmK@eEmgOQk1BlKGF2k6Z@IliKi9>5P=lC8TO@j5T=k23XfIO0
aOI06U<0?43T0j@o:3alIn@bna[X`afAojFWhZ0>:4B5:b]P47K2OSP16WPJIAOL
0g_Q3M:>Jg/aW8KgBBI<a;fGPA3<QSM99?8>;8FW/7`G_09?`4V8`cXMT8cNGL@N
FHNjQ78cK8kl3;:Q31j6Uj0LFmd5`i6STE?XW@mg`S4hS_EoCDCZ96>:?1NiQ;_P
?6ac<g[NRLb>W00Si44Ee:=e<i`SM_X?TEH``eB<kP0LP/?`<_bE?4A>AeXSgI4;
THm`ZYXQ0aX`[BNWbDOd2NKQb878OdO2R8@;9V2_CK07OXk]Wl0dR5^[Ub`SGF@?
NH:BZ8NXdl`F=SDlPSST@0fVFUP9Fa610AR2_l<Gi3?:C>_Y;_Yla1gi1lA27MjU
LRM1j<Kd2:IMN4mWRHHDTQVTWZ`WSi<Wb;_D1>Y>bTLm@:fQ;]=cjLGdF_YMiWjV
Wmg1k]G4QZm6cTINRk`7ZF25^f4EK<2kN`D^`1GhT]3HEPJaTjVTR]b3ZHO/Y`K8
HC90eI=1LX4jA_i8?RJOTJlXUXZSTZULZX_J@afWGZ7NY]_X9nROd7nT[c;CF8Xm
c7jR/F/o33N7]hGOSTb=O1Ci7;MH3V`h<UD`5nj50=i]9db2SGPGcf8jPJ<f1>OQ
3CEmC39P63i7580HBAXY9W<`cBEgT:FTSA`TIc2MDf>iA^50D36DPDZU<ZP6ZYWZ
X7ZXmjPN>YfN@<nR5m4W<;e>_dmoAGo5/8b9BFIZV9V`PnUPmV4j`Sc=m3>oHL_I
JNaLMR7K`fiSMm1;f7OHmcDK=;/doI[?=7o3KG6fMZEf1hk>6cQWGlJio?G5T6b<
_QQF`1;R8Lg@Qj=aV0BP5fMG2mV:N7F2:m98Kj1[Z4:L3NOPAcQKml5jf4H_Q/>A
oj2?`NmaYRc79W_PgiPZ/;8oa]5i20Ya5XdV:FM2S/_Y/6N;FCH1]ob<m3B;>CDU
>LUT=>SShf9e<IaF`c8dAB3?:eHg2K:SBFHLHVe]_Z:;0C@4KS8dhE8Fi>[aIFA1
ZAM0ekRB4YILNT]9:EYB6R]9m485E>CW2EiAT=obR4:8;9[W@gVWAo@;l[0Zce7U
AeDi7VFK3B/8GW>[Ai19Tn2EZk]KNke=W_`l<R0Q7;[l?6GST21FJER66H7e^<72
3:F4EdhC?EkI8Z:<?][^3KC8mO=lGTnjcNI76i[Vnk2?o;`f6N>4kG4]H/_fT0C=
CHXDF>bCjH1OYYZD]PbiLZ[XTE?GOF;nF[dQNGOLi9@YNgDPf5/]BdgK4Ea5KE:d
`0kDjQX4K9KJh_O9I<]X44Z<kARY4VkdVF1_JQOT6;5:K>e]Kd9`HKj_?de:DcMO
6NYmoAK9XR[iN@?V3E=]N?L3nM?cYb]lZ/fl8L[olRmAnfl75FkN<?@Wi7Gca`0P
2P;RC8aC5YJXWHPHK9VB1L^PMdTIhXBGWn1]]V4l<f@:i`a]UeWkc83Ldg0SS5I?
=;RVMTmoS2E=O@QEnK5lDjmn2XhDU]N;@^mEO5XgRL=o7Fl9S5XdM_eED9c:@8o=
5IT4K/SMb/?BSWOMJQIKUO7]E/LDMM7/_LV0^P:=4[>LQ0o`NYm=5_aX`;O9_;X@
a=CkCQ:bbalRTBdQl5P7l1fE__LNM>LYDjg=PofSTYn7QPTfU2KV2MGHLkDbEhAN
XGMVBjm@;KCRI6;/:TM7/=MOP0Pfn10WF80mB_kd<C7Xmdo1MPZDM[0:5^oeH`_]
XbdPEdd58eRX<0lOY[BSgSO?9oMhdVG9hlMA`>TkF>nC1g7Vn_eHZVP/DXahOI]i
=>IRS;UX0_Y;XZgP^d/?=^7_kEGJK?29=WV`]cNmEeU_DCe4h5J3=6X8PE94PCa4
N^Za;S;AUZj>PDfdHEQn1M=9>:E_c2QlIomfQ4_7h/JJTc7JDQGQ/^l8hO;K@GS:
KB4lMBcBL@QGH<aC5HAol?dQ?6dL`YGOS[0d5SL6>AfSUEB4ZkhSQ6OL3/:Nfd;H
>aKY>8B[<FJ_PW3=mhM`kCR4Ighk`[?6h/HPjc3JFB[2/klSQ>OL3/9cK`_Q>lHR
7HM`?LIlQh;`_>l?hOWS46khMX@GS<F=@Mj9dBi@4Ekh7B5lendPk;/]Q?eSTHi3
N176k5L@_W/<HBUMQY_ghIiK]UghcSOVaCM1SVm:[16ZV?]Q24U2:T:JQ:CHiU37
H1/F^G6f4hMO7;]@;l8gLNF3VlI_;AI]ocnGE^ff51K3YoSmlVNZVhjSij>=`^R0
^H3OUcBNDlf8WQea1B5PT3Qm2>02TZ:SC5m46KTF>HdliR:L`EX02g??H4//l/:R
4X?=h4BZHWJ5[_nIONW;6B5VcUMh5X4X3667kk6kl@]5?<VA42VAhQQ66lMXneS@
eLCX^hO<@nn=U4=UiIFgRPY=kVUTLXU1=0bm^/naJi2neV_b7oUb1Ge=KD_2^3?I
Wd8F797VUS;Ec5g/<^^:c7FIVlTS53N1FfAIIWW@lV36laHF/TPRTi5P/FTc;7SN
a?:9RETVWM_42_aZFeJLKJ>f;6EUEX8cLA=OUYEM8bYao6khb[3nj_0UZ:`HZJPL
=QS;2hbYi@Bi/KcLP1Td5QG>F2]U<9Hh^l4AJda`@DbBeTD/C;aNib9L<VIhlZKG
4nE3Oa<dUQX[BNWTD_LTQiRUeFQ5U6g5a^@T[BJAJ=1PBkK=f_;bh:I9lo_F3m@h
V1OYZ]G4MNgS]MG?Kf/^JdVS4jkW311SilXjMl>bmG]fe6difgdQO>gWcjb[2Lh^
;KZ[oIR:Be7T0bJ=gHOcKTSRIlHei0McU^B_cUVM[nUcT3X^EfO>CHZW_bQ:L/OS
ah<X9AWLnXgalDGYkVaFjbj:=oLi?HH@W_XUj/XV[ZCh764CkJA:JXY_@PFaPL[Q
bV44iL[8IOf`G/57`DJ5Y;BPd>:06=IQ]FLi=42kP:6i@X@S@nAMT6Hg^`Q3]0QG
0FJI]WC4c84IPYFKZh2U[e2TCI/@<m;8D>jBU=BDT^8XL1Z]>i>D5=l4hb@5A_a2
@`@cBG8BR2CUTeo6^JYOg?G<lhN=MU>68bDhOMGNh6V_PnfGEY3T3omFTeOm`hgQ
_go^9:V_KjolhMheSgLCLXRVQ;97UgF]ZE[gI>O[[`i/WUmRiDof_1D>8j`h^o7L
V2UP3j0D3h^U[1Q:alDCRSYWe6RdU8J`FPjojkDjJWD/naTMYfGX44UmW_C5LloX
@/AgRTf/BE0A_7ZUHPAWEBFb2T>iRQX2Eok8a5aV_OilHU4Q<L@@Ple=BP`UbJ:1
nTGHCMhNfD4m^_OMMo58H=_80f6Fg2?C^jkOnm?`ciCH25A5;S8IN3hT`5TY]mJh
UJO:hjY=MiW^<c5C^;Qh;LCY4Q<BEQ]=9V=2XV0dJL6DZT]eHf1IDU[laX@4Zg5:
8/>hQMN/l@I]FMY::1>bJVcA4Klj?8B3?E`iPZ=mjLZ=TEJF0LJ<8D=dj77/cKPN
G6JNa50>>Q<?Io1XEf0cL4g4V34S?><2CCYVW2Fj=YCAeULX`jf<MJ=Yg3PkCKPP
J5`T9LE<LQ9UblYfSQSGB`^Ng?MRCn>FPP<Me:LSQgi@W5oOMYhH_`X?W`So@dlj
mTg=O??1_ZMZYARJORjlbV6bQEomMOSOcknYS^6Lb8N<b1j4M732DJWlPCBBb]Ti
YlEWNAPN8E]S]3FLc^Jd^A<BT^SG]>ide^W6]I93KLX/<ja<eE4E^^bRe9`JU`[<
B?V3MO?G[2/`hcHa^QjD1J40Y2j3BGI7QY2H0Q[F8BAV^XPS>M/56BJDU3E169[G
fec4W^9dPMF8VK8Ve;f2A1N0/P8fTDKlKI2B;3ZL^6]@Gl<QIX51?mUX<hh^RnBT
U1:jiZEn_CQmlhokMM?^FMQnV/B5onN=l<GYjlW/CC/g7>TjLFPWNo2;cGLF;P[o
EoSjgOV^biMN3Km;R_2X9oH<JOWb?goed8[Gm^gOZY`Q4^EIA^eVJ/00MdP>9nf8
WdcG<4`2YjLBHP`aLDj>eH;6X>?BC6BR?/L05Z<YA;bWK<dKl7QgkYF:>B>Gi^X_
hdBODcTd<ZA<lNP60HfVT^AY^8ICDY<W4S5;Tf`@]ae?OVXIJkKZdoEKMimV2PI:
me?d>IXj/FYT[k;fe2/Ba3>iOgHY_djBl:@b1DoKc631/c_U8WSBB5A9PomNH<J2
AKGEMnCF1YMg1k_JUPCD4ZXK<oDO3W8?dP:T5RCUoliVY<LSXaO:<2HCg5o7jlFg
j2Fgj;QoS:___TD__DEOYNSo1g84<:/:IFiTLgAbIF5]2VE^I6mRJPXa=20`86mR
JPXd<CHg2VE^I6mRJPXa=B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a<2ha=2he85`X
@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mR
JPXXA3Xb<34i<3Ha>34f=34`<eX`<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@
LVmTMF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP
<21B83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`
<34`<c0g830`<30`86hP2S0`<30`<38b=34P<30`<30PKR0:<30`<30`=C8a<R0`
<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<38b<S4P<30`<30PKR0:
<30`<30`<S<d=B0`<30`<21^80X`<30`<30e<CLg830`<30`86hP2S0`<30`<3Dc
=3DP<30`<30PKR0:<30`<30`<S@d<R0`<30`<21^80X`<30`<30e<CDf830`<30`
86hP2S0`<30`<3Db>CDP<30`<30PKR0:<30`<30`=CHf<R0`<30`<21^80X`<30`
<30e>C4b830`<30`86hP2S0`<30`<C0a=STP<30`<30PKR0:<30`<30a<34i<20`
<30`<21^80X`<30`<34`<SHe830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP
;e9_Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K83aQHCDb=C1QHVAT=VDg<c=R
=SDgHc=V=S<g<F@dHCMRICh:?65Q=C8e<65RI6@fICLc<f8f=CMS<fHf<cLaI3AQ
=f9U?R1M83hn2W=dHG9dN79UIPXa<3<h<PXU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{313.140625, 202.442002118644},
  ImageMargins->0,ExpressionUUID->"6897eec5-da12-4d17-a09a-6b68a9bfa7d5"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.771499312958489*^9, 3.771499325852963*^9}, {
  3.776040974307858*^9, 3.776040976043491*^9}},
 ImageSize->{274.86328125, 172.9110255934718},
 ImageMargins->0,ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776040854392597*^9, 
  3.776040889715275*^9}},ExpressionUUID->"6ce1f59a-bdd6-4c09-a405-\
0b808a0bd12e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", "b"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", 
         RowBox[{"2", "c"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", "c"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", 
         RowBox[{"2", "a"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", "a"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AE", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", "s1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", "s2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", "s3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", "s4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", "s5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", "s6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Discovery", " ", "of", " ", "the", " ", 
     RowBox[{"Theorem", ".", " ", "Pick"}], " ", "a", " ", "random", " ", 
     "angle", " ", "measure", " ", "like", " ", "17", "\.ba", 
     "\[IndentingNewLine]", "for", " ", "angle", " ", 
     RowBox[{"C", ".", " ", "Let"}], " ", "a"}], "=", 
    RowBox[{"b", "=", 
     RowBox[{"60", "\.ba"}]}]}], ",", " ", 
   RowBox[{"c", "=", 
    RowBox[{"d", "=", 
     RowBox[{"17", "\.ba"}]}]}], ",", " ", 
   RowBox[{
   "and", " ", "look", " ", "for", "\[IndentingNewLine]", " ", "an", " ", 
    "integer", " ", "relationship", " ", "between", " ", "the", " ", "ri"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.776081846430501*^9},ExpressionUUID->"07e638bc-99d9-4af0-8d55-\
ca6733b0048a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "is", " ", "no", " ", "linear", " ", "relationship", " ", 
    "between", " ", "the", " ", "ri"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bval", "=", 
     RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cval", "=", 
     RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aval", "=", 
     RowBox[{
      RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
      "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
       "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aval"}], ",", 
        RowBox[{"b", "\[Rule]", "bval"}], ",", 
        RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Quiet", "[", 
    RowBox[{"FindIntegerNullVector", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
         "}"}], ",", "50"}], "]"}], ",", "20"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.776080457699584*^9, 3.7760804952384233`*^9}, {
  3.776080526284925*^9, 3.776080586395358*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c4e62195-fa5e-4b08-85a5-6032f59ec7cb"],

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.04265924689527490884528151567461895662499901464359468850121118077653131\
538134`50.", ",", 
     "0.0373806884603271124075723243681108519245533505937618060085661476393061\
7443131`50.", ",", 
     "0.0490199484727433091109701984416213061826081859274013416052647083515022\
7782956`50.", ",", 
     "0.0499987320228406386567495396195399475235910712700539469332315161372779\
8238241`50.", ",", 
     "0.0404832640963033588985557926483976386886635858418476698152326596043688\
4464675`50.", ",", 
     "0.0440042920148359442691993941223768902112676619067255602677590090025610\
060581`50."}], "}"}], ",", "20"}], "]"}]], "Output",
 CellChangeTimes->{
  3.776080503776823*^9, {3.7760805606813917`*^9, 3.77608058798962*^9}, 
   3.776081337039262*^9, 3.776081479543013*^9, 3.7760821848183537`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"77e894fe-f2c0-4722-880f-0df481780070"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "is", " ", "no", " ", "linear", " ", "relationship", " ", 
    "between", " ", "the", " ", 
    RowBox[{"1", "/", "ri"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bval", "=", 
     RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cval", "=", 
     RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aval", "=", 
     RowBox[{
      RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
      "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
       "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aval"}], ",", 
        RowBox[{"b", "\[Rule]", "bval"}], ",", 
        RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Quiet", "[", 
    RowBox[{"FindIntegerNullVector", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "nr1"}], ",", 
          RowBox[{"1", "/", "nr2"}], ",", 
          RowBox[{"1", "/", "nr3"}], ",", 
          RowBox[{"1", "/", "nr4"}], ",", 
          RowBox[{"1", "/", "nr5"}], ",", 
          RowBox[{"1", "/", "nr6"}]}], "}"}], ",", "50"}], "]"}], ",", "20"}],
      "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.776080629310761*^9, 3.776080642358858*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"dc29ae70-b24d-4fa8-91e0-487733f39a04"],

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "23.4415765110650274003100122560624276853019279406634568755610826929794818\
4234962`50.", ",", 
     "26.751781232208187115724520224577631181225306123400331659610504895859698\
0561189`50.", ",", 
     "20.399858244568180857069260618920815556820899743400404253236954984840361\
41812495`50.", ",", 
     "20.000507203726199336574650165787895893586993714342456074366103762432691\
33122726`50.", ",", 
     "24.701565506703122348330980309269004192656652026950703898952127675784341\
0306982`50.", ",", 
     "22.725055993693804589859622262720145042200086251291441381511869122158424\
75600225`50."}], "}"}], ",", "20"}], "]"}]], "Output",
 CellChangeTimes->{3.776080646950842*^9, 3.776081342681674*^9, 
  3.776081515924754*^9, 3.776082194188569*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"d7ae3811-a453-4494-a0cc-0855830814e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Look", " ", "for", " ", "a", " ", "linear", " ", "relationship", " ", 
   "between", " ", "the", " ", "pairs", " ", "ri", "*", "rj"}], " ", 
  "*)"}]], "Input",ExpressionUUID->"306e5936-b17d-4987-bf4d-88f57c0f3f97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2list", "=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "}"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", "2"}], "]"}]}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"5a7aeb8e-c296-42c5-9440-fed39048c839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", " ", "x2"}], ",", 
   RowBox[{"x1", " ", "x3"}], ",", 
   RowBox[{"x1", " ", "x4"}], ",", 
   RowBox[{"x1", " ", "x5"}], ",", 
   RowBox[{"x1", " ", "x6"}], ",", 
   RowBox[{"x2", " ", "x3"}], ",", 
   RowBox[{"x2", " ", "x4"}], ",", 
   RowBox[{"x2", " ", "x5"}], ",", 
   RowBox[{"x2", " ", "x6"}], ",", 
   RowBox[{"x3", " ", "x4"}], ",", 
   RowBox[{"x3", " ", "x5"}], ",", 
   RowBox[{"x3", " ", "x6"}], ",", 
   RowBox[{"x4", " ", "x5"}], ",", 
   RowBox[{"x4", " ", "x6"}], ",", 
   RowBox[{"x5", " ", "x6"}]}], "}"}]], "Output",
 CellChangeTimes->{3.776080679892392*^9, 3.776081348599172*^9, 
  3.7760815201787367`*^9, 3.776082200729553*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"b24e5dab-56c5-4f00-a055-ca90829984da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}], ",", 
      RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], ";", 
  RowBox[{"rel2", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"FindIntegerNullVector", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
              "nr6"}], "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], ",", "2"}], "]"}], ",", "50"}], 
       "]"}], ",", "20"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.776080716118919*^9, {3.776080872453535*^9, 3.776080873548155*^9}, {
   3.776081369157125*^9, 3.776081371061451*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b899277c-7c75-449d-baca-29c7ee90375f"],

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.00159463201814444798255750225731204660800374517290253732206588830657439\
229043`50.", ",", 
     "0.0020911540846924110187545819092615331637769593889217795316977028461863\
6204999`50.", ",", 
     "0.0021329082538130466773836988291752307673284377120719981350852948114979\
9321955`50.", ",", 
     "0.0017269855582108232514572282160876914655825169751264804981338422201861\
8995252`50.", ",", 
     "0.0018771899575126607186054664681071036851990023707103698363216672025945\
8220551`50.", ",", 
     "0.0018323994222009054727906469050615473706707291985024015938487398522423\
468793`50.", ",", 
     "0.0018689870251571867234629422897661923813590955860403485967023880125744\
0769791`50.", ",", 
     "0.0015132922830410618746234108589925834629327565993720457671190791614905\
9154314`50.", ",", 
     "0.0016449107307238424806413535193708977063513373757142474142403716360983\
6483803`50.", ",", 
     "0.0024509352674621489470709685938429520930841118117293458040987797739718\
4800414`50.", ",", 
     "0.0019844875200092498779323226345724420433452231991785693815493668038149\
9719464`50.", ",", 
     "0.0021570881271468078387860387046407257430684389133497274398848881124191\
3930201`50.", ",", 
     "0.0020241118729609574391381334800042772234979598842480562278508242188361\
5750602`50.", ",", 
     "0.0022001588043046085347395933157553595727457659685355997594239313846638\
2725782`50.", ",", 
     "0.0017814373750074565755208848844434562669364855451448595784026216652483\
2827723`50."}], "}"}], ",", "20"}], "]"}]], "Output",
 CellChangeTimes->{
  3.776080722160409*^9, 3.7760808746057863`*^9, {3.7760813513258753`*^9, 
   3.776081375452632*^9}, 3.7760815229565153`*^9, 3.776082203304269*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"303a1be0-6916-4bac-9522-3674e5a00f2b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Look", " ", "for", " ", "a", " ", "linear", " ", "relationship", " ", 
   "between", " ", "the", " ", "triples", " ", "ri", "*", "rj", "*", "rk"}], 
  " ", "*)"}]], "Input",ExpressionUUID->"66f62a55-b61d-4c2b-86fc-\
26dac2e76f74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x3list", "=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "}"}], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}], ",", "2"}], "]"}]}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"00fa6e51-0451-4bc4-b597-464f10e5bbb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", " ", "x2", " ", "x3"}], ",", 
   RowBox[{"x1", " ", "x2", " ", "x4"}], ",", 
   RowBox[{"x1", " ", "x2", " ", "x5"}], ",", 
   RowBox[{"x1", " ", "x2", " ", "x6"}], ",", 
   RowBox[{"x1", " ", "x3", " ", "x4"}], ",", 
   RowBox[{"x1", " ", "x3", " ", "x5"}], ",", 
   RowBox[{"x1", " ", "x3", " ", "x6"}], ",", 
   RowBox[{"x1", " ", "x4", " ", "x5"}], ",", 
   RowBox[{"x1", " ", "x4", " ", "x6"}], ",", 
   RowBox[{"x1", " ", "x5", " ", "x6"}], ",", 
   RowBox[{"x2", " ", "x3", " ", "x4"}], ",", 
   RowBox[{"x2", " ", "x3", " ", "x5"}], ",", 
   RowBox[{"x2", " ", "x3", " ", "x6"}], ",", 
   RowBox[{"x2", " ", "x4", " ", "x5"}], ",", 
   RowBox[{"x2", " ", "x4", " ", "x6"}], ",", 
   RowBox[{"x2", " ", "x5", " ", "x6"}], ",", 
   RowBox[{"x3", " ", "x4", " ", "x5"}], ",", 
   RowBox[{"x3", " ", "x4", " ", "x6"}], ",", 
   RowBox[{"x3", " ", "x5", " ", "x6"}], ",", 
   RowBox[{"x4", " ", "x5", " ", "x6"}]}], "}"}]], "Output",
 CellChangeTimes->{3.776080822376259*^9, 3.7760813904948387`*^9, 
  3.77608152705842*^9, 3.776082210231024*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"0a3551da-4204-429b-9d6d-7814809f9d43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "cval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}], ",", 
      RowBox[{"c", "\[Rule]", "cval"}]}], "}"}]}]}], ";", 
  RowBox[{"rel3", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"FindIntegerNullVector", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
              "nr6"}], "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", "2"}], "]"}], ",", "50"}], 
       "]"}], ",", "20"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.77608076744419*^9, 3.77608080188398*^9}, {
  3.776080856925664*^9, 3.7760808580118017`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"bf4b91c7-4bc1-4394-8973-659f24f56205"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7760807685919*^9, 3.776080826943768*^9, 
  3.776080858932767*^9, 3.7760809834243298`*^9, 3.776081395065412*^9, 
  3.77608153177669*^9, 3.7760822127536592`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c83829fb-1d5f-413c-9bcd-052e0ae9d765"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel3", "*", "x3list"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"22a98560-c819-4c37-807a-f1a6b0584a15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", " ", "x2", " ", "x3"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "x1"}], " ", "x3", " ", "x4"}], ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "x2"}], " ", "x3", " ", "x4"}], ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   RowBox[{"x3", " ", "x4", " ", "x5"}], ",", 
   RowBox[{"x3", " ", "x4", " ", "x6"}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "x4"}], " ", "x5", " ", "x6"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7760808631678867`*^9, 3.776080986571226*^9, 
  3.7760813990695143`*^9, 3.776081535438789*^9, 3.776082215913849*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"332ca2f6-03f0-419a-b9cf-1f28cbdace4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "relationship", " ", "seems", " ", "to", " ", "be", 
     "\[IndentingNewLine]", "r1", " ", "r2", " ", "r3"}], " ", "-", " ", 
    RowBox[{"r1", " ", "r3", " ", "r4"}], " ", "-", " ", 
    RowBox[{"r2", " ", "r3", " ", "r4"}], " ", "+", " ", 
    RowBox[{"r3", " ", "r4", " ", "r5"}], " ", "+", " ", 
    RowBox[{"r3", " ", "r4", " ", "r6"}], " ", "-", " ", 
    RowBox[{"r4", " ", "r5", " ", "r6"}]}], " ", "=", " ", "0"}], " ", 
  "*)"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"f378eed5-d84e-43b9-ba8f-ece9981202e9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776081420485423*^9, 
  3.776081435620796*^9}},ExpressionUUID->"cbe57438-847f-430b-9ddb-\
08507799fa29"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "bval", "-", "c"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"nr1", " ", "nr2", " ", "nr3"}], " ", "-", " ", 
    RowBox[{"nr1", " ", "nr3", " ", "nr4"}], " ", "-", " ", 
    RowBox[{"nr2", " ", "nr3", " ", "nr4"}], " ", "+", " ", 
    RowBox[{"nr3", " ", "nr4", " ", "nr5"}], " ", "+", " ", 
    RowBox[{"nr3", " ", "nr4", " ", "nr6"}], " ", "-", " ", 
    RowBox[{"nr4", " ", "nr5", " ", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, 
   3.776081446117828*^9, {3.776082221759345*^9, 3.776082234376423*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7760803145452213`*^9, 3.7760809903059607`*^9, 3.776081448732894*^9, 
   3.7760815420789347`*^9, {3.7760822304276037`*^9, 3.776082235432005*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"c9d2db9c-3e67-4cd2-9f20-98b5a74c9892"]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{Automatic, 470}, {94, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"b605a173-051c-498d-bf61-a1aca79b51db"],
Cell[1766, 43, 260, 4, 35, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[CellGroupData[{
Cell[2051, 51, 158474, 2603, 336, 106647, 1753, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"86d8ffa0-3f88-4176-a6d2-ea8a911dfc30"],
Cell[160528, 2656, 34602, 538, 214, "Graphics",ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],
Cell[195145, 3197, 376, 9, 30, "Input",ExpressionUUID->"6ce1f59a-bdd6-4c09-a405-0b808a0bd12e"],
Cell[195524, 3208, 6665, 229, 661, "Input",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],
Cell[202192, 3439, 809, 20, 73, "Input",ExpressionUUID->"07e638bc-99d9-4af0-8d55-ca6733b0048a"],
Cell[CellGroupData[{
Cell[203026, 3463, 1602, 45, 136, "Input",ExpressionUUID->"c4e62195-fa5e-4b08-85a5-6032f59ec7cb"],
Cell[204631, 3510, 969, 20, 140, "Output",ExpressionUUID->"77e894fe-f2c0-4722-880f-0df481780070"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205637, 3535, 1748, 50, 136, "Input",ExpressionUUID->"dc29ae70-b24d-4fa8-91e0-487733f39a04"],
Cell[207388, 3587, 921, 19, 140, "Output",ExpressionUUID->"d7ae3811-a453-4494-a0cc-0855830814e6"]
}, Open  ]],
Cell[208324, 3609, 264, 5, 30, "Input",ExpressionUUID->"306e5936-b17d-4987-bf4d-88f57c0f3f97"],
Cell[CellGroupData[{
Cell[208613, 3618, 401, 10, 30, "Input",ExpressionUUID->"5a7aeb8e-c296-42c5-9440-fed39048c839"],
Cell[209017, 3630, 785, 20, 56, "Output",ExpressionUUID->"b24e5dab-56c5-4f00-a055-ca90829984da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209839, 3655, 1578, 46, 157, "Input",ExpressionUUID->"b899277c-7c75-449d-baca-29c7ee90375f"],
Cell[211420, 3703, 1872, 38, 329, "Output",ExpressionUUID->"303a1be0-6916-4bac-9522-3674e5a00f2b"]
}, Open  ]],
Cell[213307, 3744, 279, 6, 30, "Input",ExpressionUUID->"66f62a55-b61d-4c2b-86fc-26dac2e76f74"],
Cell[CellGroupData[{
Cell[213611, 3754, 401, 10, 30, "Input",ExpressionUUID->"00fa6e51-0451-4bc4-b597-464f10e5bbb8"],
Cell[214015, 3766, 1184, 25, 56, "Output",ExpressionUUID->"0a3551da-4204-429b-9d6d-7814809f9d43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215236, 3796, 1552, 45, 157, "Input",ExpressionUUID->"bf4b91c7-4bc1-4394-8973-659f24f56205"],
Cell[216791, 3843, 578, 11, 34, "Output",ExpressionUUID->"c83829fb-1d5f-413c-9bcd-052e0ae9d765"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217406, 3859, 136, 2, 30, "Input",ExpressionUUID->"22a98560-c819-4c37-807a-f1a6b0584a15"],
Cell[217545, 3863, 759, 16, 56, "Output",ExpressionUUID->"332ca2f6-03f0-419a-b9cf-1f28cbdace4f"]
}, Open  ]],
Cell[218319, 3882, 616, 13, 52, "Input",ExpressionUUID->"f378eed5-d84e-43b9-ba8f-ece9981202e9"],
Cell[218938, 3897, 389, 9, 30, "Input",ExpressionUUID->"cbe57438-847f-430b-9ddb-08507799fa29"],
Cell[219330, 3908, 198, 4, 30, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[219553, 3916, 1525, 38, 115, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[221081, 3956, 276, 4, 34, "Output",ExpressionUUID->"c9d2db9c-3e67-4cd2-9f20-98b5a74c9892"]
}, Open  ]]
}
]
*)



==> proofOfIncirclesTheorem6.3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    253075,       4692]
NotebookOptionsPosition[    244119,       4537]
NotebookOutlinePosition[    244457,       4552]
CellTagsIndexPosition[    244414,       4549]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"a36d25d4-e483-4390-82a3-\
45d41218ac05"],

Cell["Discovery ad Proof of Theorem 6.3", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776041716333539*^9, 
  3.776041729957006*^9}},ExpressionUUID->"7313b59f-bcf2-4f67-b262-\
4d04592cd860"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd4FFXXx8dEUVEEQQQ+QEAQBAOIdKlCCEU6SSiBQAIIGJEACirSEQQs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    "], {{0, 526}, {1352, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1352, 526},
  PlotRange->{{0, 1352}, {0, 526}}]], "Input",ExpressionUUID->"9638b5ee-6c37-\
4495-8f9e-1df5e2167214"],

Cell[TextData[{
 "        ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe?g30@_O]Gc15DHCbf
TmS7@^V1Da6iECfd:eD8U@?Rd;oO=oj:/i//E4Q/??Hlccc?eb/md2/inT]<mfCY
VJi_giQ^7lVT_lMKK7?j_98ObiH>;lC<NR0KlNn5k8@O3Th?jPlm9/1CSND@=9`9
EHFfEA@^jDn][/`Z3:>=SR5H=cQl6C<5kmP5f;]Q]R2^S>0`JL]nY13d60;_F2;^
[RfIF4LoCE6a/MZ`mFLdEdBaMmX=<3JAEKB4KgEh:gbo7A[OC6>4KG;ocDc/dhWb
<ko@mC`c?9eodgNj>7bbUgAU]5DG?boY1lggM3Mg;l4D[3cJoh;mfPIS3cA[?X@6
R6aH=A7FkZ1>Q^;d;ZR2_`FD;QK@7KoICnC67E2e8Q48HVT?^^NoLNB6;E1eo38K
X3_^FnmXf;Ad3B[dcLo7kf_MWTWDVjBf]MTRPggLlVRUCQ9NiG9E2`?2d7RXOb1D
>oDncYVLUo`l7nObjZN>3iJ@DA_:AjaebY8gC4RelcG>3eff:UBPAN3eJ50if7_]
QhR:4`HYJ4]nbo80PMEf<5?KihBX>3B0;2TE@CBJ`6XG1n6eHDS=kNk0DXU6/b7_
=j/K@9>PA<>Z9kY1JLRn[nX=>eSZnXL@QEG9@Mi;bKWh/Sa5Ho<ENh;J=@Yh6]M5
5S@fDMAC]:>`4kCSJ2VJG8UKJJh2^1U6cFaHEI5@W/_g0U<UYJ2;EQFQA`GY4aF7
P2ME7aKF=Y05lVcEWW86P^[50U<UkJhW]DM[=:RFZnCJiOF^l:XNDXbV:=gPUBJG
Na1B[oBPUekV`=DT0S=H=j9AnMbXJ^^BS<fB0de6XfmJ_6bESK61Ij1>T6m3g7Db
M67dgQh8gESjHWMMTN2jHQB^bc;EnE:AC[`k4kFB8gTZ^IUE2]IMM[mn;6ZA11K1
hH=RRnCc8f=VZC8lYGAaBF[7NPXA<FEm?/E>0QR5/4T@C38U1F>1EDmIRIUdZR8]
TW:Oj;EC[54FT8P;4]ZDF=GMEbC@FjaZYk8g0:Q89ojMhAN>4dYLEf6gn5EB5Kie
o:;`YJTBETZYg@YRIRVCIH[<2c7NA?J:fJD_L^Vf=6nVCgQXT7_Aa;9UI?b/N]RD
IL:DTePXC7dh7U2^Zj9=eC[?/:EBen_:ES:/jCDk4OOkeA=30LOER;E5E2ZOWbmE
kFC2cbi3L0__;Z>eC<ei<FANh69R2]_5BCTYcQl8CQB?T`01:g]E<JoT?dkV1FM2
ZikRBDKk?2jWCia/mbE1<JHXMWHN<k@J4d3@Nh6Dn;WY0ZWaXdkJ2bRabCGa@PS:
Zn:XHi>Yb[CD8EkH>V2T7k??MM<WX:Z:DUR9Uk=iEIe]Z/:4:[R5Y^GB@U<fZJYf
mQhCAJo5@Da3b7Kk/DRjGIQjn0L;EL=22VE^I7=dLVEQK@YUKVA_HVX:=B0`86mR
JPXa<3D`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`
858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`
830P<c<g838a<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A6
82mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_
E5@a83PP<21B2RmDE38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<
IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P
;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B
>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<
J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@
0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE
=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI
_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8Tb
AA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D
`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa
9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaN
T/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;
A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQ
OaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?
<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780c
L0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=
L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990
nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2
bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[
TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHf
IQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL
<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[
PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB
92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhi
B[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NG
MiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA
9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDU
IE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYl
UB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ
/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^Ne
GS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?
BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZS
FZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI
[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]M
Hgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OH
M7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1ab
TBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;
GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h
1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H
;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^G
F2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O
`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54
UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m
9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYA
c17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?
KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]
J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkI
d:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^g
kIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8
lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7R
aoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcd
S?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUb
ZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOj
GO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZ
WZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcM
N[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CC
MfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAc
M79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3
@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`83<c=b0b<C9M82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE=Dd92EB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f
=B0_C65cM4=XHG8P>30P;eMYI7AXLb1K83Hf=`Xf=SLP=c8b83Lb<R0f=SLP=S4a
830P<20`830P<20`830P<20`83Hf=b1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5CE=2@UD[B6E/MVEdJF=Q
82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/
JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g
<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d
<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=SHi<R0_AVU/M6Eb82m6
K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFG]d4mNIokhk<m98/T6BKBc9j5DQ_fAS
K1ja/A<;FC;VHLMPX9:3Pf@SHS/h^62L@0]ef0314?8PT1AJ4][V`B/NK4hZ`d89
BdjB/dU3fPgI/=VV=27]jJU?V]g@T`H/kCLShf8fbN6?W<ceWNme7mog^moLdEag
[EhKQECX0@kZ6b>M:d2ic3e4O]WB4NU<b/Ko85[Jd]gUB<Y2;P2gLTGW?Ae9FG`B
@6^mInFjTOiYe4hU]THSbi=f^4IdAR/YTS9>8cZY]J?[PJA/?4kD/G9EbhPm;HET
HdOTPI7ih@?IOUnT8iY/Kei:M5;WZSEM8c;i0m<jEdM7fV>@o7/KT;@R?04J^1OD
`41?Y@U0oFN]5GRbbWJjjW[oMOnblAEG`20Zl[;JAaGjgZ/_K_XRNRe7mkSh3e9X
[[NGZBX_WPN@PV@OdSdnJU7jdDf<@H<W1W>XEU:MC]GSVFF27W`N7Z?j;5D>fW0k
[:>jSNY?Z?:Sg46B1W5k?bmjCn0j/>1L[hjg;dXgfdeJWOfg<E@MgfmogoCABCCC
jUe2LglZJ6IYlEUl1YJ37Il3=jj76/S5_@=i:neQ<Qf4CZXmE3WUSWR`geIR?hd5
h>JAnVB3SLNGkGlZ;[AO;Xhak;NOcHWaA5jaTN@MKcmSgFoo]ODNnfVZQi>V@gWD
hVGk@N]:nbiK3?Offin`aY3j?9hTJjgDmFEkAmhNno9RaCioCh`Mk[NGTGf9EfNO
DNZdCkMnK2o:RHU8LZ5e_Sfon2gk9>Y8cA`dZ=][/4ndk[;?99?=6/RIBODT7/9m
T8okn]eckBN8YG07i^BEkXWQ3`MZLX_M<Ec_WE6C^bN_9/NM=mo^cZ_>bB5nbN_Z
QmAgZFNYBm@NMJhjFneDIjWCAJ>X5lN9:J9F54Ee38odEmYE9o4`E18/Q`M4UBS4
l2EBlROaZ:8lnR^A5iT8HWX/l@M:GXCd61hn[YLiHUiF:I`ZQTL7TZZSGS/_LkaR
d3>IYa_MPJ78H2i8n4Q<1I/WM5NJ:Xeg6<ZZoEmg2b^FjgO?eelV]4YkiSD4YD?F
T5@R<`U[j7YcdgGVJfWGFS95OAk?_8G[1[XkfeL4XZi0f1F8DPe;fk]KCE9?/l=a
[;eC=SPT;S_Lg=8ZddQDjWA5oE:kbnlheZgd^lVl@SIg^oc7H4EPDO3H2VoDgmo]
k@jh8_k@@;=_MM>H^KJ=c[GJmaEcnNC1E/]c=B_mKYZ[BCHgbg<ebG<ebG<eNi^E
^NCP0fd=_SEMU9f>@=/lQiCK8<eId1RD796@?hK?Tm:o5X@cX1M>@Jk@0aJn2>`0
RONYGYAYO77R4n4ed<Lk4YmaiKBXPg9UlLX:>0>?`3kX0aFlB7`^g0e?`a_HC/of
DSP>5m06TfW_iB46ln5=C2CNPAG`Bf[O1FMQ=ab35>[C0AUTgHW^a7ZB_L@g`d>9
Wl<T:8D]L0[:J=BM<9@hV1PPjd9H38OP<?GoMgBaHgaJhZG4ak@;;Z0a7b;;>hWi
RCh`@P7hX9jd3l5YM7<G4jePPW;bkZO`31b0En2_^0V?9eXCgHWcRD^DZRJH20eD
=^1a_<CelE/B?dgl9A4W978QWfH=`bkh1HgOAnD<KJd1_1NkL1O^IUjfRAgW=`^I
lF728@mVDjV1EO0`8C08in1oh1oh:C=aNZj;NcDa?O6oX8=i5:DLBABjZFbU/Y=R
>XTZW89EF8lKl4WLSKmSnF`a2k;kf@?/4jj>FlZ]hgk7[n7kQAg2dbYMo4[RI>:e
a;^@2EJh2eK3AX[^;9b7cn5;i6R/RNS6L_CQgEAjL1lKa0<hb>[a39iWQo13o0Po
aJ]<H2T/PgUH5m_53[>ck3ML6kNKn`Wg8GN5_d=P`P7Q//Z]oZmhLgaKo3N9l/BU
a1NdaH[PY9Ga@Ad/P`Q5f`WCh<LDaE4ZOKAZin1EN4<Y7n54688_20E08eZ`16^Y
e>6M^0;KL3nNX79JlNG_S1J2JIR1IK:9[84e/`kF`miU?E`FUlo=iAZi?RZ_LaNh
ZmaEG^3Cn0an=Sl7M_0Mo5hZco<_l_glfd:IL8M@9b`ANXA]`Pj^AGQ7^:3JZ=ZY
jUMmZ_XKKH_ceJ_D>fQegZ2LOHEbnIlGSi?8na:h3e[@Slf`QeKS04JPUk9[>Ci<
N7E2KZ:9flS=IU<X6dk33bUKml86f<H]Q@>9on@>`G^D:B]Yb1ihPON1EGR:EVLC
C:4/6RWN_?blg9a/mbCGmi`>f_8WIUW<Y/`96NUYAX<n=DFWeHQZUL1c3:4Ph:X>
>jC//<AW^fYZ2VGI5B55i0I5V1iUQe@m]XgTT?]5b3BVYIMJ[[RYYCOIdS_J4_F>
2ZPX;704G0kY;Ko;4L?61D7R7o6k@PiYB>5[5OhaQDlUg^VT3Xj0ZMG_T33/24SE
gJfmPK2o/007_@B7][10gSRlX9<7UZ0Z/X4fF:RBF`@TRl/OT<`^h/W6^@>AiE;m
PV30WnEdQTQ7ZXE1VZ>`X4dR?f5kbW;Gl^da;cB7IBjb=2QaTI34`_9H1XnDjO9;
VN/_VohYG^L2>fh`B/aM7HWfET_Nl7H2EaK3/QCI@M:l1PL=bcJ7PQ9^7W52m[6M
?9GMCKhCg>5fQjAanEb]_NeQ0QLF1_/]GX^bnDY@7n`gNlf:D5P`J=YHkZCX1`]W
5LjBJKWC]359oo@_BOe_clSD]?7L7hS>FcP:0<X8^>J@Wi:SAIW4ALjFb[MX:OBf
U19>M8F@`V`SOjXTASW3^BG1?BLRmCALMj?EWg@^g>k_eiP]bT_85j;fhEkmC5XY
JZmg>GZ_d=/jk1[jjeQ=I4BSL^^_P6bD5gXdEbB<G>NkiINUVj9^=KUJiOG]E]JD
I9LYL8>2I1TJfFLYWEkPmD6Wi0RAPWi=5/b;PJHnN0aaIbR6RLdal5/7jCLZ]na^
<QO8ZMKVYoU9:2`PAKjC^<T5SVZJ^E[>5DN_XgO>lUi7]J>ETXUg:i@<dMi@4B7H
42BLH17=j0eUSK;AD6PVSE<TSd=MZ7U_R4IX7aV1Z:8Z6ZI6D`[XILYUe`LG1:DN
OiKTmHMX5BQmcm@7YC>D^J4@]BXNmI@lg]1V6_6iQ7`^cROke>@Xm=^UQhH8mOK:
HcH4GDkYC6m_EZol_2GU6<;=2^n88PIb4aWb6?KDDelR;VNF/PI>Ui?L2/VHCZ>D
_YiAm9_mVa6N<NXgmKb=_9fQ85cj;B5LMR/8ck`UQ<]7?Af3L0GiG2hSO?]gQo0M
Ha2^o6J4_J=nTi>cb5^_P[3_Fd:hjUH@m]lB`X5AClLPG4dn1fB4Igmg2=N<@GS>
=b<lMmA_LW8NNC]G@GSn]hA`kJdPG7M;2=lij^THQ>_9ic]UQ1MlM`P_78=``cLS
_6SDKg9b<GVkB45hbKN4l?M_1N7P;B4L6_Ed3<:=i7=8A_R^DHBmFA;L^0ogg;C]
`[Nn<Bnm0G;jYB@H`BL/0A_EYnRkZi7ZLlCglAm1WdbYbOFcWACjh/PWNAJMo<PO
g1amJ`VTnonGFU7=P;=HSAMH:O/ANhVS;gKZh`?Pcm>g7dMWB5G9Lafa:0HlEE4O
0cQ?EIJ9ichPWZRJ:4MDl`6LX5h0Bc`WJ2B1j9CRZ@JW8HNZSmlI^oI7hMBGEC6n
mRZM4m0<=X[^MYZ;PIJnPRijjf/`R:g8?L`maCn]?JR=JF9JEJhF@JeB8A<e6[YY
@BgP3^AhAkYFjcJB;Ud@g4IZX=<9W4K;Z`CD<NB0fMAR34=N3OedEVVdW43BReiS
JVYVYTGHSo^eiYCD0lhMMm?9P;W^Le?]l;2i;Q3eOe;]=d5UITEUANe`aG25XJ`B
3LJb<_XcU1E]WNcIX9m7KgSnC9K4W`]]WF`JDG2Th<j5?2=]]nX[:]ADRjMPDa<d
X@kCYZ:;Lg8^i7In>;Ci4/^h^7_hi3=_//MH8m/fO3oGlVDEa^8e2_9?4BhlLE[j
5/j5CMkBa]A6@c][Cfdg[6Og>mEcDV/<c2[Jao?f=<8`AkAU<Yd]AnB;/m[65k//
nIX<Mnh4Lein39L=>;]GD8QeWl_ae>WoGS_dnA1D3UL>6L^:Q/_Tf8ZWE:gc6TdF
@CBkEMUZ4nm1`B9j43a8a`D??TPAH<U]<jI?blUf>@dg/9cC8GnWZ5GZ2DVJQncL
a^[ke_XfaGn6AgmEEocXo0ga]Oo6kTOFhKdc[oH7YBfQcO7O3noRjUfg?OYHbLAh
fG1SNmFbIfOJQjl:JG__^WmkZ2S7<b=lL>NJ8i@ESHV;`Pn4bf2UC3WV;LlBW/8m
0VM7>kl9]`[KdX@6TM]R=APbE3>]G<[<38f=fFaV[YREjh/=5XNVf6bf>`hhfi<0
e0j=Q4nA@fGUT0:1OTP9ObI<c7BWIHmcIfG[9VQ:83EMGh96`gRmNR990W0UR8cW
]:JD4QQ_Y9]XDIDPSgBCceA@Gj6_l7RBMeWaH1<fRISYVXb^kh51Kia:0=hfEJEF
>Adif@KmKC>L;]j6d`aWWJof_anol]VW7jbigGKFlTAOo;d4_7Cib0VLWB]LSUll
^O?in=_aEn?an:l?QQkollm>kG/;Sf3Po1nEIoDibY<FbY=D>Znhaf_OJ]QSI2FR
cSJNPBeC58_C;9IDmcRcfG;1fKe=BH;JH@D3>@66UL2cLH;1WI6]DP]ZG/fYVEY@
JODRAC^1KQZS[PCEjO@5C25j??UbG6hi4R[CmHbb@DT1@kZJdM:OSlkZVU]^6Oon
Io5WGVL=F?C2k^2nn9KQ_T<I>J]2fa]VX`4WGgeJB7__K?bM_ib:mb/ad?k53e4<
>S[]ZO=>D]]hG/OIJ?OBR3J]CTaQ:BT<E6f/G6<IahU^<:N>Rj5^`;WkNT1:DWon
<BFb_:[db5IF:;UM?2G=VN4dS5C/hh^^kN8lemkUOWCe;;<;Yhk7OHORhoYXJ[Y@
gTOi@bAXX<a[T[g@S7RQ^QL]>VEV[Bj6gjNI?aR1DYWiHgWBVbMdmG5G[kg9gQT^
NTfIZ6mh^KbgbW=l@G=X8AdRg^U]:Fg6MBW[SGa=NS2m=Gem>ZlFK@JmGX_Sa//8
J4FV<ZK`V_CdH]hbHKb6P/nHl1G13a^<VFG9f?F40T60CLECV]:L9OAdZVREG:0l
^/jB6M?kf>icOk_`ngS9Jec?0khelBkL/ND5hMAo_ghT<Kb;7iaYSg>[7i=mEJi4
U<jT_^ZBogD`2Mb@3CVd@nG1E:DAdTTK7O7BYJ8g40AZ6gbnaIjJj<[^J5MKBhCd
BJ_L@_TO1U4oeDED2B0jE@4jX@=h<S5b4@nS?=9kKJc/^dV^^TVFakjaOn0V^OXV
^EjFo`og20jf2VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:<cTg<PYUKVA_HVX:
>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6
Kfid82m3D4e>FD@[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa=R0`858P;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b
83Ti82mGJFAdJ7<PFb0e>3@:<20`830P<20`830P=CDf830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=R0e<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_@e1=CUU4:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83He=3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUmM5?7
UKoc?_ATfMRB;5^B;EU?OYKTKob1SHdM;8aTo1eS4b8A72@K>KK1`HLH=CQ0W@BJ
83jfQ09Yj:IQTbElUXMaR0b5MCQTVia]4i8fbCK;]/e2dYkMnRBk2fbn/?Jn9m_1
W2J7?cQihiUkkm`k<gMnLmllcGQPkKX0c88QX:5UVKno2nC7Z4>bXK??ganE]Km6
6^X<3_1AVLd4X5MgmCoD5iFE?`5@VAmJ_GjbOF8g0>_Y3_QGA_G`=M;BKZb8bV@>
dXc^_X57Xk9f1:UQmI[>BGfR1nGh?_nSTn?3IICiQoemPJRmhC>T6Oe[7QVHU<N@
5_B_3DcJ4fa?_`d4JaG`3<C0:^200SFVMP3^;bXc<:REm?PdQgkio8Z4b^^PDL[b
RZJoTnT7[amjh_?0ehkHGLX_/29VbUjRRZb9;80hP_[af5gC6[TM5XX`]>F4X@ic
5NHBc3Ti2```A0k2Sc6oP9V67[8=eV?NR_VWV9UYkS1:XfCK<:=dWR7[8HGD>f<I
ba:MdF9@aE[N3A?5b?>Fga^^W2E6G;f?R75h5/@/D94Gb<mQ9ES8?h:=348]I9;W
CVF]]_Q@MASj<@mQY^FBT<?3JDFFlb@GK0c1=WI8HlQYbil;lb`O5hHY<Vbih0Pc
B5i;@lVIH1Tc?foi9o=3U_>HSdIEAk;@h[CU/7VeIGMJV3`gK7W672KHIUND[3=S
dm>F_ZbmUYF5/[iaKiPj>V`YAoeBIjbU]<aZ:C5O]LafQ9D4iCacXbFkl3NF36b8
ISafJW=Z;2KcK//lE:FIgHiiV<nB8f@oI9?m`kIjbaUTLKZWj[;:mXK9HjMZ<`]]
HC;X;:g=g9]Ejk1U=EY/FCD>1o9;gn0fL`m`2kPR;XO;i>bLUD_UM4Z]DZf<ElHY
EDZUTP^CHl=E5/EILQBZ49JSYi@:9A/V_l1:iR`i;ULNOeG9:2TU:7GQb9l`N0WX
`^CXR5[RT3V]T3U5V1`o5Jdjk[@`4/O82SDUlEQP2AAADU0?8]TAE/2Fi62EXDXk
Ge=NhoZf`RM[Y/ZLKgl<a2c^KFScR4O<G[58HR9VkiBiHH[iESZ`3UF1jYbLQ]Ke
Yh;m_Eg^P>3f2Nh0IYnh;MQ]48LjN?iTKknTh4GJk^_Xk9JX?b3f2`6Gf2^hn9=1
^Me]jRi97AAL9j7;_LAc///IL0d7WD6gh7MiCgED[ffO<MKFjK7FE_n=/JZUc]I:
HgG8kFhKZeeBMdQS]D]S]D]SMCPki;6TbK]kfZXO6L3Xi=dm3KbHfBKF;EkV4GVo
eaDV1k7B]@kH<E2cib2C7H8DISIH02:oaobQA2O^Rgc2oP[D4gfAojH[L557YDa=
E5G26>b0oG02Mj53b6O2Po0/_4UjlMeN3R?`?TV3O=ak6@Q38obJA2;_@1NlQ?H3
L07f`4V8`cImT8CJWL@F6DCIRG`7K8kl0fA06O`8cT4im[XCaR>78jM@f`[g`A4h
R^goQ@SDBBHalX_8EE32H^ac<f[NRCA6CX0FLZ4JF[1f<i`W=_[3B3LHX0:mnaWl
70k0Jo1GlP@IRGA7PY5;THl`E0ePPSI<6lT8nHPn`O`Xl[?8OdHV48U<b<IAOK0K
G/CnCf0J`jgECEJA0K:Kk:6Le1?D2;>5eDoLA1bbH16VFUP3Cb<2Xg0AoPNn89mB
1UY=3m2_AdXRo`^ad82cU6HBP22VYc3]a3VM9@YB@1JB5[:Ao8C/8KnU/ZWk:0oe
0nYAjQ>jVEi>[jMobcc23;?KfFLE/A?G8fLS_hZl1gX```>`5SKQk2k09KP6Ga8J
nc8A6jTPeNA1C4=T?cE:3Y1AZXF<TD_D4O97LXElB[jRF2Z>BZ9bZ05Z=gFD^T2m
AOO@NnROdWnT[c?cFHXm`7j//77o=]4a/GGR[DQ5i:?8ikS5:/6::e<=cK02o3SK
OYP3?lAI7<Md0UO]8[`>Kl[Y2S71>7b>:03ATQABA9X`=I=kBAOY8LnC<iS>bkkL
X70QZ1Q:@nTY4mE6ME1me13e7SE4Ym;IM3fmS3j1j@gjOOX[nR^6IA:I96HAD`OK
VCkV>D`7VD?<<?<fFlk>Ii_IYN`@^iGMCWNbkk3_:cHYMRZ65IlZ?/=]/I5K`fg7
eGTCHoHeS>E_7XITX?M5l31d4QOYP;fh6PN87d8HGB_9dhQG?fA6f^U=m2:Z0:?Q
?3b6dOXLK8B]m78h4?UGnPQlP96b6[/LPYNIJS2cng1eWX02S:;9i<c:c/Ydf6dI
@[ZEabgOU9YR=>RCTgB9FXejEUb/:TK9:ER6YPST^XDJ7boJOB9S5fY[lbAIl6>5
oiH:7kk:_5PcddKTYGInE<f`M:9UeffFcZRULmZBZ?U:Z<c;iMd2;ok69O1Q/Vba
1oTM;/7;Rn<bgbCc?iKiFLQK[MR0Ma^jGKa8O;aK[0UfQm`nEeh^6GDR7:ZlG6WS
L4:/e;482odKLH>5QI:5Fd`AG6kA:22?>][VmZlDFaIkg:iDZmF;MESEj/4alW9k
A?@C]/F]55I^2c^Q`bMao^DNTOIkALXWmJG94OF2Bm@?OVchAYcRg=]_DHZD[LHO
2=F8C]lf15LBOI;TghiB@a^?gE9K_1jAK9Ud@_:a5cfEg8en4fbnGUj<4JZ5kU2_
3l65E/m`RS=5gWa5J?4<6ie6FLS;7CE/Z[3Rk4Oc5^@]T6R5eK0YB_olI;CngC69
6SIMo1?BQ]IY08R4P527OXYlYcb8P<jFBDFP37niUR5>n7P9C[<7oETXDQPc]4eT
KGEnLJQ]bXe^Em@iGjm[><JH8Wn4Z[eXk`^Yin5:XKeJh4?GlF_]4lKo>[?6?eVS
/:V_PjBD5WXjETCRWn:3d/OBQ[?^=PSMd_X6iCE5FC2hKjU0FH96lUWDh@NlaF<E
NBmFh:o9g8H`a;AhCQ:bda/VTBeQL9U7lCLZ_N91E>M:XMKS`_5Ab<_5RV`[L_Vi
O0f>G2?52QoR@gD[@g`=ghg1a=QTRXY0b3/K4Fcc84j`14MdNU>WfH3G>`okVBge
Pdg@?>C57WXWNd0ZElfnRDH5^OPaYNd]W/DNLLRE:SYMGU`53=na5XlhQY7[mJ9E
hKBWj?767/>TcdGXLf4fjX^S_N1_Ub7/`Q/:BGffN@B[>1H:YHJTmbdZQ`WLG^6L
[0R3I2917RI3;MPFRF1=UMO0:USA;Jn4jA`<jJV8`]o/ghe`jKCOf78^NU/Z8eaf
Ua0^_a>4imdA`QGCW/i0^19m[Y0@_^Ok@gSn38B[_Q]QikCOj>@2m=HY8eamUa1N
N2L8^nh8HONdYc<@[T6OgA;2RkhoQ6]W85cgg@SGCo^=CSJP]oDb`Xeg2N6V>d6h
nHh@_WOJdaT8]j3?mdX8;okn46jMPG3KMb>lI=Y_M?8nm7J9S?3B^hC`oGN2/>N>
4?I>NcX3hFGX/eM2n85YQ9fY8]bj3`oM]^g2GMnHUml2>OiBH[E@cAb3iL`Sh<CL
RSV8Qf_Yi3EeYa>79hd=:>OPKg0lH]obD;O`MinUlBc7CWIK2[e`PhcQ6NDHeU1h
5P3V4YhQJKb;FQRm7e;>3P>3FJT>0ec2;<W8diNAAlXQYI76G8Hcf0YPJLhIk8U5
FU1H[;5Z79R[VIgQ[on3?OOU`S3Cm1GN=n2<Un=HJiPT?4W=MI[X@IKRUK63:]D/
_Ci5<LS4l;AZ48aaEJf6W6Ke]JI[UCL[[cFk0ji?X2XZ51HTUUPe>4:BEB=XUY>A
XfATX_4X>Gf8_3YAMfRRWYbFag7R>6W/gd<j77@fUc8ec?g/:_?3JH=YVlUCU39K
^Lbhb[S1^<7dRY65M9;0V>:=E/iTa?/VeY:@T9jX:TUTNL/jJgZLmHMLFO:Jm7Q7
`^>F/_B<AH8jN=7`^o5[hn[[heNQ2Sf/6]MXbfM[mND4ZKJlG8<5]1LF;5c_=376
>9_67Z^=ch@H7IM9S<`/]BZC:9>``9/g]IY81og7XKeDFdE:iiJFc;4;jIb24i2g
5VVCM9`RPBR`0RML_nFe/LOW]>kM>;[8c[a:EjlSVCN^[:miIF]7fLXD>_k[[56R
kEoCD=:fJ^?^k@eKcPH_CMahlMSPXT1SJN7m_DL@5aYJ8iOUTeL2AVDUo;^c;;^0
Z=BaZG4VAg6]^RNVElfE:kEa<GAZ4ILAHeK7VB]bZ?b/RUL[Z8ZRK9]FcK5:Tb=M
K`ZCT5?@VbfL`i`OBiU;HR^ibTZCS/_:?YBA<SlebeBOh2PcgS?oUf@O7SQ7bEk0
NigVJdd8G;?jA]?EVaLA<jRZ6YOB^;ILPoRe8gkihoWS4XhJOKV<H6KYg:Ad84HK
:Df`PR4]e@[9_<i:[>T`Uk92RUU_9DUF;13=7::^U>5l704UkAW9aDEcBnlQlDB6
<6T6__=9LA4NgC@j=<8QhXV@k[0k968_VE<j=i74[feNhMe[kBkZjbQ/8b?cTn:N
7=aAHEDMH_o_aG?1MGYKG9XV>mONWYdL<oN]3G_>WMTGNW]IK]g1GDTVAO`/dnb7
b6YU[R5_NE]SM]/okjn]OOKV?U<jCFn9De@;c][NEikNle8R^BZmOl787aPKN`4d
T0Kmc_b3g<^V3dad^S8QSL9GEVmV>HdZcA`KZg<XDoRDO7Dnb@:=dL8oICgG;X=J
fGCcjUD9eG50=?5?Pc4XXfO@9R]Db@ZMWFQEF2AaNS]9S4Vc8ePHN19<RLDJ2@Z]
ATO922@96M4PE2CYm<W5`A<E;oWNn>;6Qh=;R/X?DUfkM^ehK=Bnj09khNIo=BfN
69nh=S4QEPQ=FcOniOcQ?ianImn39c7>:<3K1_XBd``YT0X_>fNoK2C?6PhYSaSX
NZEV_hjVM@Yc2SO;[8]=iE9CmFZ7U]0>BY=RESWdAQ=N`G:W[6/gCTH<cZbbJKbl
7:=T<V:@DHo;4i`3AZD];TUUQoQ4=LiBTj3VS2Ra@5/9XAPj=WVF7A:dF<@H57K2
48EEO^D`E:APRIKB2dSJ8ET_i6<0L3Qe>BZ:YG2PB]A@c57_Gm6OD:oMM:bnh>UW
nYldWTSkk>bkGa;]kda</oQ1ii>7nUhhL7W[3mikWAAoPULUleS4@7hR0K`[nU^?
0R_Sl@K=1FjXT@d8gWi5_`T:o7l0;6aYJ_JjLVX3Zh>1PIi>?mYlllGPDL[5G8Vi
4C?^Zk0j<_TP3m<l_QRgbDFgbE;?]mYgg2IgB_;o0gT4_MH:IFiTLgAbIF5]2VE^
I6mRJPXa>20`86mRJPXc>3Pc2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_
KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^
I6mRJPXb<20`86mRJPXXA3Xb<34i<3L`=c4d=34`=5X`<2L`<2LY2VE^I6mRJPXa
830PKf9Z2S`l82m@LVmTMF=ULR0a>B0`858P;d=bIF5dJFm^A65dIB0b<20`858P
;de_I4AQM6DP<S0P<21B83hn2VE^I6mRJPYhLVEV2S0P<S4:<30`<30`<30`<20f
=CDc=B1V80X`<30`<34c=3Pg830`<30`86hP2S0`<30`<34a=SHP<30`<30PKR0:
<30`<30`=34e<20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34a
=3HP<30`<30PKR0:<30`<30`<C8g<20`<30`<21^80X`<30`<30d<C4d830`<30`
86hP2S0`<30`<3Ph<c8P<30`<30PKR0:<30`<30`=38h<b0`<30`<21^80X`<30`
<30a<cLh830`<30`86hP2S0`<30`<3@`>C<P<30`<30PKR0:<30`<30`=38c<b0`
<30`<21^80X`<30`<30d=3Ti830`<30`86hP2S0`<30`<3@g=3TP<30`<30PKR0:
<30`<30`>3Pa<B0`<30`<21^80X`<30`<30i<C8f830`<30`86hP2S0`<30`<3Tc
=cHP<30`<30PKR0:<30`<30a<c<d>B0`<30`<21^80X`<30`<34c<cL`830`<30`
86hP2S0`<30`<C<d=3DP<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b<B0_DVm_
M20a<R0`858P;dU^IVlP<B0`858P;dU485/P?3Li<c0a<c4h<c5T=c=U>C8eHS0b
=SLi<3@c=cEQI3EV?PXl=cTc<34c<CPc<F@g<fDi<SER<38f=cT`=3<g=F5T=FHn
85dP?Sh:LgAQLWAhLVEV2S4c=CHb2RDUADm62P\>"], "Graphics",
  ImageSize->{274.86328125, 172.9110255934718},
  ImageMargins->0,ExpressionUUID->"aa7a7334-eddd-458d-8bf4-a3d86828abdb"],
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EFK^>G3T>cNmG:9`=ER?Z
[GB<CCHK^?nPP<EP/1eh7>c_kj54DZ[Zj_8H3GOONjkh5<F7o<gmk[hiL_mfdOgY
O_gbWMbG[bkPQmcG;o<C_obCl2_FiVk_;^K/D`WEDJYne=KMaRhZfE>Y;ZKP<mG^
l<n7?[Z;U7b<7FB:g1b=jT<>NF?DXjL0@L;XfX1:0iT]X^5K6n1YS4;a?IMCW23G
kE3:EYT]b^VSMCOgQo/ZKSYmLL4G;7NDTAgnaQAKPRl<8h8]5:5^QP_HYYSmj1T?
L44<3GH;0^FXA9lR76J;d_2iU>B<S`8V35B:mH1=BCUR1aJOfWc^XM4FIPQkD5@b
c;AFAVK7MHQkkPV>2T[5eaSQ2Fac29fS`S0:7O/DdTDanA32P9GTdb2H6j1WX[:A
Va_TNhd4eGEE6ckVD>5;iFB8bK/i`e[c=A4LKIaZPMb1<3AiR[3[EB_5]^K6bF`i
i3ggaXb;67e]1GIR=bYEMXI1SCb>3X8FYUOHRMfX>3@h1WehbU@@8890^AKPEa`9
`eb1Yd=S>^Fd4A5g>aHUK?DXiMZ<4>^QDc_4:@9OV5::KLFEddI<g7=Gc<1XbHlA
1a80XSmfHUl8M/F4k<2k0P]PD2cEMjbP53T_K83ej[jg46g=232RaHAC?GUL6e11
R2AMA8R4E_X:X<V7F_BS5B0ZC95i6:LnRYS2>1C:ih=I[o94;=2aLEjTjU^V0BM/
30KDRVb04?LY41kPQhcdRNGM9nQ]2>^6liR;N6:^XPH6SI>^<390YH5:e]38_U=5
EQ4f5b76@fK_Zc13T39E9L=<KN>Tb6G6ZB^Bnmn/9N6cFY93lPG65Oa6F1An8nCT
L_ggJLjM0ADVBG/TLLm9iW4TYYVokZAl@S:UK5eH<ic<G?^hN6M:7o4EYJbMNcKG
_[_CCU7chY9jGeVWP[68IAoH?;L?bUhF`/LI@nSc?R>HT7PJ3YRX?6_lkK_/boNK
eGPL>hANB^b`gmj`3G>9o7UkMknn_F69No^?nnF_OkRg?mfogXjZb=@hhh=mamAa
DLloecdeOJBnjbld32FLIRE1J^NDR@:3TTX?dH7@3L4UD]ToZgT<R<6VMYnJ^g_=
hf_=coQmMdS>XEJ42ZOD?TIk4C<Oeb;V;<hOc3fM]B^65AY4:8f0i4U8>Sf7oR2G
G8]^M3GgIigED5FcN_[deL<^eaohjSbB7laoHK4EL2_4L3GJ`1@@hZ>SVDQ8QOMW
QM2E`1ffaCm[lja@jFlHGGiPm5eBhHjhm@B]DODZe7iQmHNeW9Bf2no=e@2IZDmK
CN_R@8RV4Ad18XalZC3^WY`S1amA[IiTPXMMOYh9:/H7E=HWZN3^@5foi=On>]<V
2^JS_akd?/gNdhJ>3Ic4dH_UaQD66C7W9gKc:46fdFNHo1fk8alj=;Lo]S]]^`Te
4VCh>G:aV/:/8Z4GVH?C=TDaI7i^;=1fLnI?:G4kdmMDM[Q049Ac7TURQ[BmRRKg
Tm=2/4KV>jHc3?=EQIR34mXjWP9E7SP9`WBVUJdbJhbC8BK_3oLKeiIW=A9]k1bM
cWPf[<476<:XXUa`?D8nF6>ICUbG8FR9<?a@`<QU65F<LCbG3F>TP<igC;J`JaCh
4SGfH9@Oa25E2/9dZYAR97XOW<bB;Foi0_h_R9A_R9?7]R5BNlPS73B:XMM_/G1g
EkP?af`Ad1W<aT3?Tb5[X`_>QZfjHT1bWEW:>1TRNL^1c[3/JlTc895LV=>8T]gf
nAF4jE@[GGEX_SVY;IXW^KoT0>6cll`S>8A[Z3aZa<H@TZ5TCWoMUeB9gKm6eUeK
5<6fQHZi74E?8L;U`IaH/KO:B16IOKU;]eDHI@JVdLd8FcT7i2e=4BIK>_7T>UMM
Fno=j=4jmLLcGh2Ac9B[@kSNVKM2Z40A/bFJaIP[NSfnM^5imNP[5W1c7ITV8Gad
1@h?cjZhL10VGA3>oI<9J3J4J22<nLH5HnfmW0W0LhL^JlfQ[S0i49GdlYA`8Fbh
0KQ_adh<YAB^7`iCGF`EoB2jc=FdkMi44:R8V]Y;@ljcEDPU`UdiKDCK?m3I:TA7
7J5NVa<VXMTTKWV:h0k0]5;//4Hh7HRdVaXEWihBW^OWU:d3<kL62i^cG>2hYiB`
dKQ;hGIlc^o7]248hQKgOB>QKCQFHOH6mi?C@[16KP8FWNP0nb>JXH<C1WBn;e1i
h2@8diUF]/Z/<Dj6V;c?2d^<6;kWZ;f6iWV]^C7h=5L^/cQk7ELe?2aST>m@BTMd
@FIFJ`PSc42j2Po88X^kLC9TGPVP8CmGHENiTW4N5diibY//QI<PC6MJ;N`j[55>
fiHU3gZn?3CLNa0Bj?gL^c7<]g31j7bE@;Qo`4k5RYV5Yf>MUcN2;D<bR0F3ak4:
NA=CmL6Y6b9c=]<IQXCK^LLbCTPd3o8D0IeYYIQJ0gW:jH=mjYAWZAAQbiLE<Yn_
5aC7<:0B>T[lAEaDi2PTKEk9So0bNY21nemf3`<`34b4K[d`AfB7n@5UIZ27E2;L
><a;TCD<lR</<f4bCib4Qi:OfC;WPVW6_6^I=bn/0VE4a[@65c;[8J<L8In_NaUn
Q_B2d/@Z4Wnl:8lkDWUUkf2]_4FQf:A/So;UInJkQ8;Sn[QD<];e^_S:<GkB36ET
FoK__56jm0d=1=^ETGKW0o^of:d<?mo`9WJ]SfT`c;_=59Nn<]nKdcOTIOK4@LXk
[6?;f_i3j?X81NN^2^WFmk?mVRMak^^<:ac1mB9QL?5o4<Qf@KZ<QK81j2MT/oPC
NQWle_2AEg4oOk/Tk72VUG1BC;WlQ6eBHN/3RmU4FlWK]OKXmol3Vd/f5@YUKVAc
M79UHFd:IFiTKf9Z2SDP<21_HVX:<S4b=@YUKVA_HVX:<R0`86mRJPXl?20_E7U`
IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc
83@P<21B82m=IFAYHD9_N21K<20`83@a<b0b=SMM2Shn2VE^I6mRJPXf830PKf9Z
2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P
=b0`858P?ShP;dI_KW@P?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mR
JPXl?20_C6E^IgAX834`830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P
9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536
`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B
4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g
@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG
9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UO
c>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a
/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiC
oCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2d
gYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADc
IDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@
;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn
_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`
0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8f
L0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3
aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0
fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2
T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FH
HiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0I
hQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6
_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>
TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?
BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[
Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYR
RF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd
7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl
:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nM
GcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;
]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1
]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S
8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e
^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`
n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@Lm
QgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dH
L]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7
U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`
io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9
=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=
AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:e
iJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA
19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8U
HHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZb
gVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM
`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/
5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVj
leRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4J
Si[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[Zo
IgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>i
n0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>
7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;
PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS
[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eS
k>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7
[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[F
mVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4
lo/:IFiTLgAbIF5]2VE^I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z
2U/P;dU3@d9QLfET83TP<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1Q
IfEc82m=IFAYHD9_N21K<20`83@a<b0b=SMM82m3KgE^M20a82m;JFAc85/P<R0`
858PGB0n?PYUKVA_HVX:<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc
83<P<21B83hn2VE^I6mRJPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U
82mDLWEUE7U`IB0_@V5cIDI_KW@P;d=DFTQ6Cb]8IFafIGAYHf4P;dI_KWA4IG=S
LVU`M6mb2S4b830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d
@fQQLR0d>B0_C65cM4=XHG8P<C4d82mGJFAdJ7<PFb0e=CH:=CDf83De=R0e=CHP
=CDf83De=R0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<c<c85dP?Sh:IFiTKf9Z2S4b
830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d=DFTQ6
Cb]8IFafIGAYHf4P;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP
<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_
@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_
@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<C<P<21B83hn
2VE^I6mRJPXa<b0`86mRJPXl?20_C6E^IgAX834d830PDR0_C6E^IgAX<B0f>C@h
82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0LEINg@DmKgoo^Ja>mVl
mY77KY;=c6JbSi24_=R@@4Z6/9/40QP8hRhBcHH/9X50RR425@QND0R?Zj0Y1@[B
FZj0bQ1@=e1Ye73DFkEHZkeFkVV]B;gg=/ON5SPnb>kmcVb8Q5<mo>7ac^mlOmoG
ko6Mcnla<koYF[Dj2?7@0cCD;`Yd;PGeB^]1m]BBST1WE3On3_V19MeM@UAWG@3d
lZFMmgE4MNia09ge_^E[An^K=P=XWVX=1UZRO[R>_;@E3E6MC4:NgM[A]BJZ6dlS
5iJ_G3;Z=bWm6S/2JdKkQh^:OdFP8aP]WkHHNGKWb_^kAWF<1bIe[PZ>URLnS>lg
@=3:`Fj8PFFP1@[dV1X1]9oZ[<2PEo7S=KOgU`O_CJbh2PI>eNnMljlZoogiYaoj
?7SM6O/Hm`DJHVjDEkPV9i`344O@?ackf9Q7[HLI5h:6g13<A:Y4LR?UiThg@`li
0XlR?HU4@a_I3V^A]R7m18TIThjR=T2fmc>LM8J/QC@bBhYUn0E95]j/RnEo6b:J
d`Oi3l`OWbDF7;f?R:Do7V:VjlRCi12d04mn0GJb3V[1AOJMbUW>=j7[:7@RmB3A
JTk8dOk<H_hLb@<k@k2>0c8IlP;oUj9loY>R44GjnENL8@KIbiVXBHWlX?DPob_[
OO`iY>=Aek4L;?42OmBjW=nC6B;kn_WMeQ31>Xm5fFX[EWf1klSYhe^:E?o/_Q1e
_9l_Aom2:IH_;K?aK^/U_/0IhPSZnMKIo8BR]oQ/[8S516cD;QWh3>/NOPZj<ZeN
iaBT/n@Hf@lCb?innbcn38Yh^jMViYCeQLR?C]FjR^`Q/ThZ[GGeiM@jkCVcNG]>
]M>9l/;G]I^eMf^WJh^e^EZGeZ6eJM>eBIbAdg<9G1bWhcQ>6b;?m5ObV[?T>5@R
;<M?LAZ>3I7Wd<RL9LnZaVMOi1R>hX1;2TGnQ9>G@5:873n]Eb@DG]2XTRI4WSdE
=Cd[lH`R<JY3CbTbIYP3ACP:IX5<MXHd/2FU^m9LJIaV::ofO5?FY7Y^i;WOO9V9
ENj[Jo39ajan^EPA8UKoSN;V6l8glZkEj0YFiNKFcEmkZ[^cOJTg:7ZKA6l@ZDWN
g]eZUW^J1N5TNjOR46CJdMBlY5GQPJ3L:@HmL[_X4DifZoE^LBmEg=fRib@/mBk`
WE`Z1CgmgE:gE`aho:NJZeHeS^][feQOZj[nBEmEBV>[U;jJeGZgm=FX^9^E_QZE
_QZE_YZUI[D_iNJmK@eEmgOQk1BlKGF2k6Z@IliKi9>5P=lC8TO@j5T=k23XfIO0
aOI06U<0?43T0j@o:3alIn@bna[X`afAojFWhZ0>:4B5:b]P47K2OSP16WPJIAOL
0g_Q3M:>Jg/aW8KgBBI<a;fGPA3<QSM99?8>;8FW/7`G_09?`4V8`cXMT8cNGL@N
FHNjQ78cK8kl3;:Q31j6Uj0LFmd5`i6STE?XW@mg`S4hS_EoCDCZ96>:?1NiQ;_P
?6ac<g[NRLb>W00Si44Ee:=e<i`SM_X?TEH``eB<kP0LP/?`<_bE?4A>AeXSgI4;
THm`ZYXQ0aX`[BNWbDOd2NKQb878OdO2R8@;9V2_CK07OXk]Wl0dR5^[Ub`SGF@?
NH:BZ8NXdl`F=SDlPSST@0fVFUP9Fa610AR2_l<Gi3?:C>_Y;_Yla1gi1lA27MjU
LRM1j<Kd2:IMN4mWRHHDTQVTWZ`WSi<Wb;_D1>Y>bTLm@:fQ;]=cjLGdF_YMiWjV
Wmg1k]G4QZm6cTINRk`7ZF25^f4EK<2kN`D^`1GhT]3HEPJaTjVTR]b3ZHO/Y`K8
HC90eI=1LX4jA_i8?RJOTJlXUXZSTZULZX_J@afWGZ7NY]_X9nROd7nT[c;CF8Xm
c7jR/F/o33N7]hGOSTb=O1Ci7;MH3V`h<UD`5nj50=i]9db2SGPGcf8jPJ<f1>OQ
3CEmC39P63i7580HBAXY9W<`cBEgT:FTSA`TIc2MDf>iA^50D36DPDZU<ZP6ZYWZ
X7ZXmjPN>YfN@<nR5m4W<;e>_dmoAGo5/8b9BFIZV9V`PnUPmV4j`Sc=m3>oHL_I
JNaLMR7K`fiSMm1;f7OHmcDK=;/doI[?=7o3KG6fMZEf1hk>6cQWGlJio?G5T6b<
_QQF`1;R8Lg@Qj=aV0BP5fMG2mV:N7F2:m98Kj1[Z4:L3NOPAcQKml5jf4H_Q/>A
oj2?`NmaYRc79W_PgiPZ/;8oa]5i20Ya5XdV:FM2S/_Y/6N;FCH1]ob<m3B;>CDU
>LUT=>SShf9e<IaF`c8dAB3?:eHg2K:SBFHLHVe]_Z:;0C@4KS8dhE8Fi>[aIFA1
ZAM0ekRB4YILNT]9:EYB6R]9m485E>CW2EiAT=obR4:8;9[W@gVWAo@;l[0Zce7U
AeDi7VFK3B/8GW>[Ai19Tn2EZk]KNke=W_`l<R0Q7;[l?6GST21FJER66H7e^<72
3:F4EdhC?EkI8Z:<?][^3KC8mO=lGTnjcNI76i[Vnk2?o;`f6N>4kG4]H/_fT0C=
CHXDF>bCjH1OYYZD]PbiLZ[XTE?GOF;nF[dQNGOLi9@YNgDPf5/]BdgK4Ea5KE:d
`0kDjQX4K9KJh_O9I<]X44Z<kARY4VkdVF1_JQOT6;5:K>e]Kd9`HKj_?de:DcMO
6NYmoAK9XR[iN@?V3E=]N?L3nM?cYb]lZ/fl8L[olRmAnfl75FkN<?@Wi7Gca`0P
2P;RC8aC5YJXWHPHK9VB1L^PMdTIhXBGWn1]]V4l<f@:i`a]UeWkc83Ldg0SS5I?
=;RVMTmoS2E=O@QEnK5lDjmn2XhDU]N;@^mEO5XgRL=o7Fl9S5XdM_eED9c:@8o=
5IT4K/SMb/?BSWOMJQIKUO7]E/LDMM7/_LV0^P:=4[>LQ0o`NYm=5_aX`;O9_;X@
a=CkCQ:bbalRTBdQl5P7l1fE__LNM>LYDjg=PofSTYn7QPTfU2KV2MGHLkDbEhAN
XGMVBjm@;KCRI6;/:TM7/=MOP0Pfn10WF80mB_kd<C7Xmdo1MPZDM[0:5^oeH`_]
XbdPEdd58eRX<0lOY[BSgSO?9oMhdVG9hlMA`>TkF>nC1g7Vn_eHZVP/DXahOI]i
=>IRS;UX0_Y;XZgP^d/?=^7_kEGJK?29=WV`]cNmEeU_DCe4h5J3=6X8PE94PCa4
N^Za;S;AUZj>PDfdHEQn1M=9>:E_c2QlIomfQ4_7h/JJTc7JDQGQ/^l8hO;K@GS:
KB4lMBcBL@QGH<aC5HAol?dQ?6dL`YGOS[0d5SL6>AfSUEB4ZkhSQ6OL3/:Nfd;H
>aKY>8B[<FJ_PW3=mhM`kCR4Ighk`[?6h/HPjc3JFB[2/klSQ>OL3/9cK`_Q>lHR
7HM`?LIlQh;`_>l?hOWS46khMX@GS<F=@Mj9dBi@4Ekh7B5lendPk;/]Q?eSTHi3
N176k5L@_W/<HBUMQY_ghIiK]UghcSOVaCM1SVm:[16ZV?]Q24U2:T:JQ:CHiU37
H1/F^G6f4hMO7;]@;l8gLNF3VlI_;AI]ocnGE^ff51K3YoSmlVNZVhjSij>=`^R0
^H3OUcBNDlf8WQea1B5PT3Qm2>02TZ:SC5m46KTF>HdliR:L`EX02g??H4//l/:R
4X?=h4BZHWJ5[_nIONW;6B5VcUMh5X4X3667kk6kl@]5?<VA42VAhQQ66lMXneS@
eLCX^hO<@nn=U4=UiIFgRPY=kVUTLXU1=0bm^/naJi2neV_b7oUb1Ge=KD_2^3?I
Wd8F797VUS;Ec5g/<^^:c7FIVlTS53N1FfAIIWW@lV36laHF/TPRTi5P/FTc;7SN
a?:9RETVWM_42_aZFeJLKJ>f;6EUEX8cLA=OUYEM8bYao6khb[3nj_0UZ:`HZJPL
=QS;2hbYi@Bi/KcLP1Td5QG>F2]U<9Hh^l4AJda`@DbBeTD/C;aNib9L<VIhlZKG
4nE3Oa<dUQX[BNWTD_LTQiRUeFQ5U6g5a^@T[BJAJ=1PBkK=f_;bh:I9lo_F3m@h
V1OYZ]G4MNgS]MG?Kf/^JdVS4jkW311SilXjMl>bmG]fe6difgdQO>gWcjb[2Lh^
;KZ[oIR:Be7T0bJ=gHOcKTSRIlHei0McU^B_cUVM[nUcT3X^EfO>CHZW_bQ:L/OS
ah<X9AWLnXgalDGYkVaFjbj:=oLi?HH@W_XUj/XV[ZCh764CkJA:JXY_@PFaPL[Q
bV44iL[8IOf`G/57`DJ5Y;BPd>:06=IQ]FLi=42kP:6i@X@S@nAMT6Hg^`Q3]0QG
0FJI]WC4c84IPYFKZh2U[e2TCI/@<m;8D>jBU=BDT^8XL1Z]>i>D5=l4hb@5A_a2
@`@cBG8BR2CUTeo6^JYOg?G<lhN=MU>68bDhOMGNh6V_PnfGEY3T3omFTeOm`hgQ
_go^9:V_KjolhMheSgLCLXRVQ;97UgF]ZE[gI>O[[`i/WUmRiDof_1D>8j`h^o7L
V2UP3j0D3h^U[1Q:alDCRSYWe6RdU8J`FPjojkDjJWD/naTMYfGX44UmW_C5LloX
@/AgRTf/BE0A_7ZUHPAWEBFb2T>iRQX2Eok8a5aV_OilHU4Q<L@@Ple=BP`UbJ:1
nTGHCMhNfD4m^_OMMo58H=_80f6Fg2?C^jkOnm?`ciCH25A5;S8IN3hT`5TY]mJh
UJO:hjY=MiW^<c5C^;Qh;LCY4Q<BEQ]=9V=2XV0dJL6DZT]eHf1IDU[laX@4Zg5:
8/>hQMN/l@I]FMY::1>bJVcA4Klj?8B3?E`iPZ=mjLZ=TEJF0LJ<8D=dj77/cKPN
G6JNa50>>Q<?Io1XEf0cL4g4V34S?><2CCYVW2Fj=YCAeULX`jf<MJ=Yg3PkCKPP
J5`T9LE<LQ9UblYfSQSGB`^Ng?MRCn>FPP<Me:LSQgi@W5oOMYhH_`X?W`So@dlj
mTg=O??1_ZMZYARJORjlbV6bQEomMOSOcknYS^6Lb8N<b1j4M732DJWlPCBBb]Ti
YlEWNAPN8E]S]3FLc^Jd^A<BT^SG]>ide^W6]I93KLX/<ja<eE4E^^bRe9`JU`[<
B?V3MO?G[2/`hcHa^QjD1J40Y2j3BGI7QY2H0Q[F8BAV^XPS>M/56BJDU3E169[G
fec4W^9dPMF8VK8Ve;f2A1N0/P8fTDKlKI2B;3ZL^6]@Gl<QIX51?mUX<hh^RnBT
U1:jiZEn_CQmlhokMM?^FMQnV/B5onN=l<GYjlW/CC/g7>TjLFPWNo2;cGLF;P[o
EoSjgOV^biMN3Km;R_2X9oH<JOWb?goed8[Gm^gOZY`Q4^EIA^eVJ/00MdP>9nf8
WdcG<4`2YjLBHP`aLDj>eH;6X>?BC6BR?/L05Z<YA;bWK<dKl7QgkYF:>B>Gi^X_
hdBODcTd<ZA<lNP60HfVT^AY^8ICDY<W4S5;Tf`@]ae?OVXIJkKZdoEKMimV2PI:
me?d>IXj/FYT[k;fe2/Ba3>iOgHY_djBl:@b1DoKc631/c_U8WSBB5A9PomNH<J2
AKGEMnCF1YMg1k_JUPCD4ZXK<oDO3W8?dP:T5RCUoliVY<LSXaO:<2HCg5o7jlFg
j2Fgj;QoS:___TD__DEOYNSo1g84<:/:IFiTLgAbIF5]2VE^I6mRJPXa=20`86mR
JPXd<CHg2VE^I6mRJPXa=B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a<2ha=2he85`X
@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mR
JPXXA3Xb<34i<3Ha>34f=34`<eX`<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@
LVmTMF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP
<21B83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`
<34`<c0g830`<30`86hP2S0`<30`<38b=34P<30`<30PKR0:<30`<30`=C8a<R0`
<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<38b<S4P<30`<30PKR0:
<30`<30`<S<d=B0`<30`<21^80X`<30`<30e<CLg830`<30`86hP2S0`<30`<3Dc
=3DP<30`<30PKR0:<30`<30`<S@d<R0`<30`<21^80X`<30`<30e<CDf830`<30`
86hP2S0`<30`<3Db>CDP<30`<30PKR0:<30`<30`=CHf<R0`<30`<21^80X`<30`
<30e>C4b830`<30`86hP2S0`<30`<C0a=STP<30`<30PKR0:<30`<30a<34i<20`
<30`<21^80X`<30`<34`<SHe830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP
;e9_Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K83aQHCDb=C1QHVAT=VDg<c=R
=SDgHc=V=S<g<F@dHCMRICh:?65Q=C8e<65RI6@fICLc<f8f=CMS<fHf<cLaI3AQ
=f9U?R1M83hn2W=dHG9dN79UIPXa<3<h<PXU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{313.140625, 202.442002118644},
  ImageMargins->0,ExpressionUUID->"367d5ff0-aee5-47d8-ab31-492104045654"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.771499312958489*^9, 3.771499325852963*^9}, {
  3.776040974307858*^9, 3.776040976043491*^9}},
 ImageSize->{274.86328125, 172.9110255934718},
 ImageMargins->0,ExpressionUUID->"52d4c1b0-f049-45cf-9447-9a67de6c4553"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"===", "===", "===", "===", "===", " ", 
   RowBox[{"Set", " ", "up", " ", "the", " ", "equations"}], " ", "===", "===",
    "===", "===", "===", "==="}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776041743190402*^9, 
  3.776041759405314*^9}},ExpressionUUID->"ebd81a30-9a8b-44f3-b242-\
95c4094b1336"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Pi", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Pi", "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"Pi", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "c"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", "b"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", 
         RowBox[{"2", "c"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "a"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", "c"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", 
         RowBox[{"2", "a"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "b"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", "a"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
     RowBox[{"Sin", "[", "b", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
     RowBox[{"Sin", "[", "c", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
     RowBox[{"Sin", "[", "c", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AE", "*", 
     RowBox[{"Sin", "[", "a", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AF", "*", 
     RowBox[{"Sin", "[", "a", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
     RowBox[{"Sin", "[", "b", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius1", "=", 
   RowBox[{
    RowBox[{"K1", "/", "s1"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius2", "=", 
   RowBox[{
    RowBox[{"K2", "/", "s2"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius3", "=", 
   RowBox[{
    RowBox[{"K3", "/", "s3"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius4", "=", 
   RowBox[{
    RowBox[{"K4", "/", "s4"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius5", "=", 
   RowBox[{
    RowBox[{"K5", "/", "s5"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radius6", "=", 
   RowBox[{
    RowBox[{"K6", "/", "s6"}], "//", "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.776041966558811*^9, 3.776042058798725*^9}, {
  3.7760420932814913`*^9, 3.776042095398673*^9}, {3.776042268274884*^9, 
  3.7760422730973988`*^9}, {3.776042323104007*^9, 3.776042467494265*^9}, {
  3.776042612263694*^9, 3.776042623273506*^9}, {3.776044543075389*^9, 
  3.776044558605522*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"cb744148-9e5b-4d29-a043-fe789088d4f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "values", " ", "for", " ", "the", " ", "ri", 
    " ", "listed", " ", "in", " ", "the", " ", "paper"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "-", "1"}], ")"}], "/", "4"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "-", 
        RowBox[{"7", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "+", 
        RowBox[{"6", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", "6", "]"}]}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"7", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"Sqrt", "[", "6", "]"}]}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Sqrt", "[", "2", "]"}], "+", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r5", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "+", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}], "/", "24"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r6", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "3", "]"}], "-", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}], "/", "4"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.776042937454925*^9, 3.7760430214866343`*^9}, {
  3.7760445623873253`*^9, 3.776044570930126*^9}},
 CellLabel->
  "In[540]:=",ExpressionUUID->"336d82ec-f19f-4244-9daa-6172f8cb4078"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Show", " ", "that", " ", "these", " ", "values", " ", "agree", " ", "with",
    " ", "the", " ", "values", " ", "found", " ", "previously"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7760430325844*^9, 
  3.7760430514706173`*^9}},ExpressionUUID->"fe3be4cd-b0a5-458a-a19d-\
91b5f903398e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r1", "-", "radius1"}], "]"}]], "Input",
 CellChangeTimes->{{3.776043055035678*^9, 3.776043073600143*^9}, {
  3.776044580947693*^9, 3.776044581961808*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"48f25bdb-f19f-439a-90c1-5fcb729e62b5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.776043070842526*^9, 3.776043076485752*^9}, 
   3.7760445824553013`*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"5c24abc7-b581-4320-b981-562aed82178c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r2", "-", "radius2"}], "]"}]], "Input",
 CellChangeTimes->{{3.776043083062825*^9, 3.776043084430992*^9}, {
  3.7760445846911507`*^9, 3.776044585097815*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"51e18b67-9067-472f-9b78-a3da04f9a313"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043085266163*^9, 3.776044585843183*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"f3d50f50-2f3d-4e16-9494-4f8e81cc8659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r3", "-", "radius3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7760430910388603`*^9, 3.7760430923031063`*^9}, {
  3.776044591179336*^9, 3.776044591649817*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"b77e6b8f-3027-4a13-92bc-9e773fa03a56"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043092917794*^9, 3.776044592404304*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"115c1e50-f65b-4ebf-bd03-57c83388469a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"r4", "-", "radius4"}], "]"}]], "Input",
 CellChangeTimes->{{3.776043097503222*^9, 3.776043105054761*^9}, {
  3.776044595891226*^9, 3.776044596297789*^9}},
 CellLabel->
  "In[549]:=",ExpressionUUID->"241a949a-55fa-4b94-b796-6b0a444882dd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.776043100489148*^9, 3.776043106002791*^9}, 
   3.7760445970774183`*^9},
 CellLabel->
  "Out[549]=",ExpressionUUID->"7d86f816-3ddf-47e9-84d0-45bb128e8618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r5", "-", "radius5"}], "]"}]], "Input",
 CellChangeTimes->{{3.7760431115831757`*^9, 3.776043113518978*^9}, {
  3.776044599883258*^9, 3.776044600321824*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"e7a528b3-23ae-49da-b47c-5db9ceaf7c1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043114187958*^9, 3.776044601044903*^9},
 CellLabel->
  "Out[550]=",ExpressionUUID->"6d7b525b-2121-4910-9f61-fd58aed052b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r6", "-", "radius6"}], "]"}]], "Input",
 CellChangeTimes->{{3.7760431198550787`*^9, 3.776043122519191*^9}, {
  3.7760446036753693`*^9, 3.776044604113727*^9}},
 CellLabel->
  "In[551]:=",ExpressionUUID->"c4ad6776-539e-4a7f-bd86-1ccd7b099bcf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043123110333*^9, 3.776044605488739*^9},
 CellLabel->
  "Out[551]=",ExpressionUUID->"76676cb9-cd84-42dc-8edf-c1aca52d05ea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Prove", " ", "the", " ", "6", " ", "equalities", " ", "given", " ", "in", 
   " ", "the", " ", "paper", " ", "in", " ", "Theorem", " ", "6.3"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.776043136143897*^9, 3.776043154390867*^9}, {
  3.776043399231299*^9, 
  3.776043403135263*^9}},ExpressionUUID->"94517b4c-ed14-4eb5-8a64-\
38f9827aa8f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", "/", 
    RowBox[{"r1", "^", "4"}]}], "+", 
   RowBox[{"8", "/", 
    RowBox[{"r3", "^", "4"}]}], "+", 
   RowBox[{"6", "/", 
    RowBox[{"r4", "^", "4"}]}], "+", 
   RowBox[{"5", "/", 
    RowBox[{"r5", "^", "4"}]}], "-", 
   RowBox[{"14", "/", 
    RowBox[{"r2", "^", "4"}]}], "-", 
   RowBox[{"20", "/", 
    RowBox[{"r6", "^", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7760425541025343`*^9, 3.776042594415491*^9}, {
   3.776042632503145*^9, 3.776042633238063*^9}, {3.776042762970561*^9, 
   3.776042807990267*^9}, 3.776043184435462*^9, {3.776044652439609*^9, 
   3.776044654470334*^9}},
 CellLabel->
  "In[552]:=",ExpressionUUID->"7bbdb258-5f9d-402c-89fb-14c28fc7b1ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7760427869018087`*^9, 3.7760428097774267`*^9}, 
   3.776043185530569*^9, 3.776044685180043*^9},
 CellLabel->
  "Out[552]=",ExpressionUUID->"7edb76d1-e185-4ceb-9645-a099839505dd"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06UV/f>9;L=anoe53[^8W2i
m5UE0G;a8QNOH^cLPY`6<@c3Rl0f43n?gc@oUTA:GEgM<hja`4k?ObBBXRQnm/o^
>oNcno[C[mjmo^XloiIiRG_`^Nc^eeNGeS2_bniM:O>bKW]fGcXFbkc7=KZDmWWI
/YmlW:>?<KSTmgU?<C]3GUgLUgUKo=JaF=KI[n_^U901bVeRVbkJlac2DPHjOY^g
U<[0CA44Kc8igk39SZ:4351^k]Gmh;igIO5cF?KEQFFIhkYbI8?lF^Jh;GW:VioG
G5J7Y^Hm[=WU_<i[FD97GUf>4Bb>Zga2A`^8DE94fK7=X<3Z=JI>::@hKj60:3]3
G[]@QYWP@BUeY9f^7S[iMDIJTGBKOBYahZ8=Rl^lkhO^li`mZ_7;=^m[hCK:=TO4
<H0KBj:o;AXfALc1k`WE62536S]dgeM]NHhXdPR5IDEYaB^gb@0aZbJBHEg/AZL3
WIUL]:Pi[FVO0VIJBY:KE/ciSG]eJLOneaFS;ISOPZf;/GQ<G05<;NicB5]AJ3[h
I@m@JHPJiEMS`ak3dS:W/4=HZH@BIQm:IcDI`SjEac0C>2RUS^RaVUfWa7<[fnBa
1LjbRF4gS;_bHYOIUI3WhSO_=TjNoAH`OSia`8iPXN/nKm7WbEKU`Zf_0DdYYHhX
?oKIZ[C>_37O:HU2BliKifO8JiO:/2jiDU:TWjnN>o?BMS5]59]SCUj^FK6Hi[`_
flik@RVK?5moN3F@`5^?^Db6R?hammgS:7EEF_>laYFGX9@<<Gk/Jj/VW61JmadG
fBW56JO9RfklX=d@m=FUdUE=lTk9cS;`4o<n_?ZWcgSdT9MmFm;UYlnOYYo5kO?_
:oTAHgB_:2QSQK]OiEQngO8^BX/l`jdPNn0@4BglQ=3hOUTGEYk@F_KY9oNIX>;M
]bjh7`njgWgnA9BiIf:nR0LeUa358=GiRUl]OQlm;BMOeS1jFTE@U7UJaN@IE4m[
U0aYk=QV40j]11bJ4M[`FF_<0c]31Tm[F1ML:GG4f?e`j>J/RPUmZo4BM;IigE7b
R4Do5`VnmSRiDO4i`n=DQ92YSm<YeYmMD4[f48dOnnaahSSg9NbCDO94hIS`h>H<
3;UiW;[:g8YB^SnO?4jaU;<fa?ZjaekC_65gJ4<aW7nHUfE?Pn_7`Bb19jCAB:;M
0@cAb32;<dYXR4o:KXa6n9NbKcdJNO6@FiBdYLDn1EhWRdJfB<Ef_]7Y@6Mf[@Va
2g?VWXR9=i8gd[5DI]mSPUc9BW0NHU@5GRN;;[I60a2aGVSH[lYVR574W;cblRa6
CB^Y74h?A<>Q8D><</`4=TZ:h5_K/IjIPgVh0<UDB?U@@_>3;^184biX<UlIPilG
7W?gZ8H<7]``mLfMDTNDGoOP;^3mLUQ4kbdF1<j`5O4Mj/4ETLNX7Uba@G:Ue<oB
nCdf2L]KLENTW[SQ8BL?>djb18a04f0amk:AZEYB[XQTeiZD:hIA]jCL:7E4nK7?
EQ4CB>4CU]oBnh1;mIbjlc<4;JYDQ_GC::F>M7iE6m7mAP`SNQkUbC;WaNmUfHjJ
aF>>>>^;B2??R28PTf0BXU7FN_b<8O9KSEHBoAi6ZKjGW3SSfJ;T;G;Wa<2eDKSb
H_M[KgRgB2VlUb^iaA5fgW;9T^X6L^dmTVZAS5KQcjcU_><A7fillm@haZZaU?Mi
YBQ`<A1g5Y:dJmJ7kkiKflBIcQYoN>ZkPg:4<mFV_O?QJoAXeNO`@<AG4c<flY@b
[mQW_oUYTDYG2E5T72iD27gcP]N^:DcmlO;5OOgbh[6EUnoMQeln^YLOgMmOQR26
Eb25C47^@7J7^[_n^=g]kgOO962JO@hn;b5k>G8]S2nGlbf@C1o<7hPn_BEjYRbU
:WQKm?1a>QolA_Bk=o;@15G[^UgdMW7k/DRFBE4ReObb1LTl7nH>;BCed099]/FM
/oW0QkS/YoeL6fD1fJHNoWC[KjY>fQ2Tbk[mbKGWikZcW4:CPbo7Ve_BA]6maITl
o^ab/=Q4/IdF=KZCl6nJK>AIn5R^Q9m^KKHl]mV;Vb>[9g4<DRl_lkYIOG2nN65^
^JGUY?QKL]9mYmh>_/a9NQ2g=ho=KoS^IOeo3ilg^UChdP^[?adn?Snl=FAj<I=m
9QSS;KTLH_0FCdh;hLDV]jCLonS=IKWhcBknRMVUNn4aN39V>cZ1A@92oG5km7nj
3oohiClOgELhOoOQ_ooFCgomj?kUG[hm^d0:>@W5EJ=?b7jhd2Q2hJ?IM;7KSLHh
GK]O/[j0NfRgnDBOgOeJoB/?bE4Q_F=gj>ZDa/jATJHdbHNOl2DP4V2>?lT7:LOE
h_4ek:2TNG[2B@;<GcZG_W_USZjeNj<OImZMNXe57aOIgZ7M1l6=S9lN[3je]@Jg
nV>l6oMQd4nG7?om@;^giSK^YQ2^f/FiE^dN7dBYaio^]D/_3Ndf6Fn/kjBOBnej
2JoGjSd9NFflI>?_dNl3jjDJ4PF[0CiAL7o?PoTBgAiYn7CfhGhldK2Zf<N]FC2O
e8B?_mi[6HofUQ5?=D_jfiDANg;91fXnBGZXNCXUFCBYgjGV1fK/ZMG`4V[7CmcV
mBDcloS3QTc9XVZV=Ei=VH2^JSknNZ5VX]>O/6H2jB<eWjai<8SnH:GQoBN/FD[C
`AToDG<f6aV/>DPTn:?NF0[cJ/dQZ3GcZJVio_ENcB6neiX_WDJP;O<W[5UjjnmA
l`=[3V8kkk;VRo@=KLUC_5KcHa/A5CLebf<h`Uhh?XUbjeo_eEcbB/KCWQf3aXEb
iNGeJHdE5c>=8H8FF:7ceboC6bGJkiNkVOBHTcDaYVNUgP<aA7GV[LMThjBiBc6>
D:=YP8UaYhfam_3mX@cJH7Y0FJ]1HaCSi4]o_jlm?2GE@UNSkGh/aUQ5E37^W;9d
g9C@<fD>f_1dM121D36Dh5X<RTaIj_iSZVXSPP5R^TXmcb8V`C:old`[Z3QX1NX/
]P9<5k=<0OQ?e`0`^:VDSH`QMA`Q^b[4J=/cnL@K3gC8jDUe1ehET5dVSjjaDe@b
B6R8l_[1OC=d4THUU2GE2Ma@62U6>ia^ad9EF1HI3D_jhbVeI8C@2bY5J=HcH2Ud
_/ME;<L7SI@ZdXLA//l`jHNCfWI:2bfETAnD6R;kE2[5E7:X6jGcnJ@K;=YPYYRW
glcFKiC2a>VV/ZA3A^=C/D3IR8bdiYVmDRDEF4Si>ABT5L4f2PeSNDBjb35h>]7Y
06Z0SW^MnR:^>c<UkWB`]F=AIjJ8<5>A55>Y9iVm=d9f3VFW2^71J80N]A7Y71mc
n=HgX5GI8JHiVEA3^RRYB;e;7nVHZ_A^@`=ZIcMTYR^jJ8XdE2YYXj=06lk8;XEh
BhTDGA[4SDbhhCEi_U9b<9MM9Y0^/V<X7@><eoDkTJS2hMY`GZj[3T/jA^^B<@Pc
ONUM<m>T6LC<FeKI54<A>^><6GQF<]G_ZaPZ7J?oCTTAiEOgeEGdW<P[]ZUCH/Qb
hZN8k5>Y5>^BMd[Wlhg_i:5Ua5?_C4bSHXc::NUgfYAaAALbho61jIYdf7[?CI5j
cM_6]7aHAH^3c]a0RCWnKJm>mQVFYFd>P<4MQ>P`WmPeA:HC9YB]JX8C]AZQ3[C>
X:WT@QmR9?UX0D[>Y<>F6`coG1S?Ica9TUh^gfVX8jLng6V837MhbnA>955m5O<1
_S@0HY@<JL<[fJLH;b2FZM?1PXl1EnNVR>aBVAC[IcWX/4;JVgaU`LjVf[Sb6@W;
?[jU=OC91`amTUY>P]1nU4BAkoa8CVn394<`GfadReR6HC9BK=BEDTOJh4[ffBX^
U6mgS9AhPBMn5I7WfJGBEOddBZTSaZn7U@OV`ICS=>X@_f8Ha^2Cn11D9d>^N7bg
QG9d6538]f_b9T:BQS2liWGeEN@CMI2RU2C3^1V]b3k5A3]khA:<4Vg@H`3CnBW2
?Y=:/BjiDNYWJJ<L=I4g9V/G2M[QLoOmMRPU3Gb5/WcIQDWPCSXFZC7hjURMG?E>
L@E4FDbeV3OQU_/RWQ0M7?[bBTN1=P2CG@[9c5N</i6I?5o=>:ITaT/1fJD2:MIU
=SYjR<X;2I_]B<;j<5e=<VPHah<h5lFZ7he<ZYViUnFX^mX@dDJ5]<_[F97WcWSH
Kg`md[1<6oVP?U1Z206Xke=<_Y:CZ>6=DWFJ];R<Wb8LcjAB34A?dbTYd_TmS/N8
fJN^kALb8oTn:G57O_:0L1aT97Dn:omC3f;RAnQ]Of<6bBBbKC`VTWD^:IGS`B38
NX9BglM/F6W:amNA7l3DQ6TK1cWeUZoliEZU?>K6<]<lI2H2b46V]@XXKie7K`=H
nOc:K`LW_TCBoRQ2aKJE_mIOIAh]JdE0nGK2LJRnUB/f^/MWFG]X1JK]SeDTflZ_
KNZZio[^OjIRb@d:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2S<b>C<:IFiTKf9Z
2S8P<21_HVX:?3`P;eAiL6DP;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEbHfEc
83HP<21B82m3KfidIFidLb0d830PDR0_CFETJF52KgPPFc0P<20g<S@P<c<cG@Xn
?PYUKVA_HVX:=R0`86mRJPXl?20_D79_He=UM21K82m@A4HP;eAUN7@PGB0_@fm/
Kg9CL65SIB0l?20_@g<a83LP<21B83hn82m6Kfid83`l82mDE34P>20`858:?ShP
?Sh:IFiTKf9Z2STP<21_HVX:?3`P;daUKVMdJ20a<20`858P;dhP<b0_@FadIG9^
HGAU82m4IGIYHfEBAd8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
WIIgE5?I5XO?_CNmd18R82Gd6WX98=8kB1D4DHU9P502QX@VMT@5AQ@A:EITE<01
AhLRHdDD2h>2H]L9lQ1@a/5AA4GUgHa[2Nn]=O?NV_g7FMoIikOGfFO_OMNj053l
PPC2M5P1P3BQF1C^jl5L4Q?;a?L261013UP1`>5VIPA7n4@2e?bm?IVIZ4S6/oK^
;X1T^m//_e0VLmKoOi4R=d<T1P0:AMDf?7hV5nD2U5>caATbo`C:m9DY<XHa<QJQ
2J:/8^?4[fcfYnH[^lVHUbKTXAYIcQVl=9j<^e3NVRGQXh`4XEbH9N1WXg`7IKeD
BIX0iOLXdm?hW4`0<1BIGlcW9Z5/RC9551W^RO8200RDa3VlLPj;nCUXWP1hYVOT
RPB9BF:V4MNHJNGXb6KjlK=CnF8a:iC3CN68N4c?m;@<SS0GP:m_UTD19EU]VFRA
kJdLkNeIe^IXnKoIgainDodmb7[kEO4Vk<nN@HbNFMm/k:`__AH0mRAJVafc_YEE
0;A]1T3UhJa?kb00lPD0]=jLlaj6K5jBa>8<9`^;k>a/L`6OJbh[j3OkWh9_b[n6
>ONIbnkkES^V5cn18dTE<fE5iJJWYT]4c<`<3YO?I?gg4?oS`3UYcLW3;9bO`1Oa
QNQEDNRD2HB9J;^5?85HT2iT2XAoeN5o63HW1aUnWF/DJ7EO07f5>E2hB@O8Kcd0
@b<396hoNP9mje/@<@[8_[aX[I6_LhlbN_kWnQl;G8Y^hDa18U?VmPb?I78UXR`I
Xmn4K<424Y07M:0:=84^<08/H0dLP3=`0mhP08B0B103UP<^B09Y@0Bb@CkH00Y1
<MP1MX=ZL03DPG[@14j2=W06G0AG`0e`2`b0Ad0:Q/5;<07NPFT8P_0@5J91ZY0F
Y0nI@]H@6eX8ND=1D3PD0lE3RI0@TT3id2JX62Z3ZZ53D3gd8g@J^PQMPoZP1m0P
=0Km0Gf44IP2df4=f02fP=V`>a`8Al;;h4Ah5I`75l3KhDZh5Sh>]l8GhA_`02b5
Gl:C243820?AAUP86o54@Y1H904A8F^A8Z@2ZDFJT0jT6kV=B95ai0<6Qj5QV1PF
aQWSQeV<hF9FHMIRBS3EV6>HET`GiSIV43>1nH:UH]FaYUPW[3mf2CHAVhd]a5IP
Sf1K/9Na0mQQk3/L3/O06N8LL7jh65`bKSF^1;L?ehbkP>_33N4VlGRl:]hDkh8?
`G?`HW`Q_PYo77lNghlOa[lWT0UJ16^23b6F82A/95@@6PSW2?f44L8dDH6XCg@R
QQ1ia5aR:K6>f46lBA`VCY<DBHHT5e8T:IVdPEA9JR9M9SdV_B6CbCYTAg8HFD1N
CjhTWb1O9@nB?e2D:2HDCdXLAD;ICSU:^D1i@7U3YE8=Z6kDF:ZH^YeJCke4ODYm
;dNC<iOcUn?9[I>[TF^EjiMk9DnDeiMgUel^WbMO8Gm:oZKl^09A`D31Dh6S/5JQ
A^6d`Sf5BDFJXYERR6:JHXURPn8eaE4U_9:1T[LBCjU0jK3B9JDQ6T;CYGWB^;A=
]3[JIMX`7DLgY?_CTnW5m1oX_O@9IBEUFnDXiAcU6^FcbU86`S1Pn3=B6JF<Thbk
S8oc=>Jicn??fcJ_JEko_2VEnBY^:WbE8YEVU@6ESjY<EFoE5=FMZVfZCm@`JRIZ
HF[IJ__E;Z^=cjO?Mik?WEldonClQnZ`^XUj^?YZmL?Z?NZC6YXJ_QXI6UDJUcC6
=AVJKY[9V^FJicC7]6QJ2kD4F^EJikEN<9FIk/aDIRFcRcVQ[Jk]YbgA?ZCMZcf]
HjRcF6NSC[?>4efB;U/g@KML]e=g@Tm;;eP_GjmAkj4nDIn]WjBoAkmKOl[0d23J
H8]1Vl6XXHZQ_f6NHJ?QHb>ZTJ_A:Z=JXc_6>6>fLH[a?^=K9[29WDVBBHg9CE?H
e=iDH;[?]<l<JnIX9SB[=K_7X[3LFEV/A]JP>L<lb7bSNI_i:`/mReR;WAKM5Ul/
kBaC;N//7eTYF@EHKKCZ/?[3f/BJJeeSOLN6J^=S/ljVgNJe[JT]ggJokGdkVUf`
gAJkC[_?mPkf8_/Vnc47?HMhQkd>mmQdMRRkQ7gE4N_XhKS>lHcS1bMk9k7CBJOO
WEW>:Lh=cZ<;31O`5m@]67;ALN6h77:A;V@^S5mhL:7DEM^Ehe[[n/a=ehgWM/A]
a=gH?MWm^?/[3d/?TDN;aiBWTnLJc`]NR9N_Ei5G[kNBmf;_J^nW?SXnRCj=?Q>n
M[j[OBohHOd2oGKjgO?Gl>Ojeo]?13P4[0WX2Z@4APAF1ch;<PTB1GD4`l41`K^2
7boBGbALe1H2@_a3MXDl2CD<GAGjLaP^;3B/9^ai^5EhOWQg12eRADA3a;]8SlSB
b4N;SAI;5WM6bDO5AME7CDEkAIM5BiMH;5Vci4J<FX`PYSdF7a/ENbAfLZWgd]e;
Qn?/hP[SkRhcG9Jck=Yb]NFYbln^T5o1FG4Z7Q/O7Ml@ohTC`ZWUC:kdGkUgi@CG
Tk^7ni;WaR_WSO5Mn6GlT@BGQ;:4dDBGa5f9HdV^BAE9h`9?@KGPMK9OlX7TZIB@
U:<Y<jWAZLeYQ;Ch]==29F6:/2]M<cdW_Bo3=:<`@k[:JMG^EA>R@=6AC2QcFFJk
V8knC?E8S2BK9H=I2k=Z/]iWAfFObU7<4NKdi9[TK//MbO?9ngheISEgMFNnM_j6
o<4ekV/>[HGF[UcK^DigGL6jhOFnjhm]86e8fO3;A/^=IA_OKX[Ne56PDK2nH6Rc
knK6@[U2DN6m;LiK3Vc5K1E/kMeV/jeZfiLRG]7eH/_RR^9?9MbBjmmIOEOigLcf
Q>fmYOJUngOPMPQgg=gY^_=HVF9IG]W@[^1M[NG<lZ;b]k]Gk;iFHE]aH0mYSfB?
]3:X/[e:[fY7eJOZY>Z16XnJi[gZNkO]WM[7fmNogfeod`6=0lD7?QhD7;aob?M@
Jje1KLEQg>6/`lo[X^Zj_fMoGgm4kDSaTLm7QDNUal:?MMDke=LgZ3ND=/:=T/Ja
hg77KogPmD=k4j_YD3>S^OP4>24ilN;7n1o_WP`lfGV:OJ[Y9ofOm[K@FXYJXMKL
eXVfY3IYNdakgnV0didMcQd]?i_oO?B<mYVJ/lYWBlnAcQFLVcVOMgkb@/J5lH^9
5hLjEg@n^[CTdYf^/:kNbh6G[eka^G:Yfkgko5FGZfN^>EdkOIem_Nf6oHgF7[^N
UUo/OVWY]Nm]_NU`/ofFhjf>_PEmioYMnboNm[YmiHkoWA/3R`KjkRjnNomNg3gY
OMkmd@NY3ehoc7XhoFSmHncSXRL:CbZNZSn]oMGhefJY_OC/X=MPck>8Ihn6^4<_
oiGi[do31LnYcb]6]4KZAje7chciS=ej/OC5l<^<Um?SQKlYo[KgUM6[WgignkeW
H/W4l6_AjiToB]jX_SWje_I]ifCXi==gJNnVYh[NZkhomX7mXO]Sm<NAjNa?n4nE
WhdoMg`9o?9h9VeVi]ogQ??k2VE^I7=dLVEQK@YUKVA_HVX:<C0P<21_HVX:<SHa
<PYUKVA_HVX:=b0`86mRJPYK82m9@d=2HG=UI20i830PDR1M2VE^I6mRJPXc830P
Kf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20g<S@P<c<cGB0_@fme
KW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4a830PKf9Z2S`l82mDNG1U
82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>20`86mRJPXl?20_E7U`
IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m@BeI9FD8[B6E/
MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<R0`858P;dE^HfmTJFiW82m=HF=BKfeQ
KTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b834f<B0_EfUTM6Qc85/P
=CPd2S0P<20`830P=CDf83De=R0e=CHP=CDf83De=R0e=CHP=CDf830P<20`838g
>20`830P=CPd830P<20`830P<20`830P<20`830:<20`830P<20`830P<20`83Hf
=b0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P=CDf830P
<20`830P<0X`830P<20`83De=R0`830P<c<c830P<20`83D`<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20d<30PGB0n?PYUKVA_HVX:<C8P<21_
HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_D4]FBEU2:dQU
K7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd>34P<C@d=B0a<C8b
G@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^M20]<S<`82m3HG18
IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=dIFe883Pe82m1MVMG
JFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a<b0`858P?Sh:IFiT
Kf9Z2S4c830PKf9Z2S`l82m<IFiWM6PP<C@P<21B82m<IFiWM6Pa83T`<c8P;dIY
K7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EYkF1A7]SoESnVNHASV2C?0
<3<<ld10GPj2^:55GXXPRS5P904D1IF0R4AI=FPdDCAN4a=RC3J?cLKhR382dD4g
[TWdJVkRK[9i9fKG[9[=kUe^LWOAJj;<g=<mB8A_=imoi=]^C]DiEMEEYgiejUA=
5Jd]:n/P53Z0Q[9i=Lf;@7Y/g`:@RPF==Le1FG/=IMV2]UI[D6KM0?BbALf;6h<b
ocR0`[ahfN[QkoEa0:4;jn]Z5PKch@K66OFH49C918cSjQ]KE`EUKAo6NL^J5PcW
jlGT^<JJEL?]`gVD[OOE==J96@2fMc28JfiJdBZ9H=^<LEicBme`NE:1n_d>2:IZ
h36@`e;PP08e_UD0g=L:<c2H:nKSDm[ijfO_3I]l1CBl9=mKlQmBo?7Y_A^^eMe`
QCc:OhL9lY_UaEPFkhl7D1;<7`QiM2A7nPh3S@o:4g``3BT7bH>DT33521eT3na0
NQj9QPJb5EHSKD5j2XTIhOJQe4nfmS2lL8b/QTPbG@QQ;7?d9X]A4F;i_Ho8nYje
O6ZlN9bHL?Bn9:JND91?DI3WbG>`42cT9G2@MRP2=mWM6ko<DXeInj0IZ@>9UT92
m_G4Y5U>T4A`<0BoLD8<@hiHoYbJI;VLjZ=8SnD=Uho1j?DHU8@`bdWc/iKOV1MK
CR0M26K]SlLBAbckc<//>f=lI7N?iC6cSn0gS`JSUFKlm8RU<Kk;/S1EbYoAiJ<>
m5Rb<7n^46;9b;AI?>I;UVBGSbLX9iUWF<JUW[?4hHMHc8ZE>PB=9MZldc89/f;<
nJi9B<O9O_8dS2=?mcRVFhhQRmg]WAJOfNDS?nl]LZLjO:AMb2QbMlDG^Aca<bb>
n0:G2oViIkV=g=gL52j=Bn3LW9>cLE6LW]ObJUk5:gT5co>LSkcBTf>A7BL780MQ
>M3;bgSFA`iQ8W>L79@B3akU6IkRPMOk0QO@N0WXONA0We[TT3TRTcRISac/3BHM
52b<b35BQYXBN@``18[`54`7;gW49h==hFdiaQc]7IZ/P[ao5EA;>CO3Q7om68WI
feELG^7MKjkdYXU<`5ai/kSa9_<_hmJEV5FGVi1@?7]eKe_cTTGiMOKlJW]n7E:e
Mf]K_M7KDF^e7UkB;6IH_KBc^WI1_ASGe7VKkGEigRGf?>_Q=^Vk<MV;a>`fNmiQ
F9@oYn;`8Z4^[jM=J<^genAEm]KV]UB=JV_;B5/]^OnT[Eba/QJa[E[Y^c5]EHWI
]F9KEF9KEF9K]D:]e9KHnOb6l]`E[FRMe_b6HZ_GGNjM=V]NQMMJDiWW8g/`<FlU
/2M1cKh6K[H38YUT/004?TGjC8cmM`JnH/n0f]lHn5lj6`NeGbC:Wc<IC/8Sl3Ad
P`cf8^n6Nf0G_4FFh=bN3gg`4HV1lNQk6O3137R710;_`B;h5II_QCOP2CP<B_bV
4@bH^idh0^dX2lSG`/K0;b4><^4QN0fb/=K]<13H5nS5g=U`9nb70oSmflA>7FId
PD>1Bl33;:ac8nJl5iPAj0H]948^U67ZASQ17?AWPGX`@SIZm``l1bo0jo0g/X7d
1NX3KH5g0enRZAXQ6/[aGD_jb9Md=o=@h9W0G`=nA<8=hk3EJ]P9;f;mgORNA=NJ
CiJBE[:C?449e0JZSmW4A_R748Mh:<Bg29YP<b;@3jOPko0MnHHbdVZjUChMl0Cn
0B5@S;dDNe87KOPnS>mfk==a8R<YI2XY8f_9hn@9lSheS[ZCZZ3^YeIAGm6Um7aj
=Odn/h;YHKNa^f@QoR^1hh4cP@lQ0/a`=kC0>^cM6o0^3<;gQ<JjXXV3I9=LLPnn
7NAYZYnl@?ZY<W:B_4_]9glT5lTgi3[5DT[:@2E@[MA>jP3e1_EK^X5nPWj:oR=m
QKV3YMPGf</b1oNi_mJoaOoK@7KPbl0eM;4lf71TLZ4DkXDJk6dcC807/1L7lNg6
DC/5Yn4]jKe8XV40[R4:@;@TTZBA4Wa;bDbbR3B@IlTaO4m8^UbUL20X>JFQ8ZQX
ZYbZYAZY3^Y3ZX>>X/OAdnUiM3NnInV?j>_dMHIUM8b1:FBV`CJVTMV=kaiV;m?3
o8k=H^mPBmViK0NkQMe6;f3OHcnB[I=]UoG8_Y5mRfia1]O4KL?AN@]]mWFdiAlN
Q/BQmVU`7b`PNJ@F^W0dGR0ed8WF]I1/A[bJ`AfXX]OAQE@:F/<9n3UJjfiH2e_X
nO12h1=j?gb<U[8<Znb0UiUL<;=?h^Q/P1BdX^5GR1lGkgHi7G7fF9/EGGidE:C9
615^d>^d6WFX<T@QicTIbm0DPLAlNd6eeN^/mS9>Ne5ATRSKJc2QiYJ4JYc:EVo1
j39NZoQM3FJ=:RUPbDESBP[1T/98BJ:fCXK9BHWFO;_ENbk?K_FANK<ZT7lTceiY
m@i8O8W4ki3hD>A]=_c0VVn/ck=jBKDege_@E]nIGifGU4Sj1HA3TI@X>Ph1@/B:
_C2eIRdjF9PZU/SgA][cl[dV>o:HAc_bJaIjbfIEi>M5fFbEV8I9/b^`SJC41RoZ
2E^E2nd;]oX4Z:dF^I[i5EjjY]9;EH]eJA:l4OHlKdCkIN<?hTd^Om/]VEk:DE1C
eeWP5JZg8[RRF2e:=M]@:RjgH[GDY/X:;mTd[8BXha;DE5@g^2HhZYMH_G9k[[fn
LdTePP^c:gXRQDS9nGZQ[:;799PT8BVagkP^fhJmkdnJTSA5S;=]aWG1n<l?1]=o
Oe:<SN]>GL2hN?H804A4`3h=mOAJ5dR=f57IC36XbhC>1IV84cjE1;_IP?Y<mE9X
<kC3bcZVeGPkbVnZDIlGE:ijBEj?g1@Y;D:iUERn^U<m2DL:bj_]e/h[^5YGf`On
=SZUISQ5iU1O0C5C7>PAFo6BVY]lVkQH>[3GmDIk_CRnKM:HXV`gi]nBP;88SJRc
Ehl;N5V5cF^]a0CLCBHFnd1NEW6HT>fE?Q;Hi8<lLco^DNUkkl7/A=7D6_:`OABB
4S5QW0filHWF0Vbi@;@EJjNeLm[2CV^1]Aj=RG58<FKDMEHV8h;U5HPCc<4FQLZX
4KJ^/W8BeY</eX>OH?7>BZaQbG0=64]9bD=H:2DA5e?JFEHaZl;KTAOU5O8ZLAC@
O4nFEGQ?X^EFEV:Ye15=DN>e3LIQWM=@imAaV9lN[0Gg;QeHAFEWYeQWNHGMiSgI
fAWE:LjgX>`S<3I164k`PEQ4Q=a7>/[`Fhc/]RQY36af6jYE:F8j0DgjYTGQW_g7
4LhHdA^oW8SJITP8Ioi426OM3/:CKP_Qk15=Ab4l6GG>5Q7nfKl?hC]68Icch`P;
8gZSTU=@Fd52>?LW@WSZkB2LMe/8ihmX>P[Q0]@iGdBhl=n7L=4XQ:Om><;CAoA6
9H]AfnTB`S=n8XA;KPOQd]]2N>J8YZ<@;T>MIhX8co[g8Cak5<;U?hk`W16mDLTk
DM/i4/9cOb:4kkXMQ2]^2n7:4De78C`?MJhD4Kik164QbP^gn^6><FhGOW;7??lF
b76Wa6XQUgT5iS<[@40j=AbWHS`1:ANYQ<Z2Rf8IMRidXeb4U4g]Qbgh8cb4C/Om
^?SC6gmlhj?4GbEh_PD9L?m`RYQ:hAjN0AKc>=c;1ani52V6YAn?@WhlniILiBgl
CCIDHUC3H]S=i9ldaY<8jLV09O09n4TWUD5]Y8gd8OXcQV8Zf5Qf=g]1eRK[@Bab
0IQglOL_SFQ<3Ii]lLTnH91h]@oPGBAAAYhnScc67<Hda_;cL0bo0YRKL0a[HS5>
BDgGf3@^Y5aV^no6WmSG_YoZHdZ^heT9S/1lK:^9<N2_`8U2==g>DUHnY5fQ28f8
R9Be<g8[[FP7Tc9W]S6QE3eH<SQiJ?9PJGiMgUN@4aABDg@NV`IK<=PdM/eldWN0
m?UW7217mY:SoVUkoM?94Fb70R7`:A?=kX8`o6FkG8QhV2D5_<4CaTIk^51]9]eT
c0b9:CB[fdhI?aPH6X2LPIb1e9BYZhD941GZ98i8Ymc1>/=EASOX@N/VDCabJQUb
4DZ3VnPX34b:J3MX60c4L`HR1]:c7XlQ8l8eJXjbFEe>cHB9FY/f@c>1//MB6We4
N3X][:VnJigoCgko^XJL=^;Yg;?Zh7<kTh/>/K/^7oJohcoo6oooG3Q>/PNkBL7g
UjnAfH<TfonQoh_?=kd]3RW1GiM0OLPnQYI[?l`C7dTGU0c3:AV^R`E5XEc/e:T?
Qk8P9fO`W8SG7FAR>X9ej/gMc^dWjJ^M^/Xmgmm7GiGZ4W0lH]QO@2c/4DXcV0;V
;WJYnKjHmYR=i66:7lO?<bde[C6]RGkEa48/2F>REBHK5fg2<dGF4QHFZe=hM:cE
/]8FZk@m`6F6=lFZG67[;IVaLHGf8;R30nX[0iLP1dLbId2ScD[FAV@AS;EIFAX<
X4Z2?IXa:AdJIhQFi@JiWT=`VE2e`Teh0`J8[eX]hH_@IVQcB<K43<l4YcfFTg5f
i6eYFX>NThDA6BJPHDcOm?[9mA=VMjg];g@bAnWLULAmmN;ZPUNge6H^S:AE=n;k
RKJiZMQC_WC]cVg5Vhjg_N^on^8[kHEe<c9BkeZbGl8U5NdWT]d=ZG1:/4aCUROE
aBm8FQVo<TWFiBC5O8;2V:0?YKm;eG]2l@NRGM1[?>X7@T=CXcaa;>M93CEf^O8d
?ScI3E=TSVnR;?7FmKB;BRm<^`FEPL6PhB4XPd=OZ@OD8ShR=Q8T6LTY9RO8FJOI
4N^D0Nd6Q^IC48iX^lD=T@jSVc24@kRB<HRaAB5VCPa6S54mFKC6mN/A<e;5D9kd
L;Bm]21`</hC@m;CKX5aPPPSoPY716>8@@mf4WkiedYg`M7][kcjP]JQRgJ6edeY
fEGGUnmTNhCkR>7cK`/C2iHoh?ok=AN9>;/eIoV^EHng4O8LCETcMba]GIGKoWcc
fCOk=li>=e/>Miccna5FW9LCd=jBfFN@2hGi@ZbLD_2QQ:9>J6DbSY8AU^?ak8IC
D2]3f6mX9LO@?Q;a:^T:iEmAn4Q5;a]FZ98@_8:^0JdZAo@@VR`9=@@^jn7a2LaJ
mNV`e1BRTA>=cD?B=NT6^hIjbNlQ_agJA^gHmOkkN>bcINQn?d_^lM;KKmck2ol_
AMd8i0K>XloX02/L5a::]9/]E9Jb@7NGK[6>VL@[@cU@:/9DZYEJWDj[2[=ZMAcX
8Q@A7U@/EXP<OD2U<V/WQC6<ag[67:[Q<R>K8=<JFfP;S_REPE?XI@IbQW2d;`gN
76Ua6Z3>Z384Qak7gXQ^b6fd43WUY6?`00j?kje/=<h9^A43HV7L88_2P3L5ihKX
N]BCaN4FakY:=fZLGCZL43A>T_@daZ2WK;5a[R7]FV7>lk^?MUA]BWjVTOYjj;VO
YBFE=I`Vf^_nPFko?mBTLGMfc3][^WiE9<QYnY2oaJVcnMmlfomOYlFK6@Y:0Ylc
M_IIR08Gk1>bkXlT4Kb3MiTZC0o1`fBcW2_T5CJGcJ=BjNTcW2N:MGU`[/ACjf<b
=DdA2VZb8Rhe8[k@;@4cU;FVN?JZmV@S^XWQnC2048T01Afb`aU]3@/76N^dQ/Fh
RM<@ihIX7G;RW20<KE7Kg<@AkW:3FH^1>2LTGd624d2L0N]95O[TL8?MjD:_@Od0
QcdF=6[9?d_nA6K@Xg/^O:e7KInblLTNaAggc5gBAiCnogk;Ogk:FS9SoB?[m[Af
?oL8nnag6nm<VNOoRoo6gDW^[bjmjGnOY>9aG/Pa/_3k;gjchKhc^ioN;9hCDg0A
3J^?/DU[JiX@bHkSj7601Rk71HlU2aT`lO:5]UE[l<2nM;04SGUh]L/Y@GN0cU/d
GZB;kn73f3hKfXV7dV:mln4?C1>M8MG[4Pc42^LhZhb1B3U7HIGcKN8BRUE>EUnM
3<TU0d=3>2D<>1n@V:K[0hc^nP2M/GN__oc00K6nKYbGeg0?X<3e[TK`=2PK]:^E
kEZVB5nQ[mNgjaV>Sm6Xe@ZR2X_1b`d5ClVdBTJ^ejLbTN5QLPNH3>4n4]9[Nf9;
/2_H4oGETR4=^W^LY]Pa=HhZAP@MOYE>lSDb>jkQP4=RdmS@<GECCicjmZ<on=?>
d1f[LUOhFlVfQeiVGo_Rk2^1XIe<obB;WfkIPEMoD1ChS8W4TlmX?2Eg4:F`nTWn
ZLRG;CB[X/9H_D6U3C?X1JFPin<SBG784OX<nDojC=@Wo:ObSbbOf;n>n=XNLTIc
AT_=ieUKG=S^L7=LUXcS`VgVJ4iQ3PmaL4m6_aam=?[SJ<HA7^J8ITd:9JO1MLg/
HR=MLN<iUlWTM7ePfe<eg==;HTl7?QRBeSBLd=SA:^`cKRV2GIKl^VC<1F1WF1Z?
U@W;b2a>SEZ[eZWeJTJVM<A6aCWAliRM9<H/Sn2L469@>DVXbQiY`b@F0mjXL0:^
RTkLcN8SfKMThn<BaZdWbj]PNADJN@Bn1U_@^dm<Ea5dj3;9c26MB>H_h`SEme5V
QUImha]fai>?c4WA7nIVY/iN?FGfFOmORO5?a1;RWWi`cEjFf9W2YGO>FSKmUbnN
[/XXc7idO5VdV]SaK9dR^GkWbX8=_Ie4_;c5<LW6mM;6U>9nf`PVf26Tkn:ke4n5
_lC/iONXmhGkn;?lalaUeEodbTVlc6cTU6I]R8TcV@bD:b`bB^hbV2:SO4CNJf/I
AWE00QD1328Y`IL84H`cA2M713BDTg0Ab;6Qb2WdBRL@=@Il^<a9J1D64TIRT81N
<Dk[VB3>OFV6Jg7BXbL4Sa[B>N[2YY@IaekZjWXA;fa^n?o_2ol=X_fc[9F4kNVj
io4K?@L^dIoionHOm0oi3i646dA511IMlQJL=8laQGP3?E=`^VQWj4BjT65D_9YB
bCEbYH]W>I1Y57bTSXaGaf_0Y=GiB7j_[GIML5ZF3:7Eh:hfYbCWe=0YLNT:;_a@
QE?n3UbK`b<<hhVX/<JniH3QEd]IXeTMYMklF1nCg9oa=4FOX:W^UZ5Mh[Z5_dKX
_c;9P><RS<lUY`T5Rj6NZZLGbaiV=[<_`ej:ae/I:YnIcSk4K67?<6MIOYYkQI_S
9LPGRc[Q=J0_d=b7QVUUO>C1XcCMZ:D8QGNS3`Xa<UVS5U]RI@a=24_A<Q[m<J?P
dHWAgM@a/Q4c=oJBKYW9E3YX;1VjL67893Tb8fklLR8V1mLfKAIG<Si1GGZYQ0]6
2LFcEP/>:Ui;d`c4haH0ilFXbRV6kTJdAn[=bQ[:bQYC<l^Y4o0?gA]>PJ[U>SU9
Aa/mCf98`VWo/Y?nUDcbSEedoOGg424:V^Q/jVflU@S1Nj<4`J1RmB6<2K^1]bjl
bFQjagJl:3R[cge`K]PE8iNJPZ^77^NAdc<Q8igjHAmUX<b7GUfeJGo_VSMJbTYF
;9liL`GkI?Nj3@OkEWEho@nf;9mERXC]BTnP3^nlo]VS`D@Ej=3g6R0L=A?WT1Vm
@C[NYHTgIIG`89HPN;=7Y<mUn;l>D5HlMeYUKT9AgK:f^]J61CEB2BTKPaU85DSe
B:^@a?nQ@6?1Vd[0ndR0/dRO87f=M0f[iY6<B6jTC:BR`?23nC32hnibS9`bAThM
8jN=TM?7b;PO75FoIhbL<DJN=4KnfARiK8`/hGf;o^;I`:gmJATS]hfA_J;loa/P
@=L:IFiTLgAbIF5]2VE^I6mRJPXa=20`86mRJPXe=SPf2VE^I6mRJPXa=B0`86mR
JPXXKF5SCe<PEVEbLfU_KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj
8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mRJPXXA3Xb<34i<3Hb=38b<34b<eX`
<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@LVmTMF=ULR0a=B0`858P;d=bIF5d
JFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP<21B83hn2VE^I6mRJPYhLVEV2S0P
<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`<34c<C4h830`<30`86hP2S0`<30`
<3<d<3TP<30`<30PKR0:<30`<30`=S<h<20`<30`<21^80X`<30`<30`<38b830`
<30`86hP2S0`<30`<3<c>3TP<30`<30PKR0:<30`<30`<cDa<b0`<30`<21^80X`
<30`<30f<c@e830`<30`86hP2S0`<30`<3He<C<P<30`<30PKR0:<30`<30`<cHa
<20`<30`<21^80X`<30`<30f<c8d830`<30`86hP2S0`<30`<3Hd=S<P<30`<30P
KR0:<30`<30`=STe=20`<30`<21^80X`<30`<30g<S0d830`<30`86hP2S0`<30`
<C8i>30P<30`<30PKR0:<30`<30a<c0`<B0`<30`<21^80X`<30`<34c<3Lf830`
<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP;e9_Kg@P<C4P<21B82m9KVI_834P
<21B82m9A21K83`f=c8eHCDd<VHdHS@b<FHcHc8c=CPb<65SHVAV=6Db=ch:?3Hg
<SEQ=C@bISAR=38aIS=S<S<e>38`HF=RI6HdIC8g?R1M83hn2W=dHG9dN79UIPXa
<c4i<`XU9DE?APX\>"], "Graphics",
 ImageSize->{481.4140625, 221.42387128798345`},
 ImageMargins->0,ExpressionUUID->"0633bbf6-fa8a-4eb4-8f23-569b74330afd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"3", "/", 
    RowBox[{"r1", "^", "2"}]}], "+", 
   RowBox[{"3", "/", 
    RowBox[{"r2", "^", "2"}]}], "+", 
   RowBox[{"3", "/", 
    RowBox[{"r4", "^", "2"}]}], "-", 
   RowBox[{"3", "/", 
    RowBox[{"r3", "^", "2"}]}], "-", 
   RowBox[{"2", "/", 
    RowBox[{"r5", "^", "2"}]}], "-", 
   RowBox[{"3", "/", 
    RowBox[{"r6", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776044654703071*^9, 3.776044655710828*^9}},
 CellLabel->
  "In[553]:=",ExpressionUUID->"7d8edcc8-c81c-4dc9-96c1-87cb843cb4ba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043195726472*^9, 3.776044688439701*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"26f23b6d-3342-47d6-8345-6aa98a1f01b5"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MV/^>9KL=Q_Oe5;FL@N1b
jEhE81/?/_4ZQW/GI=F8HAPf0]]0lSaidgbDA4ZW^Tk?>1QPn_CO4VnRB8Xl_jkO
[Kn^GgojgJf__jn>Oo^fQm>kU<oemmLe5[nEoGA[c]]NSS>]_``/i>d<9J`aW]]n
9;Nh/0DGPUnS>kLcQ[@Jl[Z6Lmn>gAd32kU/[YAcED86:;N5KK[XC9_gNikX^6<k
H/`C=dD@_<^d^Xh]YXXB<T2i[Jo[Sn/?JmkMi_Nc[7kO]e0::Q_TB]k2/JLU7Fh[
:ILEBffW;fU=ZF`UkghP[f/:0Bc<Zec4AS^8DE94fK7=8<oZ4^8Pi6?H3Ym1U9dQ
[d<X`da`[i@6d[E[BTMG=Z@EBHo=aA`F3]Z`/6oWFFfO]^@`SM^?kBbIdlS75Q37
04h/R_f>H=PBL0MgATaSQ0cYk;3mF7FT;F188nCgP]6bDfj;0N9FGBC3Q]RMcP06
<cUX<G</lE`lKYYcU9=FK7D7ik[64ol_1JO=^=n>[h^c>5aL0E`]W9^?AeIXZObB
0fPda8cbZk5QSf5agj8o8JaDO?JKlgV`FPaQWlYSV0W/UM90E:g^ec5bgO:a>7`1
G@iak8iaETkl<ZgIYbfk`jd7VRMgN9bOCbPh43bdW=/AG5Y/ELZLN_5HBRT=A?Va
ceK5/W77g:0T1/dY7H>O8Jm3:/>6i4Y9TJ5Odc]addiaK@bK@XY>SUVa4;Mdk/O9
OL8XQeaOEj<JR>N^Qi@G@lCn^?_Y29Bj:YJdUE2h2D[94>?7_[iZ8@S6LYj4b44Y
K0A=KWCW1nf>H:lQUJkZTPm:Y/_4CmbkA_E?ga?AOM[?HhngWkko]?`ZHImoGlV?
4<;jRX4BGWRj8VZiLZACS1JhQTM6MXlB0B_lS=34OUWW2eNXi7?iNOfNY>;FKeNo
oUCY^_GkCfBI]d`/5W6Q]^b3>:@6GhV[fIecY4Gc_OPidRZ2XBcB:RKGX4EJXfA8
IlLfP`QXfA?@S=11c2XQCN`<VB:]HD=`YC@@HoMS]LgE50_fE^LUjAaK>C7bS0Fg
IDVnMSTiDHTidnEDQ9BYUg=EK5`k[iC/8QXom]WU972N^clGXnC8`R4B`BdH6?9`
>GFEQAFUm5Ho^IcR:EM[R?N=R5gRM^1gF4<aP[oOm_f<DnPW`>bN:jCIB;9M1JI/
I9SU6BDdiBMU=fLShT/nSi6=W4C88dSIdW>O0Zn;IB=KY6:_[]<I`61fK`Wa2`_V
SXa9=98k<[2H=cMbPQa98CU?>JX1[h]U5e^S2HQL;cC/EfDciBQbCR[L?<]ABj6D
8nR1J3XdI<YAQYW0ATTAHV]Gjceg/0SW8ATc9Am6j75`m@CBB0QJ;5H6kkJMbc`R
ZR5C13M<Ho>P=13U=b;hjXUnbNmRmih;?3XLFF:7AW15i39Z15M/TU`Y3Ed6_nL^
HGD[hH[BTc0leNCn94QVSa=X0Bc^WPlZEB_:5I7ZFX]baG3ZGY@KYH4X?oKI:W82
9Gc4lg]ik`VY3Zd7?d>`XTYUf=16:@eTl6_F2>]ob65TcoXlfKNd^c?_Agfc>=bA
H7fCJN@Jl@Q859RTJ8aEj/oP0kneK2GIkfVF6W^YRA>A;DSM8VM>3RbM`UdDNk_f
PGO?U<9k_i=K0^7P;HL/YJjWeSh3YAK5J1?nbU[dWEEl^_6cFQ<HVlER>[O2Xf0=
W[bcDjCM/jjanlgJ;/ib]OQC[MlXRPYGZ]ejEnEKm^R_cnV2B:`VIacD:GT[n>Lh
nFFGUjhBhY5A@jP@n^J5Z=e:V?KSiIOejiLGQjnlo;1nn>gSn_;Cn]NG:HTA5BPQ
XiLcT=fnkFho7WNk]k/O2S2]?ZNH5i4meeX;id_iNPXDdiGi4m6GchVNN9Kb:_Rl
j?kSLUGl@O@gMnBY2j[EMK_HkNKd@iHZTdN9_>Kg`d_UnKAfj2UYY1I8/RfLj>Hl
7l9nG_IcK3`;Z3IEnL^YOmIddXJPG=K]kaakN]mfEU=XLO1;_G=k?7Qd7f6SS[n6
73`fl]R>^c[MAOS?^VcPF[R@khAO7Wdf_nnc=bM7EDoQj>Fm_6oU/?O1mN25^MFF
EY<BKjU9ci?g]WMiRm:3N3aiO?hPM^oUoeDn7GBYR:DgGWmA?[b__3ETaV<V^D@b
9UYb>>CP8eb25/:;CaiA^OoATd]bl8LMo3]^5ml:Sl=C<I_Z91I92>g7XnYoGcol
kKMoOEbo8_R_7okmCogdiho[?mJGKjlQd9fl??@Z_D?fPklERQS=YWHN3k_GfAVG
no1;eNL93oddgk7W2;n;]6IZCLTMT0loDmk`@E94oI=lT0NenR`G3QUiU=c8n6Rh
3gnjda27N6:ORhJgmTVRhNO]<jLWNn7Cahg/g]DnYJFWmV>fkSZO3KEL/dm9Bk<?
kLiVWoZW]oJQJO[4?T?3AE;X[Ge>=;cgWk6k9V0m`fFl8]e:4?nSmYU>ET813_@5
dBB=XjEme`a4ijIn`W7Z9bbce3nn=I5cb7W_@aL]eDH?FSYN^go<B0mE2PdW/E9G
loT]VkeX]Q;IL[YVLmbiG80YHkS0YW[?G98h8aN]OA;[];oNf2TAnh>6moLToL/h
T75C7JGj4c]M9;d9kdC8PZAOL=^NA2<jIlo/M3WT`Ie`a:IV9i9n]e?mE>eDogYS
9gZHCocYXZSjdh=3<?1hIZL7BILi<0`cdgco8S_=oSA59AidK?nB/3CU<MhQgDkN
iajHn0@VeVUoOF^WW0YI]`M0QUdk9O?;jf>MOc5Hf>ll:c?i<T;?W`W;QooNkVKJ
H0Xo4N?1l>/7a7QCM/]PSY]/UW/WhMf:hNY[XXN1;a?3CH5_>40=:98AUlllVYj8
/O>b_Qk:l]bZjhLWHTSGA`TmK;nLjBB6Xj_0CNOOm0cD1hW8U>C]FBMk[I4[KH01
<N7SC@W2=59VB4CVf/^Nj/46B2n8ma_oCF/H7T2IbJVAJ@Q;FT]LMQWTV;iA[did
Z2_YVdnl:U3kCRJ?[S4]S8`Qb^_7mI/Y;:PAa3ob7]/DJ2[>9h`Gmdh<b;^<9bGU
>LYmJF>?X[hSb2JMlDcgMEk5LYTa4HNDTR6m8Bkk39>N[<_;X;Cc[7oTYhS/DjTD
Vb@gBUOmY2<YeV2^UG0AmGDeRWP6SKK7e`eM6/F8hijWBji=NnIoE>XI5Sb1@>aA
e15YXS/I0df;Y3?JGTjEc/8dA07<87CHIAS^UiQD3S[hfXFI8Zn;c16JB8ZYe7Gn
f`UMMC>3g5Q3G2C@_Jbch>W]JQ0CQLA<F5kb<L^KRei6kNb?5fl3Y2]9Mm4W>_cC
8VIa<VIVS]KY:=071;9;8NiBi36^I1K7]aP^_3XP^d`PGF@b:ad36RlT_;lWhQ8X
e`O4LSB]HCl`fVNdhYT[BonDjX1I9G=GFFFMM4?XU^8`32N95f<EPhdjOQjD6S;J
7FeOFdGO``LjY8<BSOh;?dETWdZUf91lD;[ZYmIhLTnJIhA;odJlAC7Y:IjdbT;1
5S9WL9h9SgAiA]nW8mDil9>3JVMJaC>kMXN<4[?TagjA7;AQBEZgRoQ;8dBGll9>
4KJID8X=`GWN@lPdh@QjMlY<LW=CJTJYKBQibN5J>]0H6?4iWgi9A9LXoDCVjVgE
630X@W[P;S?FXlaES1jaW;5@=dZ6M7jbCc5^00oN@@L?[S8=KXX`n3BI54/V]m:A
5]^/Ve[S6T75<b:NGKlY=?EZ9`akNTP9@P/<7N5JAahfc504ci0^ga6T3Qj[RU9G
BWSf8coIIaP7bSL<n0J7DN86bXQUh]LAmPfYM=G@ART=Y0m[e1Y?[T^;8A9iiWJk
a9F6dDG76EbD68;YI=0B><WJU9nJi1e1B;hWa02EfcEFDDo8=g`69JT`7_S9?/G4
>ROC[D69E]`3?nH47F6OBJFHB/klABUeGLHh@HeRdigUM[[cY42;ioTh6<5L1RGi
`TELh/VP:_04iN];KGXb^YDM@7PV:l`lj<V=AE`Q7X3dQR/MUUAP/B6<k=8e<WLD
Ic4bO3fPCVZ<U`:bZ`Vd><F6c4KWXYNJ2Bg^beFiDRU:/g/NDDeHRj>H8C7gcK/l
7ZR=jR3;aUF:L:DB8dYgl1DmaD18lT9mX]@A4UjS9?/DTjn5a3d/AZT5CMhMa/l@
fMNU<VaX<bQMmE>cG0><g2G479>ooP^ETGbWTF`Q?iUML]fYB=Z<D?kW?HQ3emCK
obIc<?7b^[5>aMY/C5j>mDmNeYlDOKH?3eJJl_7En458P2i<fjRo2K6Zc]C]VB_>
dZCT>=XT/lY<1ZQbUBJPg7D^_@d1nLaA5ULilDF6oTNA8Hb]kENQ:f_KKl@XU9Zf
L/AYjL=5nEcGEZ_0]08ZX6e]4SJj[FcjkWlVRGZk2VE^I7=dLVEQK@YUKVA_HVX:
=B0`86mRJPXc<SHd2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9U
KW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ
@Vmh85/`830P=c8d83<c<ed:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@P
Fb0_D4A682mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^
M20l?20_E5@a83PP<21B2Shn83hn2VE^I6mRJPXi830PKf9Z2S`l82m<IFiWM6PP
<C0P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P;dI/HGAU
A6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE1569
BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<J`W_[CGc
gY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH0L3Q
IVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE=San9QOU
0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BNS;]@
gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@IkXWb
0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQR7Q<
coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?WT6<
WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaNT/CR32L;
Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;A<c<30jG
cfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf9`LI
OYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[nioXO
2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780cL0?N8024
P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<P4M0
2XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990nM0VZ1PZ
PjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14N1FL
1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T0ZU5
VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0cPOV2
YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL<Vhe[PBg
3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQUR0T
K2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB92VI]85D
BFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhiB[U0ND1i
@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO;YlW
Gb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbBPI:g
4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U:>DL
iA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYlUB:EIYD1
UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9N[Sj
J_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^NeGS2EVNk<
E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH;en_
DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<kaSQS
]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI[4KFX3W3
?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7QV[S
Hk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX^hAm
eA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT;XaO
N72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG[eNA
EjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h1:`9j0ZT
14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d[2K/
NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI/nA6
S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa:QhK
7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54UlAMRF=9
[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_`cBS
<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17Vm>BJ
i6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]B=W`
bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G8UkA
mF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkId:kPGJgU
c?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJam_G
_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?AhE7
YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7RaoPOkih<
?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JIV[?:
Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^mnoaE
Uj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_g_Jj
ONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo[OgE
n=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7daO3;
S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_YZN:
gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79UHFd:
IFiTKf9Z2S4`830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3@V5cIF@P
>B0`858PG@YUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P;deUI6UQ@Vmh
85/`830P=c8d83<c<edP;d=_MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mR
JPXa<B0`86mRJPXl?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiT
Kf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2
HG=UAVm^M20_FTe8CDIJ:dQUK7IUM6USHB0_AVm^M4AULf=bJG1dKg8:<C8P<21B
82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b83@c82m<HG=d
@fQQLR0a=S4P;eMYI7AXLb1K83Dh=0X`830P<20`83De=R0e=CHP=CDf83De=R0e
=CHP=CDf83De=R0`830P<20b=cPP<20`83Dh=20`830P<20`830P<20`830P<20`
2S0P<20`830P<20`830P<20f=SLP<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`83De=R0`830P<20`830:<20`830P<20e=CHP<20`83<c<b0`
830P<20e<30P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P=30`
85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_
AVm^M4iQKFDP;eY=B4e6FR]8IFafIGAYHf4P;dI/HFMc83<b82m6Kfid@T9_N21K
;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=c0P
;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:
=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a=C0`82m6Kfid
AVU/IC8P<C<P<21B83hn2VE^I6mRJPXa<b0`86mRJPXl?20_C6E^IgAX834d830P
DR0_C6E^IgAX<B0i<3<b82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh
0KeJNePDAkHoeHoYWV4HiPTc`30c3?=0@5h>P[RQAEj:88XaH2@150FEP8Q4FCEX
=54dGQ<CHT`fSlg6n8Pb0]51=ji9m6Y^hVjbNBMVejbJcNiMKW9gdF^Rc=cC?DR4
KcNOOnCKKTkE>EGEEJMnMNYDCAF];B_[81@jP8JbNCG=Rd1jK=l2T8X5SCG=@EUk
3FGIP[IFJe1Vg@3d/TG=Ra^3<_lhP<:lN=WZhNoeL@2Q2n_[JQH6ln46aQWeV12D
b@B<hnXKFeL5IFdOaWW;VQH<in_5i;S6VUG3kL=iU:ggeCCFRAT0]WL`R6]^F]4Z
RF3KS75NLd_ML7UBPO[m3PRVJ^0aT<=Bh802=KiE0=cG2S<`V2_Vhe?JnN]Wk`fK
O0Dd_2COFo8OD_cajKdK[]GML8DlbWn72O:KiLEH5^n?1e0Bc1l8NG@TAoX>0hd?
bQ=l<0dY1lV3U90`a@PMI0o/@7XNRHH6/QEF8fe1NPZ96N7fXMA?]_H`_72<[8I8
<Ud8HBacm2J;DA5RnKf?b?ZN]GaZ_7RLV73d_RBVWU2@Ce6@ilUc/10/i2E`T7HX
0SOIgA^oc5:=FO^P6JT3RII2@_Kea:AICY14L304_g5234>>F?jLVVBiW>ZSB8oU
3IN?`NSe69B4<<]9lk>FgiPGFdhP7@QVkHo74TL/nlc;;3]SO6AgSnDa/hoP=hl6
XiEVo?B8YC6nbk8`ELZOdNFS3_AH/S1o[Q1RbLRdFCcVBiITUhlW:2NIIeS6YIjc
a>67F<b:UCX4SBGJ_=<b2K=Rc?V^BDS7bGkb=8`SCoLhYU^>8H_MkIdFWmWU8co_
;G:W>WbTGLPXLWO55kTLlC</S_P2U`_i^FNiSMcMg1@^SD_Pg9bC/g5AW9kGlVYN
aB]i1LocW8nldY=STAdW1b07HCW@bl]heTL>HB9cW1bD4PlNiAVNhX7Gn`8Gd7P9
j7gT@9mJi90i8Y<hVHlLk0dV7A@/S<PaDXJJ4WT<<0B:l1A<1bmia2N3CN5]>LHL
kAfJ[8:lOaEDBcTg`hAooAR9fM]EG5kQgFn^m:J9C<1LNK>hlBKc;n?FUIQEUi^@
D3akMFmKli95nGGfo6YkOQeB]GM[FkgAfe5[]AiNdRaVF;fd/kYf@KdHemAiVnee
NMhUmSc[hCKY^c7IRlC/=W_NHERD?jORl2:Q;ZnWCFS;]mOTEOKFi[IDSFY[bdQK
;KWoY:eL/K8F/JeJjK/aKEF9fKERFeERFeERFkE2[MBFf?WlQ_;L5JeXWMKlQV:[
eeg^WCI[GXGGFU>Iib=k<35_9K0W@Lfn1Vjf0b:II;0013i5nTb<oGL6_V;?P=[O
6?QO>Q/7]ElTbYlc6Dk28o0dM8<<mR;_QW]P5ka5U^3LWPmml169PO7XNaW``@ah
Q`@2kl4Rn1FFKhDgh0Th34[lYQ4<V;^M>0;]:0_8el;6`2lQ3S;Q8GP=/[3FkC0@
f1OXaMcIL2O/Q`?hoM_4CQeVM853PD_0`bb/Lb?V_1NH4NP6;BA2;YAQjTHh@Acd
Ih5j<48fJ_L<?0L_`>_`=k:1m0GZ0ff1M`=OXZTJ8A[:lEe;n/RGM3OcD>2I`5l3
OTC23N>`eF[H2BmRoMghWTCGVTnFTUJbTca12M@6ZXoIa4KhQa27N2S4]`RJH3<R
d0nWh>o`7OV6<]9Z^YDn7O04oP4QD8bm57]B1fgh?Xc_M^cCLB8S:F@Z:B=[bN?T
2O8n=HjjTjZPkZMFDEoAYOAlNSGm?[>2jF6g/K]T8Oh[PN>1<h4?8@;<L3Nd`3[/
gA_`;Pc2mhC6^Z:9PfBCG78?_QgTJJZO_43jZC9bT[a;kBMo91O9=n@jaE9:bT0U
D:gDC^X0m@KeFkZ1OX9nR_hSOHFiPjGH5mS;<POg^KoF_lGofd1fh<_0=GBa?=Q`
I7:Q5>j56^a]<db01k0G1o7]aU4k1JOQ;NVmB:9Q0:hQ2T2d99:TTA9lBlU</XPd
T6O9<Ga?B;YLYG0P:3VUXB:XJ:ZLZZDJZ@kZ@jZ3SZ;7dM?YNG@g_VOYSnS[m7F6
IGB<PBUTY/4fYY7ISNlNIRoC`ob>cF;_H4_I^F`7^hGMARmPgf<oTZfCKIOeb;jA
OH]^L@KGa6g3dGT;KOIe]>DO7XK4XOIYL1l/87VT5[Y`=5hP=M29e[F@K4JlV/4M
Z:;GdHED2U[32OPiF^]^F0]Kj?W`@^0CNSmlS9Jb3:_/P9NIG32cCn;XK80D]:;Q
EhPO5nmf>AeamURK5EenM5BTbAPAK]3[]1YeZ3948NLi6L_@5874O7]1]MG[[?Hb
CW]ADI8Xff/`XNJFQ6ZLbUI_`NPbGZ_hG@eVSBXYH<U5HdX:`I;2B4VR]Tj6bDV9
eWbkeG/^cfkeTGVc:Y1o9<mNJOD>B7b9a>n@n53TKCKl`9Y_[<ncNTVe=MmKd5KO
VEnMUiA8nPF4@i6D:3X>0D;4R[d`]FH]>URH:YK8mdKJlo:m9S_bV4LklV/FN/]V
ENCWAMU/UIR6BK<[/8fTa0H_jPUKU@_]2kOj1:R]5[VJnAEN^ZKBBeF;MFTB_17f
?6m4nfGS3n9=;WoK;IUNbU5@DmMIh1FZ]b:hXUP]BSGKD2X^]f:ee:K:2RoI=:b4
Z><Be5AD=kPV>:ZGF;ebNjjm_W=9=H8;/b]j8XE8bOUjXJbRabBH924Y/Mnh;]^6
_Nm?VY8dAHbcKLIe`OS?3`KCOgmBS8g[CUg0^7Sf2014A<0n3OGdFQM8SMQAfD`a
Z<^4cPFIR1<nU@BkfH3jC?EBJ3>d`l/jY]Eh>lY_ZU6O5eB^NTUNSm`D:Be2^IEH
_[YC?@U72/^[kMK>:kQJEm/7oSHjYFHhANI@G`4aDacX4E_aTYZKO9^hF3Z`eoE6
Nkdh_VgBV:9/=nKOTX2b28fX/eN?2gQIQLe[[L@4g4dV5_]0GUIaV93]UChBf>B3
?7<okU7YNno1k4CAe1[b/7dDTQ8aHI`=^O69eP9/^D2d5F^W]G?J`Ti[PKDNSHUa
B35Ve7EF9R>2iAF84lc15XG:Z16f[[9b4]JC;=J3Wf3acTZ/HLU`3AQ;BLU3F2PU
4AMCfUUF<J_2fi4GiAGb:W4Dd7a?UUEhCj;UEUIRZM@ACE7S]@g6HIgCD>ODLIRO
7Z`5mbhMF4EUIjMHIgV5gNHmfMTIeBW>]j3/8c0f@AQ>l85HA8CLAc[:l5^<k;HX
J@a/MQ^ZEBUR>P5=nZI5hIkmaa7>6=4K_ib8fVI826OnA0QWg@k2Tfh;hN`ACDLQ
?1UecQHAo]Vo3n4kAR6Lln<82b=jXi9CD5]1@SSg9d9hj^dPW7MK2>N?J3X:h@;D
>Em4^?3OQg3A:8BWoCS2ddOdARF;DM_Y4/8cOR:4Bfh7hM;K@WSVR:JS42i3WFN:
2<ojmb4lNaC2iCn>l9`A_E79>e7K>A;2LglRQ>nj7H@[KP_QbQ5=Ab4l3gF^516n
N`AQ8LX;]o[QSS5^5gibacco5/QaYlAZ8IMi1NHc:d10>SDLYf8l0BTGZHC:PX]R
6GH^M:=LQ9A=kHL]n2<lQ4k7oKShda]oO>>Sa5lUN;h52G3oL8ZHB^4NWP4FlcSL
b`LO^A@YQZDOSd9n??^FG>D]o4dfE69D`f;HcNBO=<JC2>W9P2G`2OQ99iE1KJB=
m27j<hIR:]QHMSMk@MHVjd4/LP6HMo7g;heXC0fNKO79?V2@N;D?h5dTDDJN?Xll
aQc6=<Kblg0<_`:HVg0<Jf8aCTU=emPd;ZALI[__aYoHekjOjV=:[^=I2Hk0O6b[
RC7P[l29@SCMcU9F?ZAMX@R=R8RD]C=b:jeX1i<bIkHaXE@mF38hNFSbH6UnGMiG
T1<DDU=d7Y/6Fc3H=7K=O=9gP?CiIa`PAoJBXoiYNogCbA5/Q`8Ql2TCcNj2<?aU
^eb8N9PU1Kc14lI6NkQ@KBKMI<`<RBTdZm]>6ClH61Z0W86LPMBDZJ^52A0EjRB>
B:OL`C[3EDHgj47[9U4lLVXILQ5:Pi_X:0a<RVPgJ1P<a7<68PKB/aj?8B?2=FZ>
/UUMC/f4REZK=T<cPK;7DQYmA7Pj;JbY_V^ModmnokZ6W3KRjMbcj^1c>i>;3[6k
;Qof_n<ooa_ooe`hC[87^dW1miN_TMV39=_oXOn;ccNm;@hY`EnG@7g8?XJFJco<
4am95i@<`bTI[X/5AJ5Lk=BY3hNb82MWl9b8eaeTHSZ2MN[=gLk]9nV[WK[:?MoO
AenEjQ9`?6;HGd0/k15:<iP2iRifZOVnV?JHSNAQRQo7cc<]=Jda[HUneLA2;0US
XUDV6aM]`S=5eQ8F5Z]CN7B/eK;B5Z^d?L1UQSO5ZUaQjbfI/G65mR2hP`?Z:`>G
80M7<VM0Xle:eTIT4HbeFETJ3:1:PSfJ<BTM6VN8E^D6^Ii3L9U@]L9=N0<6R:mJ
;N6;d6IXLdS6a0c?1:LmUY=aM^A]JEZ3WY>54ATVX65<goCjbODCIWN]kBmd<TOY
g9G4OOGRjX9G]mAV;XbTECORnhVf^JWHDkidkLi]aI^>]kg[_o[R:nf5MC<bD^mJ
/Uo29AG]9i;M3JU`B[1<DiHWeLD_B5XI_c99e^DTaGb2`YRP3jFoBmEk@_47XUg@
JccZ1d93Dj<lLBcWB@deM[Wb=3hlf@eCI8i_XRcae_FdRdX_C;/5UH71X>4Q:8=3
GjT7e28n8SHB91W9:BHWb5VWfA7[U07]1XKVDa2>J;_53I4>Xi/`Q4>hTS68/DDQ
ITh<AXaA?EVda_G[4C=BaE2Nm72d_K@PL3;>4d?Bdfj1LH888oh:A`ASR44?MQ9n
nMM:Ml7AkJnlnX;FXH]fQ]M=JMUEeiO_I7^4nhSQlfl;4`^F?n3oncDGRCRk=FOi
[UF?]a7b74eI<gL/KEfEfoillmTgncO>CSMK3WNLlo/AEYbG4m3NT]UWT0^5nD:/
W5;`XHBRCVQU<XjB4IKSlNb6De0[@mQ_J2G7d3hBlB[Y2^EODOQ8ABlKEZRB4;b2
[P6]:TOd49X/2CD4;^_Ql@W<F_GY/=@DXY4CSLe3dSGY1[^6N/W_8KlMfTK]f?Gn
ngS//fGXOSm;k_7BffoLn`_o;dGM2>@6cZ??j00[71LBR[BK;EBF/T1gUfjaSYW4
:d<iD2[2E:ZEFYe>Z`ZcJWDLj28D4AiD;5J837e0YC9[9hDaS<MjaQbZhC8SVb3C
6U]X2hkhUH5Cj6D6LXI`]2l=gQaYLAZPcZPb18LNamj8K/Q]]10iiJASl00>Snn]
K3C>2KTA0f9Qg22;`X0g1NN6j7[DTlGQ5/NjBSMZW5djW10dCY;d=<JPYfbaLJhQ
kEYQc_>kSgIDKDYnYY7jN^RiWjDUUCFL9][[oX5^ocoDY75gM/`kJkYnEBC8JOZ@
_lFY/oWOO=_oGjO5VaT:BP:O<gKfFHP25n`C/^j?916lPgNI:T`?`L=T/i`[i1Df
UlfSD^WY<i`WRWEiL:k4Dn]S<SE=4@YZ/R8^=B:nd2d1<iBeYWSfZ_IT8kZ9hOT`
P12900DM//<IK@d;1aW[]8K5^8WC4>N6J1ebhY`P36eAfmc44NibPeV;PCPW95m1
PQ=0W07[BAGji723gNU2[d7m08Lm5SAZbCm;oTAVd:=k;Wb]AffO/_797/DMmlaM
dTNDo_mnbgmnbUXbHodSjoJdMSog2?_/Ma__C9WWoh_oa]e9kZl^_NUoWjCRLEk8
<K;`nbmn/n6n<k^OgRbN4e=`4@f[Sk59Jf^J4<V>hnQaP0H^a`F?9@/I<?7bQKIE
Jo30_WB`18eiN;G;:D5gP<iK=5jTRnoQ`mPn6mZ9Qm9R_O?Q3d`CWB7Eja8<a0[W
>:^<PDPiAf6ElfgR4XYECUIOW@c99@=3@cPU33POT9RVj`><k_X0WK5g[kol`06a
_VjLUmM`3j30mJi6l3@X6kB[UNeJYTQOXJoG]n/ISXoAZ=D:XPZ;`L/=1Do9]4Y6
[]NW<Y7QHG87V0cQ?Q;BJg]RBk0[f1?eeI8Q3KYkW:KH<CF>:TH47GjEC_8e<S^^
hH13H]?Hd35eDdnLn_JS?oSCc]0MZg9Gn5_9]XMNIUokh^`[PJ6MC?lTRim^fH5G
Oe0Dn8b9a9??J3`UMa2U/?Y9oZW8UbddZj;2F;e1Y@dcj0FUX>OS8dUab17j3?U?
nTcD9obWlXl/WmRoS_SJ7W96LdI;cNMIFecHkW1cG9J<hl9]iVQ>H@h?LG1?A[lL
OCCjhfS64AkVR6I=2RFW`GG=k68SGG7S>IO9i7AmH=]C=McCBf9?1chHT]HdW=3H
dB[/<fhYPUfFo;YTc0EPIePJSiD9blP/CXeJZmJYmFY6YWC4A/DidO>HWBC6;8oP
W11RD3U9Z<XNJL<T5P?NZ702[XY>g<gR8mVgI>?S4/J]9l^[H7TE6WT4_PIKd;]?
C5LAM>PbbL`QWDSV;n<8eOMAIXIFON<KM/NCSla9dAoVIZK>GSeUmUWoGhWaCl@B
hYinL<eNU]RI`ZEgcUXfoIL_WZk::<anM7aI]9[HlFbM8[UnilZ23KfMA;blaC79
a_GBaYCRO]/89]PQY>oR^mA?QKo4k>GgZ?N5noRco<O<IMEOm<Y9_<a/i9AVKHR9
<iT<U2//<T[^<YPRXga4gV][6DIe@08E0@`R:L6G216<<d@WA`@dU9=`4LRaXLPY
m4XW43D6O;S<BFPE1Q96HY20GS5>jiTPcWeYQV]adZ<W18lJdSWZ`ZJD6LMNj^Yj
4Bm/K_Sok`_o3J;m/jbEQ>gY^^Oa6cd7;]6OnOoV7o@?n@nAQ1]4A@@FGO8FW3B?
<HEh0ceCL;YXInQ4^Y1QE;bJD/TeLZF;IcV@JAAlY8j<ElM[`:CEnDQn[jefGG1J
UPbQeN2^=ZLTimC@:G7Y2RklD8ECoPiLVl<S3>>9Z;36_^F0hEM;FJ=I7JGNo5PO
TmbOlCA5Wj2YkYJQGN:jQKm6j;lbbH3S8Xc?9JL91H^QWZZW5l/NISJc;l=NR/MK
6BZOVLhna6aQcc1WFGjJNhFKhbG85h/jhCFP;m3LQhIYIGcT`J<dgJRU28EgX`l:
<C9IXaIKHVD<C@Q;dC8JoC6Sh=69dMgD<K8A<cOfTVjIbE@jJ2`I^W1Qb2@i<R=^
o78R9POG=VdFEc8n@EejZH@;APW5/eH;3RYNBm<<a><F0>O5Z<XYQ^i6]4OZcLXJ
b/XJDc?;ZA?`3mdKCX6ZiCXiBDLK?DmRB<9Yok:CoYE<lXeMM?gema0Q2Y[XK>Y]
_9D8`G^S1<6PH_DQS0VkPKL^_<UXN/Mf_2PhZlmmL6kH5B>GVX:[QakWTM<c8B>M
nV4OIJ3<QeiM]FUokiXgF/Y:ERbO>G<5nfCg^Pd7neIeN?d?]RbOEHZ4kDY?X0k_
_?kIXl545NS@maXP73DCii0I_D4jgZF9=fFEl22F87RcAjC?IORo3S2_Y:RTH5i2
DMfb][[FQPDeDPTY6h<IB1E8mDR[T<CoXD1S`I]:`?]8P;=8Wb1mSG@=ZnJAS4Q^
Y4bTX/3`PoT``^?^LXbL<TI>7B>WSI7CalRh7aaE_fN<W356WSA6o]TH^Fb<;>5m
RokRfL2]oFTI8kN=TKfRo?lTj43N2VE^I7=dLVEQK@YUKVA_HVX:<C@P<21_HVX:
=CHh=PYUKVA_HVX:<CDP<21_HVX::6eQHdmC85IULW=YKfhP<C0^<C@^=B1L:49e
JFaT834hAS4c<U`Y855eHG9dNR1@A4I3KfidIGQd:@YUKVA_HVX:<CHP<21_HVX:
:4@j<S0a>C0f<S@b<S4b=CIJ<30W<30W:@YUKVA_HVX:<B0`86mRJPXl?20_D79_
I7ESIG8P<CDP<21B82m3LVEQM6U_KTAQM6DP<CHP<21B82m=KfA4HGAU834f830P
DR0n?PYUKVA_HVX:N79UIPX`834g2S0`<30`<30`<30P=SDe<cDPIR0:<30`<30a
<c0h>B0`<30`<21^80X`<30`<30c<cP`830`<30`86hP2S0`<30`<3Hc=C4P<30`
<30PKR0:<30`<30`<30b<R0`<30`<21^80X`<30`<30c<cH`830`<30`86hP2S0`
<30`<3<d>3@P<30`<30PKR0:<30`<30`=S<a=R0`<30`<21^80X`<30`<30f=3Pd
830`<30`86hP2S0`<30`<3<e>34P<30`<30PKR0:<30`<30`=S8i=B0`<30`<21^
80X`<30`<30f=3<d830`<30`86hP2S0`<30`<3Hi<SDP<30`<30PKR0:<30`<30`
=c4g=B0`<30`<21^80X`<30`<34b>CDa830`<30`86hP2S0`<30`<C8i=c8P<30`
<30PKR0:<30`<30a<c0d=b0`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU834g82mB
Kfmd834a830PDR0_BFiVKb0a830PDR0_BD@PFb0lHSEV=cL`=S4a<FIT=SEV<SET
HCMV<30e=V8hHcD`ISTn2SaR=FHg=c0f<C4aIV@f=FHb=FAQ=fH`<3DfHSQS=C1V
>ChPGB0n?PYcM65bM7QbIFH:<C<a=S@:9BE5CdH:\>"], "Graphics",
 ImageSize->{401.6640625, 184.74327736533155`},
 ImageMargins->0,ExpressionUUID->"77cb837b-ec30-474c-8e32-b088b7e26dd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", "/", "r1"}], "+", 
   RowBox[{"2", "/", "r2"}], "+", 
   RowBox[{"1", "/", "r5"}], "+", 
   RowBox[{"1", "/", "r6"}], "-", 
   RowBox[{"3", "/", "r3"}], "-", 
   RowBox[{"2", "/", "r4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.771508369289424*^9, 3.771508381220578*^9}, {
  3.776043270808337*^9, 3.776043280263508*^9}, {3.776044655967416*^9, 
  3.776044657381925*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"90de7d84-5758-4589-936e-4db684c34e6d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.771508375812849*^9, 3.7715083823217697`*^9}, 
   3.776043281188135*^9, 3.776044691332736*^9},
 CellLabel->
  "Out[554]=",ExpressionUUID->"9c9b37e9-e3b5-4ed5-b69b-6ae7f323acc5"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MV/f>9;L=anoe53[>8W2i
m5VU0;UhTH]?<GI^@Dj368IQ8ePKB9k7KiXOZdA:GEgM<`TFf>WnSl@_DBA5cUOg
Po_Z__gl^gM__c_?_fENHPdnUnYnOg=Y3O>jE>m:VIMeZmWmf[5HiQ[Gj5:Zlk9U
?oThAamSL<WG^JJHWB5_;]IUgQJoMBbFMOK[FYdB<T2iCFcCACG?8BaUX>>gND^Y
3=`D@O0VTo<=Vd`E9FB0LW=_kROgXb^;Wl=BEaNFIHk[R/X6nKG<LE_bU3Lo[kV/
3T_==JcIiKc>JeU2AmiLSQ4/SZ]l`TH;R55BA=VacJ30jSFVCRRT>6nQP2Pk@mjj
D8JIh44YMJAYMbRMo3XS[DRjcCjE>77@Q/EU[WFgOIjcacAnfNJj5TjSK7=470<h
/BCffj9QDl@MO4fHaPPId]QQnkiZbg?4T4HX;2]6:ejiC@J8FcFA3>]R=cXMj<cT
X<G<JDee2[QY:DU>FS7W=lkEYH[o[b]>Fg2o1ElGIo6h^0:hFZacB5]AJ=[iI@m`
d10cbUMS`ak3dS:WD26/E489/`nU/iX<HIo:HiP979ABAeB]i]LYLMg:=WUl0Edf
LNb6LEINo3:k4_9Lo>KMQ^KIK`7Wia<:MP@?GN^lAIlWFiD;Ykh6;:FD>Z;lf6N[
dSYcagbW90H]>FnMWb5_GB[3^^A:BI6^gj5giZIELFd<Vf=>GXiI/ISVG9N]LYl`
bRKGenmA3BA`ef<^Tb5ROmbmNP:U[TY[W]NhLQ>DTR76Sge]eD@@C6^]Q<Q>:Lh4
CFidh`O]QV2_;YF^JY9gBZK;`4oLNhoZWkl@dD=Nj[JTbdmO?TmO9Nccka_i4F=d
KaPXhhGE[j:FGkMLaFRAJkPEI0lX4K72;`Q=k9MeHND:[JE>_kP_91G__WO1oKcC
mNk;Ik;<?A>;AEbX^H@X3ZW1En9ZlGF<]6Rn[66<]8YP:8^dR/Te>2:]DC:T/F>K
@@Bd4PQXAVPSIZda3n`<6B:]HEe`YM@AHoOCKY^c:BK/[Li;d]WV]F;T4H]n;Y9l
kG9bXQ9cQ/^Y22UC;jMC[5nkX9C/8QXom]WU973F9MC9:7VbL4a4L0/6Q]aLCUeU
HDDYgN/WUe<liF`=lKhN/MLdKoPMeU2<h1oVIJUY2?d4V2E`QC@KBKKKPB4K6FIi
APT=nDWISMV8n5;Ze[>AU`RiABUKF^iCh6fbK6B;E6cW6id>M6KGUQ2o/63^bIQ4
8kTS7D]UmSdWb96/9>LQAag0ffCIaMIX0R;G2`gkZVb674G>bB/gcg;D]5;:4OA0
=1dJ<^@X`daPXj@8/KFYmL`M;<85B:I2bHLAFQadPD2J246CaLXHo;a`VG]4=FB8
h8IYK>jD>Z;lNPAgPNRG`b9fKkTPX<=F97IX15M4;Z=6L<D6bIEBejGcNn`BE[LB
[RPm2L=3CAhZ@K84W40;H77g/U6YFU6^R5CGFY@[QU>gX]`XMDCi/LmFTA<XhA>N
gl[k@4SeJ=gi6H8EEB[3^SI:ZB>Mgf6=j?i33R=kk/nCILj;[fGImSN;aad9eQNI
AZhASh1<PDV:aUS[oS>6b;LSFdWfNiRUnUiZhTaTRe:gb9VC0mM6hBZ:gJnmhMdb
YO1N[^BF@=Qibb5;ZA^X]F^Te:8H?H@o/aImAaDOKWaGJ`;SHK6Djkcb:70aT7LF
R[A[eW_/_U_Ka9W>5WnXmIfRZ72VfZagE_k87^ge>E`@RMGTS8djYL`[o]U?OU[T
YJ^4N6C/8E@8OOM:e3i:V>?7jjo^fmMGSjnlo^QNO__TGWmfOgdMTQQAPA8b1CT3
fAf>gLN?fmgnO_M=0JKEia3c4[:G_MK2nG8iW`;5m<klPNSCNj9WWZFl2]hG?GbJ
cX[OR7igAajjX5YM]h_M;Tho5ZTbNIC8JgkIPUBN3f^7UY9jJX4Tff95=aoh49Mj
f/nalBbPfUCUCjOn[^VT3D6i[=^O77]nKS^[:K@hn7FoLd_JN7A_LJJ>?hLL?3Ka
f4j;>]e9n7MM=W8]O2aG`Tng?U^Nnnc5bE7EDcP6NBl_lk[Inn1ll<;LJT^[BHVg
e:Bel]h>_/a9NQ2g9ho?KlC^IOeoULlKGBYRjHGGWiB?ciFgQTaoc6BOBLI4B`j7
7;c5Dm12N?79;BWgooGT/QclIPOoa>gB_O0h?1FcZDiRTHA`o;QEoNo^iFnooN^C
nhKPkeknoDomm>M?kQo^mO]c28A/X5UcF?@9fIL;RgX2m:?MKWC6jC[ldW<<6;bM
iQ=km_1[kenR@?`@KhM1g2MiC[^G?nV7S36VNf=`^0n<LJ?>Pfa2X`1ee;NOW>nU
:F]ma?_^O5F;DIgS^4F_Zd?V:G8X=Y7XKTki8hY9=no1@Mg:mW;]^KBW?f;FjNZT
P_X_7jiD2g@R7Q0obGII0O36OZCJSFFVUh]`bUINUPnhgf`OWO0_k]>dNb?6^]B8
6?TQV/NUVTheCMRXVoZ]N^:6F?AL6J0ANAG^cH^O^<[EHJejF:<O3ULfYPnJje6l
8=alj8K1oejeTUMRN0/gS4jF9Db_Kdn[a[QL4V:>HXA^R/jCboea^I_NMEQ^a70G
HXaUc0<aZ?6=d8dH]kkgl/Mm6B?EVO@1gaES;4SlK]Jc`m4?kHBNRg5a:=h__=>J
^af7LVF=Nc7^4YWd42@iBhSkX1RN=bZFh=o`Z=3bETQUNLW/Lb9[NPh@lb9N:7@=
V6g9A<;COiG>j51M781d5WP=l1mS=ee3:oZPK6@<>AZ////Pcbb7jTOYk=<IN26Q
C[8He`QcfFGb7=0P/Y4ijDE7IoY^N1/=AZ3DBlM<HBSe1Xcgfd:MFaHIMS4L2IkR
TJKXe4_4QR2Km5T;_CaK1L9bVEP`aU=:QQc]EGXO`b[Yl36PjI@F7XWBQ>gl595m
:UG3T<Zd<DZ6]7J^m;O46Ta9<Rkb5@NAL^_6:?C@YEJN]5KVcDl[An_W@26<S3@K
VBIAmaEHD523F8WM46W9NQTZ@4TGBIo]Z<<KW@hLQKUHdS2>>c?gDS[kC7>_gS/c
_6mW;laD9<Fje9f@jG6`h`2J@AiH8m8;fbN;`d_88?[CV@VS_0]CfO8TdmBmCmcO
C`dhNUDQdblN5S7ITJ4UDiU6Ah6SgBbM<IjAaa[^D^9Y9bf_ARJLNCE0MQd2@O[0
YZj6dS4UFV]K3G7U4RSGaXeb=;AoIBa[6<dH6[]<:JDKaiB6ibeC?6TBFeoF47Y_
n0:S;QjZKMDTb37<k9@DJOc`R[j:EgB8m=/j9M[6^eBMGd?fOBZEHUgbC^V/We[S
bCeQ8WkZ1_18=T`jE9G6Beba1Ee[aX7<2jAWd;/8RQc7_6g<ohIE?=[fGX=AHS8Y
21f5eWf@OKZ:=aj=@00LKRM4cnc4CQ6fVE2:ML6ET6WB^Cfm:E?NVaZI0K>fSgTg
MhchG7Q7I299T^hDDmZSRMkKe@g1kC=gV@:FXZf_X^?961C4:1WBf_6bCc5^@2c8
Y7C`E_aUK8h[8[]D9/Fjg3/METS3QRAW^ZV3G5hG?7_o^i>QliLja^T5B0U2@`DM
hKXgd:deKPQ^SoVgR6LH9T>BAUdYMJBehVFO[L8cV5N?U;R1d[0On1d8UQnTdUEM
LZGD4N?g=:e84DCOm]Bl_L5`1Tl=WJCA8Vgk^4o[ZOJ7UZ_l_H0DbF3bIb8<OXIE
e1=7JePYBHEadbbFOHZ9MF[Q48`BSIfmYMci:L8nTdZa[XeA^]=?GNBMFL55PKKK
ZmKK=S_V<RS;n9kIAZE4RScdn6>HXaOONel78<JRCdl7WK3L5g65N03AJE@j2[BF
_^aBB:IHhRb=c>@I=^mmOn>UP>aBPAC[<Q^MFkf@D><:NS`XEjUoYGDj3SaT2=:`
8hi6IVm<4L/RS`MZXgd/H/<?@kS^3;claQml6IIYS>gD1dX=8@4MU6BOH_971XVF
UE4jPRK_3^>W2>ZIE8Z1Z3JMTR:Mgf6FLh0Agd3<?TMZGjR3i2oTb1KbT`]4h:2W
N4bLi7oNPkShWW[KkiRZ<5]Y6oLIbc5YTIOScR38NY9BglNdBfW:akNA7l3DQ6TK
1cWeU<oZb3=]?JCT>8jif2hcTE/DVMI3@;W[G7XK:LWW=kk]W1R;]en:D;5]iKO7
Ej4[JdE0VKO^B_F]7;7AgCo;f]dZ<6fo?4Bb[Ga]LbCEjhOo0R7K72l:IFiTLgAb
IF5]2VE^I6mRJPXe830PKf9Z2S<a<c4:IFiTKf9Z2S8P<21_HVX:?3`P;eAiL6DP
;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEbHfEc83HP<21B82m3KfidIFidLb0d
830PDR0_CFETJF52KgPPFc0P<20g<S@P<c<cG@Xn?PYUKVA_HVX:=R0`86mRJPXl
?20_D79_He=UM21K82m@A4HP;eAUN7@PGB0_@fm/Kg9CL65SIB0l?20_@g<a83LP
<21B83hn82m6Kfid83`l82mDE34P>20`858:?ShP?Sh:IFiTKf9Z2STP<21_HVX:
?3`P;daUKVMdJ20a<20`858P;dhP<b0_@FadIG9^HGAU82m4IGIYHfEBAd8P;dIY
K7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1WIIgE5?I5XO?_CNmd18R82Gd
6WX98=8kB1D4DHU9P502QX@VMT@5AQ@A:EITE<01AhLRHdDD2h>2H]L9lQ1@a/5A
A4GUgHa[2Nn]=O?NV_g7FMoIikOGfFO_OMNj053lPPC2M5P1P3BQF1C^jl5L4Q?;
a?L261013UP1`>5VIPA7n4@2e?bm?IVIZ4S6/oK^;X1T^m//_e0VLmKoOi4R=d<T
1P0:AMDf?7hV5nD2U5>caATbo`C:m9DY<XHa<QJQ2J:/8^?4[fcfYnH[^lVHUbKT
XAYIcQVl=9j<^e3NVRGQXh`4XEbH9N1WXg`7IKeDBIX0iOLXdm?hW4`0<1BIGlcW
9Z5/RC9551W^RO8200RDa3VlLPj;nCUXWP1hYVOTRPB9BF:V4MNHJNGXb6KjlK=C
nF8a:iC3CN68N4c?m;@<SS0GP:m_UTD19EU]VFRAkJdLkNeIe^IXnKoIgainDodm
b7[kEO4Vk<nN@HbNFMm/k:`__AH0mRAJVafc_YEE0;A]1T3UhJa?kb00lPD0]=jL
laj6K5jBa>8<9`^;k>a/L`6OJbh[j3OkWh9_b[n6>ONIbnkkES^V5cn18dTE<fE5
iJJWYT]4c<`<3YO?I?gg4?oS`3UYcLW3;9bO`1OaQNQEDNRD2HB9J;^5?85HT2iT
2XAoeN5o63HW1aUnWF/DJ7EO07f5>E2hB@O8Kcd0@b<396hoNP9mje/@<@[8_[aX
[I6_LhlbN_kWnQl;G8Y^hDa18U?VmPb?I78UXR`IXmn4K<424Y07M:0:=84^<08/
H0dLP3=`0mhP08B0B103UP<^B09Y@0Bb@CkH00Y1<MP1MX=ZL03DPG[@14j2=W06
G0AG`0e`2`b0Ad0:Q/5;<07NPFT8P_0@5J91ZY0FY0nI@]H@6eX8ND=1D3PD0lE3
RI0@TT3id2JX62Z3ZZ53D3gd8g@J^PQMPoZP1m0P=0Km0Gf44IP2df4=f02fP=V`
>a`8Al;;h4Ah5I`75l3KhDZh5Sh>]l8GhA_`02b5Gl:C243820?AAUP86o54@Y1H
904A8F^A8Z@2ZDFJT0jT6kV=B95ai0<6Qj5QV1PFaQWSQeV<hF9FHMIRBS3EV6>H
ET`GiSIV43>1nH:UH]FaYUPW[3mf2CHAVhd]a5IPSf1K/9Na0mQQk3/L3/O06N8L
L7jh65`bKSF^1;L?ehbkP>_33N4VlGRl:]hDkh8?`G?`HW`Q_PYo77lNghlOa[lW
T0UJ16^23b6F82A/95@@6PSW2?f44L8dDH6XCg@RQQ1ia5aR:K6>f46lBA`VCY<D
BHHT5e8T:IVdPEA9JR9M9SdV_B6CbCYTAg8HFD1NCjhTWb1O9@nB?e2D:2HDCdXL
AD;ICSU:^D1i@7U3YE8=Z6kDF:ZH^YeJCke4ODYm;dNC<iOcUn?9[I>[TF^EjiMk
9DnDeiMgUel^WbMO8Gm:oZKl^09A`D31Dh6S/5JQA^6d`Sf5BDFJXYERR6:JHXUR
Pn8eaE4U_9:1T[LBCjU0jK3B9JDQ6T;CYGWB^;A=]3[JIMX`7DLgY?_CTnW5m1oX
_O@9IBEUFnDXiAcU6^FcbU86`S1Pn3=B6JF<ThbkS8oc=>Jicn??fcJ_JEko_2VE
nBY^:WbE8YEVU@6ESjY<EFoE5=FMZVfZCm@`JRIZHF[IJ__E;Z^=cjO?Mik?WEld
onClQnZ`^XUj^?YZmL?Z?NZC6YXJ_QXI6UDJUcC6=AVJKY[9V^FJicC7]6QJ2kD4
F^EJikEN<9FIk/aDIRFcRcVQ[Jk]YbgA?ZCMZcf]HjRcF6NSC[?>4efB;U/g@KML
]e=g@Tm;;eP_GjmAkj4nDIn]WjBoAkmKOl[0d23JH8]1Vl6XXHZQ_f6NHJ?QHb>Z
TJ_A:Z=JXc_6>6>fLH[a?^=K9[29WDVBBHg9CE?He=iDH;[?]<l<JnIX9SB[=K_7
X[3LFEV/A]JP>L<lb7bSNI_i:`/mReR;WAKM5Ul/kBaC;N//7eTYF@EHKKCZ/?[3
f/BJJeeSOLN6J^=S/ljVgNJe[JT]ggJokGdkVUf`gAJkC[_?mPkf8_/Vnc47?HMh
Qkd>mmQdMRRkQ7gE4N_XhKS>lHcS1bMk9k7CBJOOWEW>:Lh=cZ<;31O`5m@]67;A
LN6h77:A;V@^S5mhL:7DEM^Ehe[[n/a=ehgWM/A]a=gH?MWm^?/[3d/?TDN;aiBW
TnLJc`]NR9N_Ei5G[kNBmf;_J^nW?SXnRCj=?Q>nM[j[OBohHOd2oGKjgO?Gl>Oj
eo]?13P4[0WX2Z@4APAF1ch;<PTB1GD4`l41`K^27boBGbALe1H2@_a3MXDl2CD<
GAGjLaP^;3B/9^ai^5EhOWQg12eRADA3a;]8SlSBb4N;SAI;5WM6bDO5AME7CDEk
AIM5BiMH;5Vci4J<FX`PYSdF7a/ENbAfLZWgd]e;Qn?/hP[SkRhcG9Jck=Yb]NFY
bln^T5o1FG4Z7Q/O7Ml@ohTC`ZWUC:kdGkUgi@CGTk^7ni;WaR_WSO5Mn6GlT@BG
Q;:4dDBGa5f9HdV^BAE9h`9?@KGPMK9OlX7TZIB@U:<Y<jWAZLeYQ;Ch]==29F6:
/2]M<cdW_Bo3=:<`@k[:JMG^EA>R@=6AC2QcFFJkV8knC?E8S2BK9H=I2k=Z/]iW
AfFObU7<4NKdi9[TK//MbO?9ngheISEgMFNnM_j6o<4ekV/>[HGF[UcK^DigGL6j
hOFnjhm]86e8fO3;A/^=IA_OKX[Ne56PDK2nH6RcknK6@[U2DN6m;LiK3Vc5K1E/
kMeV/jeZfiLRG]7eH/_RR^9?9MbBjmmIOEOigLcfQ>fmYOJUngOPMPQgg=gY^_=H
VF9IG]W@[^1M[NG<lZ;b]k]Gk;iFHE]aH0mYSfB?]3:X/[e:[fY7eJOZY>Z16XnJ
i[gZNkO]WM[7fmNogfeod`6=0lD7?QhD7;aob?M@Jje1KLEQg>6/`lo[X^Zj_fMo
Ggm4kDSaTLm7QDNUal:?MMDke=LgZ3ND=/:=T/Jahg77KogPmD=k4j_YD3>S^OP4
>24ilN;7n1o_WP`lfGV:OJ[Y9ofOm[K@FXYJXMKLeXVfY3IYNdakgnV0didMcQd]
?i_oO?B<mYVJ/lYWBlnAcQFLVcVOMgkb@/J5lH^95hLjEg@n^[CTdYf^/:kNbh6G
[eka^G:Yfkgko5FGZfN^>EdkOIem_Nf6oHgF7[^NUUo/OVWY]Nm]_NU`/ofFhjf>
_PEmioYMnboNm[YmiHkoWA/3R`KjkRjnNomNg3gYOMkmd@NY3ehoc7XhoFSmHncS
XRL:CbZNZSn]oMGhefJY_OC/X=MPck>8Ihn6^4<_oiGi[do31LnYcb]6]4KZAje7
chciS=ej/OC5l<^<Um?SQKlYo[KgUM6[WgignkeWH/W4l6_AjiToB]jX_SWje_I]
ifCXi==gJNnVYh[NZkhomX7mXO]Sm<NAjNa?n4nEWhdoMg`9o?9h9VeVi]ogQ??k
2VE^I7=dLVEQK@YUKVA_HVX:<C0P<21_HVX:<SHa<PYUKVA_HVX:=b0`86mRJPYK
82m9@d=2HG=UI20i830PDR1M2VE^I6mRJPXc830PKf9Z2S`l82mDNG1U82m@HFMU
Lb0_CFETJF52KgPPFc0P<20g<S@P<c<cGB0_@fmeKW@P<B0_BfUTLb1K838P<21B
85dP?Sh:IFiTKf9Z2S4a830PKf9Z2S`l82mDNG1U82m3HGAQK6mW82m@HFMULb0c
830PDR0n?PYUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_
E79eIEAiL6DP;d9QLfE6Kfid82mIB5IIAD8[B6E/MVEdJF=Q82m6KfidA6EcHg9Y
L7A_LPXa<R0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=X
HG8P<c8P;daQLgA3J65b834f<B0_EfUTM6Qc85/P<SLh2S0P<20`830P<20`830P
<20`830P=CPd830P<20`830P=CDf83De=R0e=CHP=CDf83De=R0e=CHP=CDf83De
=R0`830P<SLh830:<20e>3@P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P=SHg830P<20`830P<20`830P<20`830P<20`830P<0X`830P<20`830P
<20e=CHP<20`830P<20`830P<20`830P=CDf830P<20c<c<P<20`830P=C0`830P
<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`83@`<21M83hn2VE^I6mR
JPXa<R0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82mI
B5IIAD8[B6E/MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a
=3@e834a<S9M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db
<c0P;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP
>3DP;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834c830P
DR0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;daUKVMdJ20a=20`858P;daUKVMdJ34P
>C8e=R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFW]h54Ff?eGM
?MdcVIW<<iU9IS8cVL`S924_9RB4=Dg82d8P4<A4RBJ1H7RI024;G<20X1:AZj8A
dOFi8Pla@a9UP=F=2QNljZj^KlEMGL5emfiFkbihDLS<?MdC8/VgjlLOO]/mYjY>
EGGEZEnMLjZkJ]YG[Vh63G@20mGG=kH]0_U:gP]0>QL/Kfb;lTJ<R6e1Ak/cbW=n
06KIX[JKUdMihGh0UOgVIF^7WcNE06P^]3@g;XbF`bF<leX`8lZC2ARW]2a_Ga?U
3OdHceSF^V2hg6A3g[nlLLe`og0JNNL]SL^KXoFC]f2Ld]JjZWfHWhaaAM_:i^7j
Y1KUnbd@c3G2OJ24YL031AgNm@3lEbXk/5PZUN<e/n]GSmhD>oTlj0FI_jWZ?nGh
Pa=k=emX_^B;^EOh3S>DUn];/B8eW0ZP9UPn67?_B8Wl70K64=BTQF0JDQ5B02T]
KHX5>/TN^0OYLB@65Y>kH2gB=ZB7T=RAe3kTSY2kNUU1?4[F@P:I;/J`S[TVZl>R
RW7l;T@DoHlj?[9lLHaHLOHn9mIN3BRWZ<SSi35H20kb=7S8>ZP0?mWMUk[<dH15
nj0=ZA>9TD=2m_DViCQN8^WPH@TnhhDTU[cPn5=fQ^=/MXRBG/L[_Q2;dL]9b8Va
SP7kXhiOffmf_8Ad85Zd?aE[_>3HIeoVf9TD8[]k7OOI@`BO^CLJ[KKSXblhUZMf
>aIVbnDc^T?d@:nS0<_WRC6>_7bG8f0ohlSdQ@B2O8ImQV=LmY^>57`@ZcVaDHnX
MmS/>afC/2S9G^ZKQ7B<k2L?`cSbL:mW^^<X9W6hOM=Blk]3i3oj:_cIWQ1I9nIE
n;]C:gbNe1T>CfZIchOYNJOh;O`=o1@nQdoSoKbGMo69_4T`23Y1:jP5UB08O8Pl
fe_TD1`S1j08HCW@9bP4;TBN`dcf63TXIahl;;025D0`QB:OXO8B<8G8PGjMU<;4
2`XiY@RAPggA[8>RPiEB[5bPXe8J0`b14X72M0RB^d<:f1[GDF@Y<UbS;bP[nEM1
Peab>DckeiN5f8?MUCFe`Ogf^V2>U8SHjbiG]ea>o<^hOCDF=ANWYEG>FM_GdKIT
DFVc^kC1GMZ<e12lZj?54^a/LSX?;FVC2Ya1a]_@]:15RQ^KPfg^iY;P4WN9le27
o=bHhTEBLHNki10/:YeKNfRAf5cBfb5fU;XKBn[jVXYGeXoZJm]8Gb^;odUOaE9S
:jFnV^CWa_AE;aDgBGgEBggEBgdeRDebGm;PBaOG5:mZAnedURj^M0Km=L5Y/jn_
3CXKjdY2I0mVUZ`6KP1dg8_PicXQPLd41d3T8jB?YCQlKNA;kRCX`//Sol/DhZ@N
THR6RbK30=`=3d<?:60_Y_e`8nb2elPB]>gid0o_Tb@H3ieXmb6H0Fn@B>A]F0Bo
a?[]l0Xl08M0SLl/1c>FkR2Nb3[TAD`g`IK8Ti02nG0k_0P5f>X>68c/RoAQjAbh
5_K30GcnMN:VQeQSi;W86A1P=[Ji1D_NS/b8m801dZ4HZS5g2ka4?<c7TAJ`@25:
m`Pl1To0bo1G/YWdAeXR7I6g8YnSZU[01SEhKb3mi7>VQkdmlTST;i4`8^67LMQ[
0nb4Yk3m7[`7d;FFTZFTWN`T3e2AKZKmk5H^?Sb4>:A2>MhEd0Yg8P97h3Sl7KhS
Ge<;Xf?JVA>A@>@O40>E>4YY9<g@POLMN>o0<AdS2Y95YY9Z/X7LCahPkm1am5YJ
Bgm>em0_VIW<O6H]l`jkR^gU]W>k537Qli5STI>Amb0Nk703[8B=>;YGh2dh1mlC
1]^b4@lY9<GTA[`kbL?d27V27:7EI82lAONC?i0_b=OT8^FXVYYY6VfW>nT1nP[m
3K>HNH1iR?T3LijmQZ?L4maIQHOo9=`DgQKnCJ@`lWWT0[YH0E`h<lD`4fj2AQa]
6db0Fg4D1o7^`ETk3ROP=OWnP]QP42hP2T0<987TT2ZlIi9II15IC1hUAo5nBIKU
FhXC@IEDCn>YSMK@9[ZLM];gJ2NCb8aSYS?G<cehWf;NIbhb5eV>=K9V]YbM1]_I
iNa^_?N`NmUNm[ML0GL==i>KagEbfkS]c0;^KNimaDK53TF_hV_5=nPFIo2]o7JL
WMM@Iem6GOkQHTT:BYl3]l02DT:JX1]Wh`WB25fXG@_9WHQG6oPSmLa6YYaVXCJl
1?n1f[XK=/0fIShl4OV@f@lOX:H/`bHkhAVf6>cLPcPkVb4;]FSh5U?7YOYmGTn:
>mWUA9M_Bdb`F^;Sc2JS@JoCZ6=DBX5GL2a32JBG^//JW45_@i3e^R/Z<RCNgHPI
SEMT=:0Y>h=UXn/4WM9cSEPdZZJ8=AN=ZBU6JhXS=HW>>ATVIj@kBmg>h9/UKVN8
G3nk5]=gUkS[W<51>EdUYnnAdaY<^echP;?DdU;R3986IfV`[:>UZkBQ92>M714A
3UE6^^@hA8RA6Pk2e<H=j61QZUBS=9SP;RT=F]fHaS;6DmZh<5Pm^kJd9=7UZ/<l
c9YCRgeTY2l>XYa`UgZQNn5M8A6J6ZADhocJ8==H5j@=DU_j]62l^b@H_nj/i@Of
LZYdnaF5@NXYJfc^:P^:3GLQ^1;K876=fi6[[75R/gA[GFf@K1dF@Y9a2DXZRA]M
4c`=Bia1YK_HgM:eY071QCVe_@URP^alPe1Mff/E[C:CTGk4/[7@QJ<oTS4UHhXD
5kX/6j?aWfj;i_m^@8X]6hmoQW7UW140R8B0Na[:6G@^T3]aXk3iD]2L3ed;lQ4W
_>X83W<abS<eB55W64n@lda[37KFG1JSYB@ZG<>BTUjU=D5NQ8[[/7i3UfhBcQCF
ekVMGNMa]Fi`3oieM4kSL8k2Xc/?DZ4ddB>j4RB=Um<MdV;Y`E6gF=`]d_afb7>:
_=]BNTD6lQ8dT/a14bkPeKF^X;<><o1]<[db1<[ZfT>4k:P;TLSF49CHSn0k:W?C
SERL;ZWJhQ;/7iV<M<`Hil;Dn7AW6OIL9^V:/l_I=FeQUk?<fH;:a7[T60^J^nXb
4L6JF/@9iV:?HUgRB;:i[VhB]Y<Y]H>?H?F^>VaQbG0;6<]IVD=H:B/M5e?6Fedk
^cKHFI8H54_ZL1I@O@NZJh<3Z;UeMEP[NdABU7S3H/^`c3TXLoHh;<n=]X;_;YgH
A5eGUmAVCJgK5AcXjT[/T^`]bXL8S<d@Qc=285FA80nAcVYl5R>g:e6N0iOKQF;E
BIQ>@9Fn[57hc_kS2>N=b8e?CTAYlfB4lglRQ0^^1^59EhE`hHRTXa2NS38GBPSo
k=n7l3FS42kjLHC54KUAb2TX[BPSG?`C8CceJQ0^^BZ4BdLT7HE`6LYL:R5Lo^m3
^68D`]=n7>7Y8g:ST9DXkG@IhATo4L9EEh?`c:]2N=J8Y:<@[TJIIdT8cokg8CaW
5<8e?hk`g16iDLQ[DMZi</;cOR:4[k/JQ6^_2^6j4DU78G`mbU`W8Gc32<9RHQ2^
m<>MHm`^o>B>NOhET>>K4VN0HUX0`3h;lmUE828M7hjc<Ij0E8aDQEB9mKj@jW7c
X0Oi2ZA2^QnfhLMh39>;knGB9cQnQ>>U1PGAH^c4]m5XSYamAD17dPan/g7h=L?S
NkhBE79nS1bZAn[lF4;cHhFSbRB9aUjaLPK^9<RGOSSnJB>3g5`Ni<4Bn132Y8_V
dBf<QGV>^L2V/3?H9kUUg1W5><F0hQ9nU1CSK;b5glL<8S8e^_LUI8J0AA9d8H2g
T2@NdlaYC6?<HlaP[3`=Ao4YP7UYAk4U3^>/k5bmBnm3:VIgQ2kmTG_anjTQ]^XR
kZGPc<c7_UYI<ghUCQA]c3Z>>XFHMBZE9Shn@K6>ECXIeCZ`ZX_VF=9Vj/iEWI/l
=?WLc=;VTRnQ:<YTIaT3;SgfH7KYgO[iY?l0j@o?>41Nf4/>QjO]3DlW;f0o5<C8
Ajb=f`Fan>Fk@XboPb=UPST@bmT2_<J@ckAJlV>Bb^fjS^>FM`N71Z5X/6P`>f_Z
FW4296Zla9?PEGXhKicFhPLC6?`TDL2DCX6YN;GICh`D0j_:iPLmRh6d3d6T@;hf
hCIUO9aNae>GdnOECiQXL1Wbm1>X>iWZCO5a^Hbh_^6jSN4oQ/<K5aMeT43GWSD7
7m^IFO4L]n_/XO0KhM>o3_o]/f>Tl5`?:O_nk0Dbia`Y3;lGo_BC[Jm;dd[`ja?X
NmamZ;g^@`89TEaAcK:lV^Fk>E2E:jE17Gm_Z02:R/jm:N5e3IVHRf0MOgFgMlL0
lffG/Fk?mkL`glY]RCPOBM`_81WfR3?cf3;f>VjYoIJTMDUKb1eD62MLKeeZGFmM
Kg_NbT4bRFE]FZ^;]eUaci5ca<HV6eD18nMd[7HUZefgl_Ua[LUJGn`VAgibB[Tk
2^ji@Mgi`C=@Q3=I=:Pg56@JhP/8aXJ20Sd6D2o3KV>]JXoN6f?@nT5YhQ5LEZ=C
nHUPaP3aeNUTO17J?4<AbI^H5iSPMBOc2]j=JEN>`FcR5K54PAVX6=>g_Sb`JL:L
kPe7b[g/HJIh=O5onlGJ/^Ng=ND_C62dUe:?44=KJfFPI^V6WM/[]ak[N2_lkE??
[R]_WY6GOMfBoC8^fJPo2Ma^b8KSXV>J^RJS>GE1a^[DeAV:KRnY5=9DUSBCQ_T^
faC@h0NTFcCY0kYK=I[/a40:a`Nb=II^GhTnQ3^o/J[llJgDTN[La?QXKWW>5JP<
WX/Z7X9bK^Q;gJ1>`TO2AXHT;c?;jPDUikEkT[d:H?c0<T8F`V5c>ob@h;7h2D]h
Q2/CPbAG8V;VaF146GFC9FgL]0Ta8oD/3NC6XNkUA85Cl84TTY]c1H`C91Sa:adA
C29V4kQ9g=UOZOeUQgLlno`C1XoAiXe[W[9bEg=oZIO[5FlQiTnn:Dl_Fg5[n>lG
O2Cne5e5:gJ]^Kn3T<LHj/boIfWkV^9eSkNMN_G8USViM/NQcSO3HH@EkA;?3]Q<
kQ5<JF2nV:bT:T53:7g9X53`E44hG/2m7Ei5ElM`Gc=ZWVE29?iidZdAWUF5B6dO
5e^^UA4lSjh1]JY8lQ3j0QTe1:kPS_5Yk0KMRMS/;:9G4[d[@7;e^FJgWShM3Y3O
36fWmnajiagL5]Xfm?<`Afh<<S/^gOB;l9>BK0B:8jOAIgCR6W9<C:/`g>VP1NXb
hgG6Vhg/946]hD6]R]EZEa^<AX<feVT`lV2<ElD7D;1T<D5cZeI[=db:IMV0ljAM
XnOc4eXQgiULkX[>n?W1hnQU1X^6L;K?W;/ldi8IX<`X<TBW7^ONPVk8Kg4@9ODb
BKQ1Qm_kC/j6=Z6dH40L[1lDRAP8eZQ]B:i7=eVJKVV^jhfSi]UWA8=Pd4QbLeRc
RKZBDga3QPgRg<Mg7nj/gi[ib7;jeM1S?l_9Z5ilPQP^QPMk`_o@TNFk2i?NF=om
b`YAbC3?QEMjSJk`Zjn7oo_46o8LETDnHMgLXi08?]PW5_`lPL@;7/5W[KGN3WN@
>iEl^J1bnE`1[MK4W>@3RI`_P;JBBSLUiN]KheEd/RXU>cjeg2l3<eB`_W;>VWFI
5W@C`oH`R11904DM//M[LlK6PH;c>V>Co<A[C_63cHPYbBH8bcQd;Soaa?WlH3MP
8=V4k2]8e00T2mQ4j]4WaiWMGQmj3OX37>iTd>]Tobck4hGIQ>jio<ENWG_:UPMk
EMOL>6m9?e67onNel>TY6lR<CGM_g=?NlmSMg:?OKKTfjo[`Wl>GK/S`OgWVeO0k
91^gnf:>TXGOOo[[cKNLg?g`WM8n</6mD4WO>g4MZQ7c^1P[cHnIY2k@C=MLBnNa
CO@`[eZ_jMNLd31DBCCJBA3;:]EDPdMI[EXQGoV/EUn^Tf52=gYFDW1DNMAhE1^2
S[>NV1DD;AKMX<6H=m4EH3=;cmINUf4OOk;TZfd?G_Z:joc5e73o`;7M2djCgJCk
K`NOUfc`2aB/WgG9jgf>V<2=hiUaP4JWa4FH8`]I/0[:QJhejo6@HNJi:^a^N0D^
ZT8GQ@^:I518Gkb=5n_jN6PWKZA;kLj7gk>]C9kL[Tld4bNlbC/E;2@XNHY=cWM9
bcXf>EWgkFC8[1XL6T8c=J>=8[6]5`MIhlE19Vo_gW3=P@=BNcf8g@El;e7Q6]`X
1QJ[5a_FZ]LIf0YC[JW5]<k4lT:BGZMC4Fe/4Qk8Z0BZ<:QIYLVDcBK4aBXmH3G7
QDQ<Wn^1KM6Qh4QdgeH=jG49R^:X@dg3lLUH6VGoYg3SN`FPV[Sd;WBF?OB1hmnl
oo]`cTVVLdgaZW0kfGkk<mb;Wiij=S:dTcdbbA5VE]j3aiE@4OVHCL3MFQ_^k7^8
FUckX?1@`S<>Q]?BF<iTeQYRcBIA;IZ4e0AB6O<2Li;l5g<blD?Q8nGkSPoMGlEo
iHhiZCmYX?<5cYDB^c_>WU:Ph?ThUmg6Znaa<Akn@M/c]/>f3fb/9bkFHn>/:SF_
akGFk^<BO2WSNIoEj_FmjmYC?ccB<m981mlMT]MIe1/LJ3f>6EmcXT>Fea[I`<[0
cG8<KXDCSUDh_7ZM@FODVGB/@^e9CTcaXSNdNdVBGAW?Nb76[?FRV[XCG9S5HB1H
E5k0UMX;dGE7/SWIk/JUSM]4E]C3RWXd_7RlcJkXRS<aEd/TUIE=3g:9K98:W]3n
mo?c3;Y;Gg?g?7Sgg2cC8GiFmYbeDnJL2_n5F?i8737nj@OGknF8VbeON^g/IM>O
O>Y4OEiihKgSZfdjh/Kc04Z:`mkEII_k^XQdh8acDXQ[^8^MRMl65[32?F;^;Z5K
me3LdnaNHHm^Gea8>2El`9kEo]VTWR@Xk1INKCO4F7V[eDam/@V9BYoIVY0H8/Xn
elYQE0MUD170:98bO>T@cgYSS4Y4@4nmQ8o75:O1U<ZTmP;AHB34:Kb4dF8P[LQb
T8JN>/D@V23i8mW[6=0AXGN6P0ibNO[IeZ`IAio^kWh:3iT^QOo_do0UH_RCXYg4
k^VnlOi;_@O><1n7oaXn5ah:?dOB;Q4]4CWd=M_@J>iSbd4?/dB_So5Z9S;U;:/E
M5B[e2_E?X7S@J5G2@U6<UjGZPN[`APRYGf^YXeA/j`J@Zg1=nfRZZ;S@lLUKa=m
6H5j=?U[l7dQ;]hlWTP2jmgK3YQo^IBcf7F9^S__jfLcSn@mC9VG6=ZcLVRGi?O`
Nh[i2i/9>2oRn69bPU2h6EYX2g>chPkfC^hIf4/5?4VRYNadkWIf6gNB?LD9dob[
o;`P@gjc91<NGHHRKOfXV4hfA6hkc33;3IA@?<nmCDaB:9KSI`kQ52a324LI1H=[
1:/Bd8Ta?O@XfH:5FoY8Sl9ZWGW>DSGdfFM3E]VAFO1U]2QnLWBm=AC`EN?CM3??
E?7A::ebmU[A@e<=3<=2:[jFX5f<JYbbC0nR?M9^@L5@@L6HUSUNUhHoM6mX0_D[
S4ZBRcYjVRBA]1?QI@?QeFcVYEe<blFg4B4:[D`QOAe?DV;`[2]==6/iD`a[aF7P
BI5P]ESOL1f[R5[eVnnn>Nb:<IFMQB^J2Ng86iR@Ud]oN;LcDo]ccjoI^[m_oB/[
Zj]F[IPeJaGgH<o6c@Okeg@6`kN]G35k9Q;f:enAISbWnfNGm;LA1[Ch7``CWV76
XFbB5BGPNHlCL_4<D3[QZh?K/1K14dTR=j70ofQ0GLFl^];R]8[VIAg=kH/G=<Xe
i68<iR8e8;DQMB:QlhC7TH980dQ_8Gf6m8gD;98>bHVDQB@REB<e8;E5QRo0JbA=
D;KAO=XH7]/IECmk39lcQ/lM`n?kjjSW0f?h_37la37lY37lclK`>;iAkL]cLlGh
Y3f?:lNkLPcO<HH?B_co0jHYN3l:IFiTLgAbIF5]2VE^I6mRJPXa=20`86mRJPXe
>3@`2VE^I6mRJPXa=B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a<2ha=2he85`X@WEY
K6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mRJPXX
A3Xb<34i<3Hb=38b<C4a<UX`<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@LVmT
MF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP<21B
83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`<34c
<C<f830`<30`86hP2S0`<30`<3<b=3LP<30`<30PKR0:<30`<30`=S8a>20`<30`
<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<3<b<SLP<30`<30PKR0:<30`
<30`<c<e<B0`<30`<21^80X`<30`<30f<CPc830`<30`86hP2S0`<30`<3Hc=C4P
<30`<30PKR0:<30`<30`<c@d>20`<30`<21^80X`<30`<30f<CHb830`<30`86hP
2S0`<30`<3Hc<34P<30`<30PKR0:<30`<30`=SPa>20`<30`<21^80X`<30`<30g
<3Hh830`<30`86hP2S0`<30`<C8i>CPP<30`<30PKR0:<30`<30a<c0a>B0`<30`
<21^80X`<30`<34c<3Td830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP;e9_
Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K83`c<30eICQUHS9T=SMRHS0iHC<h
>6<a<3@c=fHh=V<e<Ch:?3<`<3EU>6ER<V@f=f9R<3UQ<cPhHc4`=3<gISPfHcDa
?R1M83hn2W=dHG9dN79UIPXa<c8a<@XU9DE?APX\>"], "Graphics",
 ImageSize->{402.42578125, 185.09362590642263`},
 ImageMargins->0,ExpressionUUID->"119f303e-0013-4774-bb14-cd5cfcaaedbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"3", "r1"}], "+", 
   RowBox[{"5", "r3"}], "+", 
   RowBox[{"55", "r4"}], "+", 
   RowBox[{"22", "r6"}], "-", 
   RowBox[{"4", "r2"}], "-", 
   RowBox[{"75", "r5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.771509007435278*^9, 3.771509060471731*^9}, 
   3.771509175359941*^9, {3.776044657605358*^9, 3.776044658590473*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"fa390192-ba03-403b-b95f-f9eaa6f4dd51"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7715090383647337`*^9, 3.771509061752431*^9}, 
   3.771509176175384*^9, 3.776043354718157*^9, 3.776044694191805*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"5ebb0658-6269-457c-b667-1be4ead8525a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", "r1", " ", "r3"}], "+", 
   RowBox[{"3", "r2", " ", "r4"}], "+", 
   RowBox[{"9", "r5", " ", "r1"}], "+", 
   RowBox[{"9", "r6", " ", "r2"}], "-", 
   RowBox[{"27", "r3", " ", "r5"}], "-", 
   RowBox[{"r4", " ", "r6"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.771509313171339*^9, 3.771509374126659*^9}, {
  3.776044658805937*^9, 3.776044662326397*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"eeb9be9f-c1a8-4f8c-bb31-b00ba2e7507c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.771509375082662*^9, 3.776043367814596*^9, 
  3.776044697388241*^9},
 CellLabel->
  "Out[556]=",ExpressionUUID->"c5640318-31bc-484e-96e7-c08887fb3902"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Prove", " ", "the", " ", "relation", " ", "give", " ", "by", " ", 
    "Theorem", " ", "6.1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Note", " ", "that", " ", "in", " ", "Theorem", " ", "6.1"}], ",",
     " ", 
    RowBox[{"angle", " ", "B", " ", "is", " ", "60", "\.ba"}], ",", " ", 
    RowBox[{"but", " ", "in", " ", "Theorem", " ", "6.3"}], ",", " ", 
    RowBox[{
    "it", " ", "is", " ", "angle", " ", "C", " ", "that", " ", "is", " ", 
     "60", 
     RowBox[{"\.ba", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.776043373040012*^9, 3.776043392655281*^9}, {
  3.776043661240304*^9, 
  3.776043732991724*^9}},ExpressionUUID->"47bcd5be-45b4-408d-aaf3-\
3822df747d9d"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MF/^>7KLAgO<[^1`Q<<gR
XdT6b<I2=Uk5l>b2[0Ha34=280]8lS_idi`RFDEfCmnAI0oPNnoY[RN;ELFR?]VO
k2OkoO_?I5lnFl:OMcjf@?UXm_>;SM6kF18NQ>Q2Jm5ng31?[ZBFK:CPVTo9e>A2
JHE/J>ARC]TZlV;3dEce>aIbL36VITTh2F9D7^Sd[IALCM11>M411]BF>06P^NPT
d395f2a4S7^a_mYOK2cA5B:KbE6[_[7=0c:Q>SYZ?Fc<fOTDPVd^=O`Gh9KP?8Ff
42SQZf/eUXF51XMBZX^C84/LC9i_f@:7QQ9YhaALK@MEUFNJ892WFPTV]Ra6En>6
cMi1mDADC@n143?oi118nG0a7<TV;5lhX<_7QHGRLTk5YURal/B6IY_XL=ik<_`3
BSFh<mCLWlFBgE5R]D:YP;87QKaDh=9FFS2;1aC=h@PZa<9E0h6ZZXEPZ[abDVBC
ah_n>_Jc;jjUFWYdeY`i3QB[dE4m:9S4kZOHk56McaBZCO0e9CQ?4GIRM/3S`U92
8<B67J:L1>7Md>F1C[7PG@hIWQI>5>79`l?M8Tl@0c[AB[2U>@TW]FFCaik@D;1T
T0gfD80Gl`4[N4mESnE6:2RFXT^Q@1l4C<de8FLD;3`MF9ORDTd1^gXRd92`UCR_
b3/n^>@idbPOAD@JZ2IVZ0I71F/RO5Ya]F9KR2a;PX1:=A9/JCgiV8D/JN`=UQPC
TP0EY8<j`Ula3Z:N0B^WPn>`Q2b@LcKah1b2K301gPL9W13<2/D0XYXZC1HfRXR`
5k?N`YYVI9o5:7S@4B7gR3A584iD4/`/DhCC@UANch1TOkC1oSH:`o^O[LLOfIoO
XeHP?N3_>oh8=IRG_AkTjX[g71D[]EK_@_I8V3<OmgDY`B>;BhgPUF84LK/bnlBf
k2nLESd@NG^=@:PA8]//C]CLDKNBA1>0ReBW2Bfe9a/ea=0BmZ_m^IO=/b//G;7l
BAh[PaZjH`P=Z7HHGAUNmhB2Z</W`1h/lXj6aVAS9C0<RC2@bE/EW6/<L@D;mRWE
RVfYdQAI`F8DDe>DTb:K_3ML<O<2]6]LA[UcF7/<RCZG/>N:c:d3]5_kEa395EP2
NDLcPo9AA:B]G64K5jk4VG;T7?@T:7Ad69DU27JYiP[5E>_5ImYVaCI4kV=?[3b;
2>j5HJ/Sl<`X7i:aCJ0hbXkVMDEH^eU755/E@SW=VX4L>NF1C^_8@J<@:BM:Z>mL
R5BN8Z2KML@X]Z`ACP]IlQik@nZ_2Ac71KdAhT9JS80EaXJ8Zi87M_DZm^<WhUEj
RPhHKARD`D9438RT[N2<f7a0EbE/2;VX`P56NQNTZH5`B4QKXMQBF3P]I<Yk<bBT
:`]X[e57]`hCnBhjE1WX9[gL=15lNg^Y;Y3NLP3J<RZ3QHRDeERJP>JVU51FHdWH
j>CAVFTSZ`QL9lXXYRI<AUR3dCF[CK8WX_e?[aWn[X3d[7UPRHLEf1T7OYWajl?S
A;^C9;C_iBPh1V@GZRn7_BOTH_GjgBUb:S0XREE6iekAo4@n4WVTYTQ`cZR2g2A_
EO2E4@U=ZCm@ZPWkSYS^GR<@VVj`V/n;i[V[@eU7Xoo@5QHISnAJa_5Yn/jl=Vj8
?I/Rac_^kD[:_]FkQF5W1J`j4Q@jH:`]eSMQ[jjZ;@Eab^PN`GU1FPADG;CY57Z?
l<<cG=7OV1o?7nggcloXm^cc;oKYmgOfnCOkenN][38i1:>SPb9<7PIioc1Wl^<e
^C@XgDnjMF@S/1U/DHhV8?fURRehGR4nLAdhTXWd[e3Nl55j10JX/H=a;[[AgIie
YlNjmgPMIjUP]g@IBgE7S8L=ZB1eUf]dLEkc=PNA_^]nlMb]hg/a^?GkBGOc51k[
c[9G@I7200a=L0e`;G5UbKW[O_9LP^;Tdigb9o4?XRKQS4CN/nn^DG<QSeo@GPl]
dU90NhlMEb[f=D8ZhQcn:VXBhYA`F9kRMmM3_?UBc2NLZNS`@[k7o4Gkm<iL]l`Y
i^E4X<dJlPG>FXdJcRA8U3R=I=5nYS?43H::bVgPG<CO1`hOghkj5Kk?[gd?d/CM
o[@m3=N=Sg?Do]dnoNggOkfcgn5XHIonoDoim^MgmQofnLM[7^7iT<KC6fbOK[HR
U<9RUgRWe<TSiU4>0kD^ibDJmPbhI1/LV0W]6>Ogo^G3n9:`F_dAOn6CjII/X2=V
DR?Vg[;`CgM^ahIih9n;QD_7CGKVR?VbOoKMJYKVf2UOiim]/fK@M?nPGN<_7c0U
0l9^jHmNn`MEm85oUXF6jm2]Ob3RJoaS=Gi>j@ajOJ]o=^nBAcXYV/gN2:2]1_:8
XC^8A`?3@n<K?8=YhOCE>H@8Vnn;?^ZenRlcQTiF4WZ3Kg?BZM@SWK:GI^8hAO1J
XLNM0[X/K8dVFK><CZ5oW3?7G[4XPVRh2FEn^ZUoh`0JCen74Z4OQ9nn@]?KF>9@
N>2WRjJgV`dcZ:n:YPOIR=0S?o3CaLe94`GB4HR6Wm1EC3oeKme?oNV=WcS>oWQ>
2XSL1ghjJFYddigR:A0doN=I:G3B_hnWTgCk]=Fah47DoAA2VhT9gh2aMlKC6coa
_Y?D?G_SnC7kA1AWCTgoeAGId`=QN:AaodIfj=CVdV1W@RaS@]lk9CkT8=Tl_kcI
Z4Mo]o]aEk0HgAXanocogAVADJ0CcAgeSFZLESe7WQC07_>5hlJV1_HCoW1/hO?L
k@VE5N^W1Kk>dRWP2L=lbJ=a2FQYDfiPN?Pa25f7YHW`R1<W_80kXnd]W;ckIAUU
hKB@>E85gL9`jH8[8;<hHGkB1jm;WR0/Ck@BK;=6>N4dM;:?3nloK=hmmiIic[IU
l<Rmb/0`kR?7mhOmM5Z9Bc>OI7TkjN1A4@`F<6do?:J3RTG<UGQb_W<J2=jIDeFV
4``C6;c>HdgQQ<78BIhQ@IP>MhQM:l54Li`JU=?E?_G6gL4olZPe8Me]i`C5L=TB
?El:lJ@BheOdg_eF<JkQXb1mdXAIG<6a@[64Fik1OG4BI<Y3C:fg<>7d3D>e58DC
HB3>heLMMY8PHk8e]9XH]59[U9<RLi2[gYRWgCdfDSW6S5>6ShK?PHXA@QocQ8A9
G?oB[g7h[V`k:f8/b0Rd`m@1Um7HMGa90jaOd_B76=l:YoVjb>]dPYDf62a>>3Y?
C_>BSRKBjD@[`IKVRi?J<XJ[OLkgJ:O``;VWeNgd_V6hDRnl<^alWg1W4J4DSdCW
599?oA>1=`RAfm1^:lK8i:jL1[:6Zh=^_TDH;B4mKIaP`dGNA9Q>]M:ge1[UY0QL
cYcNRPeLmOLA9[AKHln9`B[T3GlPKdALR>9Z[dllnW1D1i;/aHiP7h=5`nEI]gBn
QM[1=fhK9dFV_44ggPZh5V[X4AHWG>iOi0W2M::EH6:=AI4GCUOka1/8eXbAhZNK
3I=a[b/3?5cBmQl9fIcGRG=o8mR83HCB=VJNo7n/3Zi2H3nRHCcS:CVVNI=`o>;o
hlga0dFWnFHF7FjWQFOoRSNW?4cNn=UDIQ3:[l4C]F5[ooOmWl_9W_U[jYG15aHQ
[;_B<_V4AMQ5^5S^9^W3XKNBSYm3OTJ^Ig]5=bEUaFFR>ZeJ@XMEDbDQgOBEeKX^
4gL0^=Vnc9QgS:ngDM4aD/5hZ?ocUcV8GQ?I=Q1>eZP067cQWd1<35/=UJL?/8FA
0S;A1YURb8X5=o0Hm`XSa5NONbmaP[0hDDZ`IL_RM;E>O?7Co`4b/3T72VE^I7=d
LVEQK@YUKVA_HVX:=B0`86mRJPXb=cTf2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U
82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P
=20`858P;deUI6UQ@Vmh85/`830P=CLf838h<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:
?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g
830PDR0n?R0_AVm^M20l?20_E5@a83PP<21B2Shn83hn2VE^I6mRJPXi830PKf9Z
2S`l82m<IFiWM6PP<C0P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6
JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0U
m1Yj2B3B>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1
DDA5iMf<J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18C
blCg0QP@0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM3
90H02TGE=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LV
i:4JFLhI_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<
ibJQK8TbAA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6c
DoUR<B^D`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m
?LQjneGa9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CN
W?<NQVaNT/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=U
ANFVYjI;A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^
I0Z4OmGQOaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jl
J:fA[g>?<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02
;60=780cL0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`
1U`4El0=L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5
@hV@4990nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I
/3/L24O2bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@
F2@14B5[TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQS
V5I<5nHfIQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR
771n^1QL<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo
9i09FPA[PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC
54V691MB92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:
74E2fDhiB[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^G
NbE?U=NGMiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9
HX?R=LEA9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@O
j;gd2FDUIE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`Y
UOTZKRYlUB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO
=?oTo8OZ/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e
15[UF^NeGS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6g
G;MCMd9?BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<S
ZY6[dBZSFZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFk
aj:`g5UI[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j
`m[4VV]MHgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7
N8Nm3_OHM7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQb
dG7Q^1abTBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlND
Yi?W6/l;GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3W
n]OkC`@h1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te
35dEnW<H;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5
NdFGAD^GF2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GU
ZL_?[Y1O`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944
UhBbQ=54UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQ
R[0[GC<m9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;N
IdMUWlYAc17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1
^^7e_^^?KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`E
K>gMI[>]J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[c
F9URFEkId:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?
V^JmjW^gkIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mW
OemoA>e8lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh
13PQ>O7RaoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM
;CnKogcdS?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1
UjmNlKUbZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]
S[h5ONOjGO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/
hj8W2TlZWZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]
Aln<nHcMN[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]Kf
KNMTj>CCMfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCc
n`YUKVAcM79UHFd:IFiTKf9Z2S4`830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:
Fb0_BD=3@V5cIF@P>B0`858PG@YUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_D65W
IG<P;deUI6UQ@Vmh85/`830P=CLf838h<UdP;d=_MFid834P;d]YI7<PFb0b830P
DR1M83hn2VE^I6mRJPXa<B0`86mRJPXl?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P
<b0`858P?Sh:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP
;eAbMFEDNG1U82m2HG=UAVm^M20_AdQ@@EQI:dQUK7IUM6USHB0_AVm^M4AULf=b
JG1dKg8:<C8P<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3
J65b83@c82m<HG=d@fQQLR0a=S4P;eMYI7AXLb1K83Dh=0X`830P<20`83De=R0e
=CHP=CDf83De=R0e=CHP=CDf83De=R0`830P<20b=cPP<20`83Dh=20`830P<20`
830P<20`830P<20`2S0P<20`830P<20`830P<20f=SLP<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`83De=R0`830P<20`830:<20`830P<20e
=CHP<20`83<c<b0`830P<20e<30P<20e<30P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20d<30PGB0n?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;dI_
KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_AdQ@@EQI:dQUK7IUM6USHB0_AVaQIg<P
<c8P;dI_KWA2@Vmh85/]>CDa82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP
<20_@G=SIFid83Lg<20_A6EcHfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]
ER0i>20_F4QUJFMXM0Xe<S<P;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MY
I7AX834e<30P;dI_KWA6JFaU<R0a<b0`858P?Sh:IFiTKf9Z2S4c830PKf9Z2S`l
82m<IFiWM6PP<C@P<21B82m<IFiWM6Pa83Ta=S0P;dIYK7AULR0_AVaQM6E4IF=_
I6DP?Sh:LgAbIF5]2WP1_EUiN5A5]SoWk]gY9;dVgDTjgIe>;b49fDQ<26<^8A];
<81;XT@C81PffD841S0P24CTZFQ4M5c64A74=4V41TH75Akhe1TMMlDI5gBLNNKY
V`6N2[Wmc[dM8^BKlN<?_kVgCmDi]IkjeJUCeGGKURa[PESX01KZ[VmN=1^d9fdj
0<jO^J1iDE@fWbMIV=WNiXk:O120WCmkdLd;X[9d7h3NNO?l5H?e[ET0/DMKFiYW
AO>1jT=A:bE4IAa5LG[[P[KUDMWLAg7=o8Dc1o>]7<Wn1Lg;1o^7TbBkKfUNd18]
WeI<LOZRQD_KX[;WFhY[5ReY6Bb?mJCO7`0Ye@cgPPkVP@P<6>U]112odS^1Xe`e
Wik9WKmmi:Kh<FO096WbCKGoXLG_7M^ek[^Flh6HNjC_:D5gXK`J2aU:1X01:Klo
iYjQ7:dN1NH`C</<`gRR<Z92X/c</GKX`9e`=m5SA2c<`C]Q1M5VXPN9^27^JI8>
hYdmW2@O`QF@Q1?T6<ie]MGQ/^]SG7l<Xm3gR>/3nnN7dD6cmbTjNV91=eJ?Sn6S
<0]Ln2ChL2GD@11gm6K<McEAe]>`R:R3R=E2a:MkD_=M;f0Fn3RT>Wi8iG2ojbmi
fJh_l/8<m[QN2X@iRUi<9DV>Maea?^;jWO=Ve`]4Nj9I^c>Xa7kGdlki[VfYHMcA
hk[G6DJZLdldF^JTZ_]M2c:jG;?b]?a9GF5VChn[Q?:_UF=LALDNEj7cU2/W49J@
i6cW9=N8_=MMjEBAR[VYDIm/LZDh]kU6DeJZ/c8`V^P`k/J7H0@ne>>Kh3Y4;0fg
Mga6LELHOmUK4lccQG6UG5@Ck<ZX2OPb9[Ul6EF10?7GWQ3GRcN8HlEl<E<<RWkA
8bJ;E/T/6JDhbB3Y9DTB`oQ<CiU;>8akX8aPfM<[2A8OaVLYTC^<NkG4_@LTCV8T
T:cQb2MT_0SF<>kY<jXL<O/5SA?2^;LgV[AGMY5=8g1JQY5AN@XX10HU1RI02>l:
2k0QXKg<GVJndUABEO6_PRH]id:HnJlO>cY3GA>WeHMf>a]2nBXCLCIL:6jo`?c;
^6dIIKFDIfI>W;ZR]ggAg=VE;Mk:9VmU2e5Cj<kfEW^XHhKK_Fo^8SG37F;mCC=V
]ZYaLd]XTKNU8SCGFn7NejkE6iHmFle^meK/PmVEEmO_VbfgE?BdbnfEg^J:Q]hI
iD/J;nU[le1OBl[oBEoUJV=;e;iVJ?F6mMFXI/m@nfYDnfYDniXQcm3jDPMO>FMJ
nM8f/TigiIb9kU1`FVSlU>_[@nkVQXX`kZC4RVG07`4Soc`4n@i8hW;01A3iP>Q3
=EJ^RGc97`NS/R3b_f`YCNY1UARUK0`LPK_P8NP60GHA7h@KHC^lPW=YKDn7?WPG
Df4TnEh>`S09G/=8i4fH3KnQlVg`4]`?nl10MAJ0SG:gXRnbTVBIn1V`?_9[B8MR
^0>NQa9ZMB_dAij>m5;^E;P6M/<NZ_lZNYUmW2GbK>@DB325fUa?>Fm69TFjbB]V
@CWDDNYjN05mk8NAE[13:FWg<3`:Sl>;l3F^`ki8Jj@mlTKTDc9E>jC0=7YGHamn
bWIcMd@NS_`]XQ0B@AQ1_CK1=WR2f^nVm`RieTZLQffh3NmWI6HMdlM]h1>E0L8Q
0j[Y[H65/8T@>0Q7hNo`?Gk3f5TSflHNRaA6oP4a<956ZHjT1M[YgDS_EQ[CHA@`
5lMQ7Jk6no1nO8/I`Ec3e3>g</^I;mW9k7Af1O/F]iC[hKO`fhDHiDcTL>Ahi1e8
12OL04]P3Hg^9GP3C/<?b59K:NS3DRc76nW]`8NHPoPh7VCZl0Rn`Nc6?n?Wn0fN
HgS6`=RHC:J=fLK/HEiRO/o>HNmW7fCoc9kQ[^@IoW7n2l4WOZC<D3H[_hnDASj=
O4L^EP8?cD`iC8JKX9U6^`Q6`FddR[gdM]>/7HESl8[fOXhYd0oO4@Z0ITc2O:bU
Mc9NQK=a3Sj2QnQm@M?U;4<C`NPH4i?8Y33CV1W<0ZJ3NHOYH9?I4N`4mWZfVmhC
k;_/>OHLag<Fc/IELn=Q2kN0fd7_CVhGel?mPBoQ[n@WlmOb7OaVOP/kTgnCOeMH
8f`ENXA_Q6o9;DhB5hYKJ7IN8I]mTFciahO3M=8n7fj1VER1<j2;I^=aK8I>/ZiI
^8W`FPC1B2>kQZeVL/TJGX1OT[G^P=F`VId>SdONIgO3Nf@YljW93WR::`LWo`3=
cS[89B/JO>F<4AW1P=nGkTgc^<WUYb@W>Nb92CJ[aF`baQYRm3Y957R>IA2b:[eE
CNj@_bW4nKde=MVZk6fVQ>J;4YYX:K]3EINF2KWEN/fDMDU9VD[>7UIBSYJDQdZR
dCd6aVAW^B^mk]3[5Eig6:nODTolGAGN1WNXGn=[=Oi^SHlUg^>Q2^i:Nf^5>hA=
k/Y@EG][IfECAGHF7Y@93WefU^XhI8QA6`k1^>KEi61QW5ZR<YCT[JP<>Kc4Dak[
ZfbN5JZKDUmITNca=50J9Df]Ycjb/nJ4B4nhdc3;>n_>/0`cVUB^NGYmR6e^235=
JU^Vc52R]b:D^?8;nhoR1JibbdFI8LIGeMcBFAFBVnhTL5FaBIFJ]i0dLIZKVVDf
==B7L<>P4ZZ>LdUCEMgXW^1[V^/>jKcUg]K>^Dd4;Tb]kdVBTcCW6h:jnQj7k=24
k:b3mSFU7Q[m`NbafF?E^=ASGa>=og9k=?f?AmCH_^KX9aA?W3X40:X8N<NCWR7g
C:dC;bUK[0H]aM0i/iQ`XZL1JIQcB9ma8HI/Q_F5N=ohiU37]0]Z]5I4UF^JFm6S
LbAYVe1i0iE_jSB>YYVRlTJ_^o<<kMI=g_j_;deY7T`AO<HcX6JZ4ceT:b5/_/2g
Zi^USdKMJ_NfZ_?K[/dYbEikiDD99:_@Z3Z7[;B1emEk@^h6BZ3CI=K4<>SZj_LQ
KVd8HfA362ZL1nV<b]id8fEWZJHfYh;j9b4kRa96N8PKVNF^XYj[E5]aMkXkaloZ
M5NiFlVH>9lFDdI;Id<>8CR]WW22ZjU7^B5iR6eYJ1Q=kNBXkE0E:]kI@2g<7Fb1
HRdYIh0:iFKAI/[jjnZWe8Lj:Y93LTD3c@:Iki6jn]0A/]b61RZE=j@YJKajSWe@
igcB>Fl4iAM4Fj6cB`LedM3IZKHi[Mk[2AgYk4c^E=MKE0hS34n@1a?2X1IA8@mS
AagEYLS[BMKV`>?eT5X=:ZJSb:@_F1BMfGlJhJ8Q_JWV5JA]THI`lLn4L<WU83cj
/Q0^7M;d4XC7T<jU:/:on?LQO>DU29Om=<;bT=jTi5SBE]H@;_nI41ig>@QGG1K2
UD>JGX9`5NULZB9LoNm3^>HBQ<Oo=<8CQ_@V9BNB]Q<dQ2OmC0SGGPk2Tbl;hJ^6
=;d4hC[BnBXEhBWo?XBWGX;`]9m6n>XQ_DW9JdSKZcF4[ofI4;k^LQ2^_bb46hHd
_@CQjdWW1QGQ6hH@UY=3L;4OkQSVM^5WMlcC;h:LCTZl6LZiIf0j]aATXZ>3LAk5
XhS:RFZI4_QL;L=O2mdTea2E<[]Q<od9Se69;J0c^O[gVoj0df>PObKODI`9]`jV
Z:T<WN<ih2U?Y?=lm=5YTGi@n^TXiZNc;lXeG<AOH6<e9Vi@S:NHkPini/Ldf5hA
c8Gg@L5>YXQIcm[IImT?>HJ[im?h7O`W@[^`DoR<BS;dO`Jh=nQo<4^8S8_NLDTi
HN2896<Hh0dREBJN?DTlaB;5;<FjTg28JP5LVgV8F^8Yc/d[<7U<0J9bKV_ho6Ol
lcn<2g>einS>Q6J1kR2iQIb=oPeN8JN`:gW6;LF/e>]S4a>CQ9FLc/gZEh;3D3KE
WSWIN;[fm9R1<JLWEkIDO0UUDB4_ee;X<E4?=Xo9JiZ>OG^`CiVd1oO_`P?:n5g:
1=b_SDV>O<2Ul=/QW_kQ;YHC=o9H9MT:hoVD@S7FG<`^]1O7Y5HkSNe7kFog3oA3
FGmIOek^^1Gb:4R>mJ<_bJoclOj4>7/@[60>H[94W54P;]5P2j:5XL2QC`V2RJ=0
_Fm0=M2N]G@MVIQP<XZ<aag`VdIMHOJHRdbS66lJHk8V9QB`lZZVjmHXWbW:VSUU
kESH^G?igTNgiM@lbfooHYobVW;bMl[oO78HBdmgHmD?Ggb7DdmSZO:>l_576ejU
XA66AfWBg^7_9N_ekY<`S0FbPN=40bMflJ2_eZV3>_[>@0VDUIenGLG[B[bRP<0j
n_8>omHSk=U>Bl?>7fiQcfY]bC@OZOb_80efbY>;^2[^>WjNliKDUJW[LB<SSI2^
Mlac[7:/BWW>`D<JaW<YL@j?V>:P^dGN5AnOI]4GFWRgJiTWcN2iCBa>F9PF5hQO
jbY>BjofA/4mgFlldgl:bVPVboY=iY8LLf89DV`^:C5A08dJk2VL`n0cnF?<LD7@
FDD2Uh/ejX<XfBPPO8e63En2]/QLQTEG51F>lW_CA47d4^o9=m^/XQ2?0RF@HDcH
l>:A]J>VMZdnF>gW3[3Ubc1hm_<EELm]WU4l:hV=>ima4<f;5Th/W3I_mKH]4cLL
KWm3>O_4<b^[FbHEiEdgMkN6BakICa:o0o;PZ>`JKiRFgI8a<g]Ia[9/XL^?4jE<
_CgC6/]nWfL]S:DoRUkIJRXdgQHKViMLV<j;QGVamZi0QBU<=kcan^:A2aUGQW/]
6f0:Z_<_@ZGoM=C`29CC0elJnhdZ?RXf6RA5>KT>?nQh_m>GiQN03@;7B[T4Ah[G
5H@TWcf878X4E`h5ZIiT`/a?`I0a6/NXe[Qf;F66SAaCF910]YLO1Dh@2e>a8?lR
64NY<=:oLD8`5FeFl6;25kle1:/>K7gV^LO=?T^:?j5Uk9;];GfEO[i7_PE]7geK
WEFen3KUkml5<?74WFF;]bno[agaDIIa5mlm[feinL[75YehnN3jZ@E>ekj>eaF5
H2D?@Ml8^1cnHN9RHKZLYV?dDR`bc0]V@A0I0GUAXS/LDLl/Rn6oH@dRahHalCW/
RYFNdHNa_YN?[hkC43a3[X6/ZTce4:HB3CD2[VCSb4a^]O5HO5h^VWAXlQARPJW0
iSDaCbZ5n?^1;LcMfmmjRjio=PoLZ_1hHhSMN_jVGbVoEWE3:8nL99oA0Fhh;6OF
V3NiV193UNDjbldFK[ATR1G1X8n?Re]V]US<LO5^/dD4Bj8n/I0DBi>CHVn;Rg>J
AlMcG:7k^3?F91HW;HARMeZe9c[SIoZ?TYOY;a^PfCien/9<Zl^0M2JE8C[e=?Mf
LT=1^`]eS9m=YH/h^/IglbVd9WAf2]351D58YT1bA=N6jWZ<HmCYE^NjdG;9?0L/
]21HFR@5nIc=bWSBdP<3i]GbeHo]>=3A^27Wh@G<E`>?oR8o^fk><CBODoZkUGlH
LL6>d]CGEWGmYTKF/NbcbQ:oaJ>lo:[bGlMNdnJ`=_8AinDOPF@8`==bbJe9V2Si
Y82SgW47K<A=>[5JdW/2W/:h>2]kG2a<iP>5]5HbV;FYaJJ5RGYVS3hm;c6S>ZP1
<e2bJ^;DiB]ck>@V1]M3?d6T0QAeb3ioRS/n0@CNkhi?3J;OUQj450]ajYY0SWDI
?D7d9@B2h3ACX:h9cEMPM06X:f0]=Y9?C[1io@7b6/b?L7SC`6CDo;?VC`BKUMac
mO<mA^oHm@odj:nllMZiOFQ@o_/EiNCHeCQYkEe[M[Ie?gXGolSgjjo9_EkiZg;n
Q^cPUjMNE]k2?;[FRcV4/gkhn7O[KSVnhj5=jWda0inCHOEa7Ve_cINCn14R>`;8
`7FdhO4hR`>7Y9_UFKj:;^hWWjhUHakLkLYZbAf@leJ=UnSc=nWQ?1l>K:?;JKGM
jO0WKR5KY;DKT6gXQ]M5]l11TTiTZ<WY7WD;YBK76<n>PIcJoX41FQ8fFPm4g<9c
oIcUG3mK]6^G<Vg?7[FmKUZGgm4I@4okGK=L><L`akc2/=;<eES[[JgFUEI>U59=
AZ<Nhn9CjB>7GV84/h7CFJeiG592_<h73U]266=j?OM_SPj5AV8lFc]P8WM?bi@6
IZAIY@S9hCMJ=5lSN6T?1iXBSlU3SZVK^OoX]nonBLTocWH/;enZ]>6F>ikRWooh
a3>APFgL`M4^QEeb=gd2Q9[8Qe`BgH2Vd6fi3`gbRPNT1i>NL[5l71??FfeaiWRK
ECK8ERTS2BO6k6N?hgnbai?OUck@_N]jgo]EhUONV>>VhfIV^/Akd^=g93SCB`AA
C?0hDdBm<b769cj@lUC:PICgDSQO@[`_QGOX3J:9mSEWP4l:Y8lD0`j7?o2fIfOS
h4Q?ZB?]Og]0fm=X@M=06fW<M:B83UWcjiXaEh6GheVjGTJN4eanTm5/]1R]ATh`
n=:BdogTNIanC7GZ4TDoa=SRo1PKidgbD19?PFCGnh5fACnMJ>WAk5^clA6I8mKR
hTIHg4Q6WTR_cA?ekULDa24iM44cLbQ0cO`54IVnMh^;c<Kcgo1g?g3GeKWFON9E
NE=GS9ej@_TKfSm3Eda``]iE^gSdL]Gc[YTbOl:_WcSFF5AMN/o8^Q@SN^V>WL5b
aKn/JUe_9jXOLFU>BVVom72CjLa]1`OL;AM/UkZ<3bHlbNfBMQZOCPQ;9jCg^2oR
oVXeS9H4Yedd><da3]7Q/361n:ATGL3VB4X>XjkG/f@@eGh=E08`RZ@6GaHTL_hH
Rhh@<35n51>9hf>9de/=OT0S1E:2h4LfSP8=8cG89:nHKRhLYJimKHFKJM6C9hA2
8aB8c2LKLRLMN[:[j`WjL7=NnKn?UO=XoX_@Q_4k^fjlkgc?WU?/Ql[GbVUU@7TF
<lmS7<Xl^NC=]6S^iJ[115O9oP3[Skf2[NJh><W8a>U<>T=0hTD@C7XYbH8SSATV
L9P]HJc/mLaH4efF]@=T=GBZ;J/]>cY`E=fjXQ/o==:B_i;fiXA4fdQD5CIi=nna
oFHNKgLJThfKk^gSLPhF?LB`;k1<mi:1kNZnAOm8f;ma>D3c8Xl/af?8`<g@b[Bb
=`/K^DglDk2;TNS[35?9CN3_h3KcakTC_3@n^3@XBQ[T=j/jdNO0L6AA7aVVV`_S
k@MHMX6I@HJnTMh^Y`[20S?ea0/LRlPc[<2B?nKd4STa]Y/iQ>/YLgd_MP/>anCC
m]Z1CchIL6R>c4h7_k;4<M6mcE`ReXk<=4hnEB]6Xlb9DeK8?RK3c;8LI=0AP=K5
9Hdc7=]=J0neFe8bD58b[6EN=6KBSm`K;H76aAHM5Y2=W/ADc3bVc3nR;>=bcVmW
FlnmB@Q5/OZD^1S``SjmE1HB2_J1D1IR2c1Tb0W5_T_Oio@Vlci6:RW9cK<D96>R
3[gd`mBoW_gn8nD1G?6ULUIAC^4:;TOIR2_hPG<37n6mbRf<CoFS2mUBiUGjnQ53
gjLbIE/LKhgQ70@COMfA77K7Jik3=E6_lO[K[`njN^;bLVUg/]8jmAN>:RYPOSbW
fASW/ll]gk2kMmE;BnYZUbjnjZZUo0?MJmK]kE_N4E9^Gk9hbV@RjUMk8RgdKNfO
?CAi40LFl^dfB23=e3GZ96mC@=o/e2mb3O@UkGJ]8]9GA=@h@OeWFUeC=kJn8K>V
IGikBm^LVLfD4leERm@AdOlikK_?:XZg43e<m0cAKhWDdl99XZn9cU=50e4:DAKA
6:99A=<SP`nEPB6NC[73i=aQL]h`>GnHG31<YW?W9NdG3Y>;Q/VSQlVo62J[HkmH
G`ggRoAGkb4^cUlbC6hO9RlO9XMDnOl1^m]Z9`YUKVAcM79UHFd:IFiTKf9Z2S4d
830PKf9Z2SDg=cD:IFiTKf9Z2S4e830PKf9Z2RQ]HF=?Db1FIG9cJFm^834`;S4d
;SDPG2Q2MFU/I20a>4Ha<c9L:B1AMF5bM7XPD4A6@fm^M6EhM2T:IFiTKf9Z2S4f
830PKf9Z2RQ4>S8`<CT`=S8d<S8a=C8fFS0`9c0`9bT:IFiTKf9Z2S4P<21_HVX:
?3`P;e1bKfAeHfEb834e830PDR0_@g9UHGAYKfi4HGAU834f830PDR0_CFmTA65d
IB0a=R0`858P?Sh:IFiTKf9Z2WQbIFH:<20a=`X`<30`<30`<30`83He=C<e86HP
2S0`<30`<C8g<C8P<30`<30PKR0:<30`<30`<STa<R0`<30`<21^80X`<30`<30e
>3Pc830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<SPi<R0`<30`
<21^80X`<30`<30c<34f830`<30`86hP2S0`<30`<3Dh=3PP<30`<30PKR0:<30`
<30`=S0a=R0`<30`<21^80X`<30`<30c<C4c830`<30`86hP2S0`<30`<3Dh<SLP
<30`<30PKR0:<30`<30`=CTf=R0`<30`<21^80X`<30`<30f=3Di830`<30`86hP
2S0`<30`<3Hg<3TP<30`<30PKR0:<30`<30a<SDg=20`<30`<21^80X`<30`<34b
=CTe830`<30`86hP2S0`<30`<C8f=c0P<30`<30PKR0:M79QJFaULPXl?20_DfUj
IB0a=b0_DVm_M20a<B0`858P;dU^IVlP<B0`858P;dU485/P?3He>3ESHSAQHfEV
=SEQ<68g=CLdHCPhHS8g<6ES<cDd?PXl=SDh=F=R=65SIFHf=F4`HSLe=cAQ>3QR
<SL`IF<c=C@n85dP?Sh:LgAQLWAhLVEV2S4b=cPg2RDUADm62P\>"], "Graphics",
 ImageSize->{389.1953125, 190.54353841145826`},
 ImageMargins->0,ExpressionUUID->"de9c9997-3141-41c3-b927-27ae307e53d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"1", "/", "r1"}], "+", 
   RowBox[{"1", "/", "r3"}], "+", 
   RowBox[{"1", "/", "r6"}], "-", 
   RowBox[{"1", "/", "r2"}], "-", 
   RowBox[{"1", "/", "r4"}], "-", 
   RowBox[{"1", "/", "r5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7760446650316763`*^9, 3.776044667662107*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"b51a9c19-1ecc-426c-adcf-934eaf3e744a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776043331147813*^9, 3.776043463679463*^9, 
  3.77604373993012*^9, 3.776044700246447*^9},
 CellLabel->
  "Out[557]=",ExpressionUUID->"eea4ebf1-3597-48a1-a6f9-64839f8d5315"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"===", "===", "===", 
   RowBox[{"\[Equal]", " ", 
    RowBox[{
    "How", " ", "these", " ", "and", " ", "some", " ", "other", " ", 
     "relationships", " ", "were", " ", "discovered"}]}], " ", "===", "===", "===",
    "==="}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7760443798655167`*^9, 3.776044392360982*^9}, {
  3.776044706594203*^9, 3.776044722201982*^9}, {3.776045166651073*^9, 
  3.77604517575473*^9}},ExpressionUUID->"9db3271d-dda8-4712-bcd2-\
f1029ae0389c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"r1", "^", "4"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r2", "^", "4"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r3", "^", "4"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r4", "^", "4"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r5", "^", "4"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r6", "^", "4"}]}]}], "}"}], ",", "50"}], "]"}], ",", "100"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.776044422873372*^9, 3.776044423409769*^9}, {
  3.776044472469326*^9, 3.776044495001669*^9}, {3.776044669839486*^9, 
  3.77604467213422*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"bc1d14a9-46e1-4f5e-8557-31586fdaeee3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", "14", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "6"}], ",", 
   RowBox[{"-", "5"}], ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.776044496656588*^9, 3.776044733800612*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"53c48f10-6077-4376-a256-1903282d6ac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"r1", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r2", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r3", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r4", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r5", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r6", "^", "3"}]}]}], "}"}], ",", "50"}], "]"}], ",", "100"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.776044747234335*^9, 3.776044755577833*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"d6f5b843-fb4f-4fcf-b4fe-9487d1e481d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "12", ",", 
   RowBox[{"-", "14"}], ",", 
   RowBox[{"-", "28"}], ",", "5", ",", "38"}], "}"}]], "Output",
 CellChangeTimes->{3.7760447578135*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"5d185046-5a4f-46a4-9148-afe59a6f7a26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"r1", "^", "2"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r2", "^", "2"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r3", "^", "2"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r4", "^", "2"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r5", "^", "2"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"r6", "^", "2"}]}]}], "}"}], ",", "50"}], "]"}], ",", "100"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.776044933378777*^9, 3.7760449415782967`*^9}},
 CellLabel->
  "In[565]:=",ExpressionUUID->"7731dbd2-f525-433f-976e-5b688b6091a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "3"}], ",", "3", ",", 
   RowBox[{"-", "3"}], ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.776044943091017*^9},
 CellLabel->
  "Out[565]=",ExpressionUUID->"e14305f3-b0c0-4650-86b6-7f483c45a5e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "r1"}], ",", 
       RowBox[{"1", "/", "r2"}], ",", 
       RowBox[{"1", "/", "r3"}], ",", 
       RowBox[{"1", "/", "r4"}], ",", 
       RowBox[{"1", "/", "r5"}], ",", 
       RowBox[{"1", "/", "r6"}]}], "}"}], ",", "50"}], "]"}], ",", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776044410195038*^9, 3.7760444579299726`*^9}, {
  3.776044676823572*^9, 3.776044678830729*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"32968b51-6434-463c-9eb8-0b1703bb72a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.77604437092343*^9, 3.776044412136249*^9, 
  3.7760444590422297`*^9, 3.776044964032329*^9},
 CellLabel->
  "Out[566]=",ExpressionUUID->"73fa9225-330b-43fb-a763-a648592e1273"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
      "}"}], ",", "50"}], "]"}], ",", "100"}], "]"}]], "Input",
 CellChangeTimes->{{3.776044985978881*^9, 3.776044996490432*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"57328ccd-d484-4ee5-82bf-d463fe3d9362"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "3"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.7760449983674707`*^9},
 CellLabel->
  "Out[567]=",ExpressionUUID->"e94c289e-39fb-4f0c-a789-54031c59ec96"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EV/V>9;LAQ^oi53cf`52:
NbH=n::1;cYIV;hI?QD/2884HbC0OQjoZKm8<X9IeEW]5PJHZ_Z7S8g1f3QOg@o^
Zo_flno1gGigPCmnmJW5D6Yc_mmL[WWMO0^^e]E_Nb_^ehVU^[Jd9IMcF?eN`Q;B
VT9:dND@eYICLHKLG=[S^_^`CbbE]XI]Jdh96J3L5[KYXUKF67dmd@Wk^^MLCm`D
@O0QT`/3Fd`E9FB0LW<gmi?kdIFFe^SKiZ;gJmXfE3HXK7E=^bm;fM:jUKXi;;Ff
^1EGLU^gj^=4KZk40YK>Zc`4PPLaBXXX>kHI53<BY3`9aIcF?EH@IFO8K@YUV0TN
SM:SMUgYk=]JdR7Y_XILdl916iKlf]YQnfd]0M<4_jm]Zia6aDJ8H`0WU/AnNc9/
BKQ3J1WC6253BVN7kNNZ_J`9@aZQj3N<EX=bF``@]aXR6CK57W@V<9W9@O/ea8J[
k/_QmS4EnBU^;`N@]kbkR0?GVPlOD2c/W;Sg`NFMbk5]N7C5=gd2PH4?:Bj6h8TY
[37_mKA:k5X2R55Ba?RaKf1;c7k=/G7?U5:/4M4[b>3W366OBVFHJS<Y:C;ejei`
18;?Gk1<;;k]?Umnno9inBZAPSoOb4N:fMfh93UcbX5kDkSFNfUbLF;S_U@iB`c:
2K]O`0PG/XjKFN]Ffo:;nd8L2^ik5mg?1mgP_W`V<5d`DOL=TI>9jNibiVf]XId_
Imd8Fo5l>ADiGdk5k=h5Xj@gDMVM;VM[251;WIMcaj>fE4k/33UMC/?/LTi:Sm[9
/HQ]7TfaH>m:f2B:h7k/gaY6?V4aa[E:_:i1S;875hV8n64TV>6fO3>4:5^f/>hY
5<=L:McR;K9::AURo=RWZbBL=AlK<FQ@2_QVbUajhfO8KDYUf=A6:De4mG]V3O6n
NLViS7/QTTe/2MSEniI?dB:DeDLRZ`H`DUh7CP7</1VJ1Z5CB5=fi`2Fl>bfc`0F
@^DdTVBj4BhE^2dF`6cAE6G@VL1Tm]`_k7:70;=DSS]R`B]a8eY[<dc82N0m81Y<
5<4_;>@XIV69F:jD=7PI_aVlg9kF/WW^^56Zn<NFc_`<>@D_`d`KXfC8RMne=HjX
E<UDT]PR94WiEB;6`9Jh]aGS1V9GGN<^>BO4eG>]GB4jHC`bW298ec1X8hPIUPTM
Fm[ZY:C8i<Nn/LY5`V29TSZDD^B<mTXREGj;8M`^ULX`UGaBVXSZIkM4d]Y3S;JJ
9iJ=/PEEC_EL99FRncJ;9bXEo;I^RaEdRTRneX;><:_ES=941[mcAALSW[LM]g:D
Q]6C>T[9/j@c12]ZBJOH;>V<dU_me1[9oHMTeTIYjmOR@j]n1b=a9g94FIjT76a@
G48b:GkaIOTE<Wog]2DV_TaG4Z?_mQH2MVYK49@[@0K/51j3nn6fSf^YajiinfNY
lXigUS:9?1fX3^;VdlRiEjc?K?2>Qhe_];k`/W_>9J`K1BE68`7i/SoGN/U_e_iQ
[HNlRbXZ3_j6jW>kVj??2k98d2IiT0[U7^>O9a]h:AOERPB6WCQJi@2oNgF1lTVL
Xgnlo^ZnOGfUBG:_?kZGgcjieioMGem?^IgMg0DBi]PMnnkn<GKSJK8kb>kUK_MM
9JJajaCc<S6?F/1an:A7ZXIk6dQ84^KR]<m47l`_ALnTU;AORKkLRakO:WhWnZ?O
boTm^>0k__^hU=f9^4P]:kN^dJI6:D6OUE@c1N;28gEVnM[@;@AZfNCK`gh/UnQe
:;D^C?NPo;GYQ3Hij?lMno9Bg[NM5AMJ9J2l92n<@[^IE`[j4G:/O/OWY4_?G[UO
^NakiikH6U9E]gW7In_k`SnN7?6^DY:U7:FS9XC/U0cG9bNbcb9CRdD`R]?Fj<JT
=BCSeXOmY?d=hQSUh^CL_M_ZbBfc5YO]dPTWgOj>l^VilV8jJnJec@12IUn9UX6^
[njddoO:`ceQn_eX_Ai_k4OL[/S1kgK`ChEOG_9KhH?KjAF`G[LLRDDRgORh/mcO
gL_OO__G9oL=?NGbl^momVo^iLnOY;Md;fino/>mO_lH4P>AjPVOSbQ9Fd;DKWY2
CkekjB7e3GO<nhCk_GnPYB[b9oMY^M94RZd?dK[;3B>k/SFd3fWR[Xl[D]K1OMcC
mlo[Y8Vke8@2kD>dkS@QR_ABRKT4VUR^f3YlO3`LjDG841]nc8k;jDcnXRYa3jld
8TbnLcJ;i>egPf34mcoPIHh8_[a=ncDg;_?`DDX=CaobN]>jhKil668T;gOb_P:@
8BfS1bEdFGf<kOnm^]6EoSCjhB5oA8c7Fe>YT;38kMOU<BkMGiZGBc58dic5XcFF
mm@95hVA0f?^HhC^]SnhfA<aV5aXL7e^SK=_?163TKLA^Q?SSCG<=`;=RWSL<Hcl
bXOLW;/bBC;R<FbNHk09bGb7W[@DjBdIGV:9HeIfBS<MT1JC/[3@i/hee;RMLRO3
TXh/VYaTUbf:38C91BLjY2_VLRMN7I1QTLUc@0QXFRRIROCaW[A_gif:i3/S]=X7
FCZ@XVHXR/TdWBW]1/8lB<JWm=emC6JePR78aV2WARjNHT]YLHc99ZF1:3nJH5/E
V/al6>XJ9NKT1clXSH6K8/Nn8IEQ9_V9dZ=nJPdJZH:;G7T60m27XTT::L>T8Z[7
n0gSYhEVYUMFYeY[83:TBb_?>IAO]RPXKJES@:o@J>l[KEj_fWRQX4;J9Qga6RWS
9S=5nTA@A2;/mEG;U7XB<Sdj>`cIgD<^c9De4Y=bWRN>NO`H2Pj8LC`Cbd9M9@d2
gA7E4>gM/FPFdP=Pf<4cE>@PXJB;I;hY;am6ah0aP9AM^PH?b=ChBXIM_><`YCbJ
bdjV0c9HV@8=K<Z/M;YNT35N?bg?kTVFoYEG2CZHfME<3>fC30CUXHfi?J^`6F=3
^_7nVV48/VEik_;bVS5F7LRPKYAh;3ccTd4RncY65aHCPiM9RKNTXmNJo1BAOB[E
`1SjZ3I6bA3EcmcRnCe9F4kJ`/GJ@VTE>hIbg;16DI0hY/@;0PPCI6TNIc^YB3oV
OMoK<ULak^Y=Ye4bA=]@fJN[V2Xa4C[lA@SAEB09k70?jehkL_R72SEFW@AG@ZJ9
LE_N_bV<9NDDY5bNLm:94Im[8b<BBG;f]5@HiYRVj]bBO@<Q:?;V4>Faac1N^iBj
DNX8U0HofFN[44IVXTX7;gSPYXS/DYTD>nWBjD`mS=Oc]98iF7VlG^H8R7UTagSK
HXP@<I<PM=KX279<DTnSXh7P_WSTcU08F[Z:0cVNaRNURHbI;?/VQVM`blnDbQ]n
0a5n9YF]</V=dZ=n7kP^FG;0gAA?iVZ6LO@Q<nBGSU_V]c`UmEWOJOHf48BDN<k8
mKA:HWjW[Y@V<ZJ6/TmGbN]cHfPn:M4]7k?5bFlPAnaAZNHZUM`XCEf<GgLA6aX_
Ed?SloS_G9/@k>oV[C;6<TPNUdTUVMN7;O5/7?Km6<ZN9Ud3@6Uia0h<7dn;i151
A[VM3T/>H8hlIIN^TNL<K^:936dg0f0@W@P?@7IePJ2TRdaVYF=0Wb>O<S1jG5VS
ccNhQgNCKiUi:7I4E/a@i;W;<bUV^]kWhg=R?Q1>/bBNVGOnelQY5@W[X3hY:L;e
>bK]/VmP<:WI<aHbBTO`3A@Va/l@fCNT</`TWiA<UlW_NH0i7Pod@F7l`;?U7HZT
:YmiHLk82`?A@ihNi>_=hA:BNDU11g2l@n3@oKoW7>_TRH9:j_S>jffSTm9=4<@Q
UJ1lYL4Lc21ho9^lJB@o=Yj4e?3`F639bFiMa6?eo4GM:]Y/g2jnb4GOXJd?2o;m
aRll28Gj?bjK9c7`gKKfWb:C[>foHUOZ]5D<Y7CU^jc]C7VR?Oia2:QKCo:ZGSol
3eASG6<:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2S8i<3<:IFiTKf9Z2S8P<21_
HVX:?3`P;eAiL6DP;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEbHfEc83HP<21B
82m3KfidIFidLb0d830PDR0_CFETJF52KgPPFc0P<20g<CHP<c8dG@Xn?PYUKVA_
HVX:=R0`86mRJPXl?20_D79_He=UM21K82m@A4HP;eAUN7@PGB0_@fm/Kg9CL65S
IB0l?20_@g<a83LP<21B83hn82m6Kfid83`l82mDE34P>20`858:?ShP?Sh:IFiT
Kf9Z2STP<21_HVX:?3`P;daUKVMdJ20a<20`858P;dhP<b0_@FadIG9^HGAU82m4
IGIYHfEBAd8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1WIIgE5?I
5XO?_CNmd18R82Gd6WX98=8kB1D4DHU9P502QX@VMT@5AQ@A:EITE<01AhLRHdDD
2h>2H]L9lQ1@a/5AA4GUgHa[2Nn]=O?NV_g7FMoIikOGfFO_OMNj053lPPC2M5P1
P3BQF1C^jl5L4Q?;a?L261013UP1`>5VIPA7n4@2e?bm?IVIZ4S6/oK^;X1T^m//
_e0VLmKoOi4R=d<T1P0:AMDf?7hV5nD2U5>caATbo`C:m9DY<XHa<QJQ2J:/8^?4
[fcfYnH[^lVHUbKTXAYIcQVl=9j<^e3NVRGQXh`4XEbH9N1WXg`7IKeDBIX0iOLX
dm?hW4`0<1BIGlcW9Z5/RC9551W^RO8200RDa3VlLPj;nCUXWP1hYVOTRPB9BF:V
4MNHJNGXb6KjlK=CnF8a:iC3CN68N4c?m;@<SS0GP:m_UTD19EU]VFRAkJdLkNeI
e^IXnKoIgainDodmb7[kEO4Vk<nN@HbNFMm/k:`__AH0mRAJVafc_YEE0;A]1T3U
hJa?kb00lPD0]=jLlaj6K5jBa>8<9`^;k>a/L`6OJbh[j3OkWh9_b[n6>ONIbnkk
ES^V5cn18dTE<fE5iJJWYT]4c<`<3YO?I?gg4?oS`3UYcLW3;9bO`1OaQNQEDNRD
2HB9J;^5?85HT2iT2XAoeN5o63HW1aUnWF/DJ7EO07f5>E2hB@O8Kcd0@b<396ho
NP9mje/@<@[8_[aX[I6_LhlbN_kWnQl;G8Y^hDa18U?VmPb?I78UXR`IXmn4K<42
4Y07M:0:=84^<08/H0dLP3=`0mhP08B0B103UP<^B09Y@0Bb@CkH00Y1<MP1MX=Z
L03DPG[@14j2=W06G0AG`0e`2`b0Ad0:Q/5;<07NPFT8P_0@5J91ZY0FY0nI@]H@
6eX8ND=1D3PD0lE3RI0@TT3id2JX62Z3ZZ53D3gd8g@J^PQMPoZP1m0P=0Km0Gf4
4IP2df4=f02fP=V`>a`8Al;;h4Ah5I`75l3KhDZh5Sh>]l8GhA_`02b5Gl:C2438
20?AAUP86o54@Y1H904A8F^A8Z@2ZDFJT0jT6kV=B95ai0<6Qj5QV1PFaQWSQeV<
hF9FHMIRBS3EV6>HET`GiSIV43>1nH:UH]FaYUPW[3mf2CHAVhd]a5IPSf1K/9Na
0mQQk3/L3/O06N8LL7jh65`bKSF^1;L?ehbkP>_33N4VlGRl:]hDkh8?`G?`HW`Q
_PYo77lNghlOa[lWT0UJ16^23b6F82A/95@@6PSW2?f44L8dDH6XCg@RQQ1ia5aR
:K6>f46lBA`VCY<DBHHT5e8T:IVdPEA9JR9M9SdV_B6CbCYTAg8HFD1NCjhTWb1O
9@nB?e2D:2HDCdXLAD;ICSU:^D1i@7U3YE8=Z6kDF:ZH^YeJCke4ODYm;dNC<iOc
Un?9[I>[TF^EjiMk9DnDeiMgUel^WbMO8Gm:oZKl^09A`D31Dh6S/5JQA^6d`Sf5
BDFJXYERR6:JHXURPn8eaE4U_9:1T[LBCjU0jK3B9JDQ6T;CYGWB^;A=]3[JIMX`
7DLgY?_CTnW5m1oX_O@9IBEUFnDXiAcU6^FcbU86`S1Pn3=B6JF<ThbkS8oc=>Ji
cn??fcJ_JEko_2VEnBY^:WbE8YEVU@6ESjY<EFoE5=FMZVfZCm@`JRIZHF[IJ__E
;Z^=cjO?Mik?WEldonClQnZ`^XUj^?YZmL?Z?NZC6YXJ_QXI6UDJUcC6=AVJKY[9
V^FJicC7]6QJ2kD4F^EJikEN<9FIk/aDIRFcRcVQ[Jk]YbgA?ZCMZcf]HjRcF6NS
C[?>4efB;U/g@KML]e=g@Tm;;eP_GjmAkj4nDIn]WjBoAkmKOl[0d23JH8]1Vl6X
XHZQ_f6NHJ?QHb>ZTJ_A:Z=JXc_6>6>fLH[a?^=K9[29WDVBBHg9CE?He=iDH;[?
]<l<JnIX9SB[=K_7X[3LFEV/A]JP>L<lb7bSNI_i:`/mReR;WAKM5Ul/kBaC;N//
7eTYF@EHKKCZ/?[3f/BJJeeSOLN6J^=S/ljVgNJe[JT]ggJokGdkVUf`gAJkC[_?
mPkf8_/Vnc47?HMhQkd>mmQdMRRkQ7gE4N_XhKS>lHcS1bMk9k7CBJOOWEW>:Lh=
cZ<;31O`5m@]67;ALN6h77:A;V@^S5mhL:7DEM^Ehe[[n/a=ehgWM/A]a=gH?MWm
^?/[3d/?TDN;aiBWTnLJc`]NR9N_Ei5G[kNBmf;_J^nW?SXnRCj=?Q>nM[j[OBoh
HOd2oGKjgO?Gl>Ojeo]?13P4[0WX2Z@4APAF1ch;<PTB1GD4`l41`K^27boBGbAL
e1H2@_a3MXDl2CD<GAGjLaP^;3B/9^ai^5EhOWQg12eRADA3a;]8SlSBb4N;SAI;
5WM6bDO5AME7CDEkAIM5BiMH;5Vci4J<FX`PYSdF7a/ENbAfLZWgd]e;Qn?/hP[S
kRhcG9Jck=Yb]NFYbln^T5o1FG4Z7Q/O7Ml@ohTC`ZWUC:kdGkUgi@CGTk^7ni;W
aR_WSO5Mn6GlT@BGQ;:4dDBGa5f9HdV^BAE9h`9?@KGPMK9OlX7TZIB@U:<Y<jWA
ZLeYQ;Ch]==29F6:/2]M<cdW_Bo3=:<`@k[:JMG^EA>R@=6AC2QcFFJkV8knC?E8
S2BK9H=I2k=Z/]iWAfFObU7<4NKdi9[TK//MbO?9ngheISEgMFNnM_j6o<4ekV/>
[HGF[UcK^DigGL6jhOFnjhm]86e8fO3;A/^=IA_OKX[Ne56PDK2nH6RcknK6@[U2
DN6m;LiK3Vc5K1E/kMeV/jeZfiLRG]7eH/_RR^9?9MbBjmmIOEOigLcfQ>fmYOJU
ngOPMPQgg=gY^_=HVF9IG]W@[^1M[NG<lZ;b]k]Gk;iFHE]aH0mYSfB?]3:X/[e:
[fY7eJOZY>Z16XnJi[gZNkO]WM[7fmNogfeod`6=0lD7?QhD7;aob?M@Jje1KLEQ
g>6/`lo[X^Zj_fMoGgm4kDSaTLm7QDNUal:?MMDke=LgZ3ND=/:=T/Jahg77KogP
mD=k4j_YD3>S^OP4>24ilN;7n1o_WP`lfGV:OJ[Y9ofOm[K@FXYJXMKLeXVfY3IY
NdakgnV0didMcQd]?i_oO?B<mYVJ/lYWBlnAcQFLVcVOMgkb@/J5lH^95hLjEg@n
^[CTdYf^/:kNbh6G[eka^G:Yfkgko5FGZfN^>EdkOIem_Nf6oHgF7[^NUUo/OVWY
]Nm]_NU`/ofFhjf>_PEmioYMnboNm[YmiHkoWA/3R`KjkRjnNomNg3gYOMkmd@NY
3ehoc7XhoFSmHncSXRL:CbZNZSn]oMGhefJY_OC/X=MPck>8Ihn6^4<_oiGi[do3
1LnYcb]6]4KZAje7chciS=ej/OC5l<^<Um?SQKlYo[KgUM6[WgignkeWH/W4l6_A
jiToB]jX_SWje_I]ifCXi==gJNnVYh[NZkhomX7mXO]Sm<NAjNa?n4nEWhdoMg`9
o?9h9VeVi]ogQ??k2VE^I7=dLVEQK@YUKVA_HVX:<C0P<21_HVX:<SHa<PYUKVA_
HVX:=b0`86mRJPYK82m9@d=2HG=UI20i830PDR1M2VE^I6mRJPXc830PKf9Z2S`l
82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20g<CHP<c8dGB0_@fmeKW@P<B0_
BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4a830PKf9Z2S`l82mDNG1U82m3HGAQ
K6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^
M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m<F4I6EDh[B6E/MVEdJF=Q
82m6KfidA6EcHg9YL7A_LPXa<R0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmT
JFiW82m6JG9cM4=XHG8P<c8P;daQLgA3J65b834f<B0_EfUTM6Qc85/P<SLh2S0P
<20`830P<20`830P<20`830P=CPd830P<20`830P=CDf83De=R0e=CHP=CDf83De
=R0e=CHP=CDf830P<20`838g>20`830:=CPd830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`83Hf=b0`830P<20`830P<20`830P<20`830P<20`830P
<0X`830P<20`830P=CDf830P<20`830P<20`830P<20`83De=R0`830P<c<c830P
<20`83D`<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20d<30P
GB0n?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_C5Q6AUE>:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]
>CDa82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_
A6EcHfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe
<S<P;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6
JFaU<R0a<b0`858P?Sh:IFiTKf9Z2S4c830PKf9Z2S`l82m<IFiWM6PP<C@P<21B
82m<IFiWM6Pa83T`>3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
_EUkF5CG]Eok?>JL6@JH9lc033?3<0l4i2D8@^F8_1A153EP904D1IF0R5BiJ]1X
XVRl9RK4V3B?9S6n6H7XX8deREk=CFbCiYfHeUA=dmi`dm^R=hTbLmLiPdChfWcn
TM/i/oINJcoGo^feemiWWmJFEGD@31e0@mWlV^K58?fRE@1TnL;6V^J0[;V9/VUQ
Fj/e8;=^07[ih^HUS@6IO`a0HEjbO<e`OId04;bX_ZiVDB0O/3jTef=2@2HC<8jY
KfaM7I0eOAPG;FmJ>9b_<j3/K:aI?M`oG4CINUm=HefP_>e[S6>JVeJf3//_HUcD
g58gG9iDX7jo1H:Y6WPDi;0<>:10QDlE0?NE`P`<iX[in2_]o=DcmhIVG`<e;lWg
U_bk57mdM]o6Kn]^^X8NhKo31?V]lV8/RoG50RP9iPl4?C:B8mG3@>>5lSP_C4?:
@DY3RX^KHX0>/QMf8Sf7A4<3f@I[T;HR?HW4S73kDNXWfgXHGSQ1eT04VBh4<IHi
>Z?5X0Rbo<i;I7g?F3haG3i9S3QkGa1SCc38YbS8LnAIF0@FlQ8hB3/DPI_/jHeM
KZW6[?g@S=B1A4/Q8O]kXU8/YdPl>1R2MI`@aI1SUSlU9eR^9W/YdV=igNEU<7X]
2RDQe7;Jo8cUenHUUU=81`=I1f:aa37;O_=bbjhX;mWCHgWDk2EHii50]<Z<EHmI
6V>k;8^BYO`IGEkZH8lU4o?W2D6Fm0bK9LelaI;Xl_84i@Cc3<^hi0^F6:b8aJcH
Z4=@FdcVGII9V1EUcWM=@SY93Y2WH1aiZ/LagG82FAa^kkCHS2h_nKON8WNb`d_J
QO@RMeM/TL/A>l?RR2e`^I2OMikKa=g=CN5B^3S>cCTi6aO9jGP=[n93N2F_h7VN
li93?CTFfDUb478@UX>m_8aW_N@89S8WbF4YlO1aW^4Y7WRMegl9SIN0cT/>mXW;
1Y0i9Y<hVILLkPdT7AH/S<PaDXJ:4WT<<0B:l1A<1`mif2^3cF5]>HHLcFAeIT7N
?`^ZYIaKHM`ooaV8fM=EG5kQ>F2^m:B8S=mLNJ^hhAKcCn?FEIQEUa/GEcakCFmK
lm;5nGGfo6YkOQeB]FMKFkg1de5[]AiMfRaVF3fd/kYfHKdHemAiV^eeNIjUmSc[
dCJYgYS/aF9fVcg_:2c>We=aM;5@UmOC9[CUff_b:W][Le^ZA_FeMJB_U]aod5N^
f5R;f5N]E6m<GeERMZgHEiGHEiGHEje@:oDU3SjoXCagIB]JYcFoXMSZLIMkY/fJ
Gn6aeUCVNLUNC<aK1NaYD;6_PY_]P0PV4B`0oTn@?QESgecoUn`iD?TJoOm3In6T
mX]4nG:bhC@l34m1=lQP7o9^^0Mf`i]T:Jk]1M077i8X68nnU`4_c82gRMoo;Rb6
5k5l:k`>Sl=AD6:MA]1SkPkRl;NS;21O2i_l_h@Hb807hEG8a5Ig`81o_klGLfO3
G3P01k7nFlA>7FFdoR?n:l33;6ac4nJljioQkdJ_60niD8JYVn0DLM2On^_105VX
gM?`;3`?[l7GI2?YlmOkfoc_n;m0DcF02L[aFDOjb1Md=o>PofWoGo`nA<8=hk3G
J]P5;f3kgORLA]NJCiJAE[:;?4h9e4JZSmW<Q_^648MH:<BW29YP2b;@3fOPKo0M
nHHbd2ZjUCk[Co?o7H:P64LYSZ@>f_1i29lM>:JCA4JBb5ABA]JAalSSi3eZ73FG
ZZ1nCZfV_ZA;j@Gd6_XmIRGC`fiWMl^2O=Ol9ogWo1m0>9SQKVR1mCRjen4M68C_
2He]VHR3I95LLPln7N@YZYllCoZY<W:J_4<M87lPUlTgi0K5DTY:ClEA[M@^jR3e
>_DK^X5nW7jBoP=mSIW<D^cck5FIPo_<En_Kj_^=?l_oQOmKM;4lf71VLZ4DkXDJ
76dcC83kLAB7lNW6FC/3In5=jKU<C300gb8:@3@TPZB@4Wa:bDbbV3B@IlP9O4i9
^UbWL28X>JFV`RTCEDkEDXeD1oD1eD57d^?XjOAl^Q^OloB7m0gj1/<bFTK?53;C
H3_Cb>c1IbncSnUQO/]V/Y?IDWHNfl5^IKOC2mUgf@mUjfDkI3fbKfAoAKLhPf_R
]^?/_8Tfna[JlPloQ/BPmRU`7b`TNJ@F^W0fWRLed8WF]HQ/@KbJ`Nf_X]OCQE@B
F/<Yn3NdeSf`3[KB2n1iolOd0OP8;FDi=]T1;c>iH6JO`=WI24UXAL>?43/^e^eb
>V;/dCH[^WaCI8CA41jVefTeJUF`<TPQicTIbm0DPOQlNd6eeN>/mS1>Ne5APRSK
Jc2Qi[J4JUc:ETo1j38NZeR_1[=6UAB`i>8a9HE0BF6T955I/b4k8MjJKkMj;^CI
[EhbOeH5lPoWfB^]WP69;i7hWA8OS;c=QQF/nHKj?:^7E5_c?@E]mIgieGT9lJAO
@3PD2O6Rha0PB6cH0e=[eZ63QJURRGa?Q3d_gf>d8hmi]2>oIY6WK5I5OUjTcEJ9
JIPd^`;kB8Q_l:2N/4fib;iXVeN0fVZAZeU@hJ5[:SeD]MRF>/hCK/ocQ;MO=O`P
g^;b]mnFjJ4L1CEeW@DNXGXKPR^:eJ9D/afUhW8[=T]][Zc`T<g3BXPj;TE=AGD3
Nh:SNZWE8kOWf^/kUeHS^32kXRM2R92L[`O::WZ<PU4B4^;k3N^cK3SjoX@Y2E?4
><]VF1n8ooA08?egYlGH/?k<9Hb;Ihl0@4@4k==@ChmeXMB97IG=48>j3>QLV84h
hJnBh30KD9nY7PY]QWIhF<Nd6Tm7nBdej_<2bUD_cN^A6b>TCBRg4/]GMjXVhDaQ
NIGMfWT=Mn]Znl3GXe=ZQU=T3]De43?5RAja5@nY^LFgRI^U0dMMKk3GRo?K9/dY
bWI3oVd9:8_@R3YkM;R1UeGH?=I:C<3CI7ba5nAU5DL9fE7Y9Ok=G/Pcmn<IUKkg
7/b>5df]8@okAb4Q7Q?6fI0K7fl]`9h;A5^aMUXkYbgZ]1IHjm6H68LDHdIMIfDR
8UQNPCS17>aAZ8`LHN/Z:bMQ>hUR>eP5RgMFHP];Qe_0F4Y:7<92BO6hVM;>/XYI
5Ij>_4R?T5N9/h3VNkZ/`W<J;KNb4T/USfR:6Zm[<0c[W88j9ho3o=A0:gQfjL0V
:S/kaCK;:n`fcnW>c/Q>LKd5I2n1/@W2L88Ga28Ri5kBDHIe<K;K8ZDi/=U]Z5JU
R>T4=>UK5XEWmQm7>7e4Kj`i4KE=Ua3>n8T@c[`CQ2OM4L9I8iZ>@SPKMLhB4OkI
_`kQbJ<@c_UaQ8DA_E79:JR]826Lna<Q??E>4<jk8hCcAc@MQG01jY`_8Uch[d>h
J1C2dghLhNTSNZ>BaJS]M0WQ6ClA`REgPW3Y7B4lLdCCD@RGXLhcAHAWoN/@WSd:
hO8OAgS>R=jXi5cDMXj4l;bO2>6kkPCQRS]2^794de48cdNM:dF4kai1F8Sd`>en
^6><fhFOg34_^0eb?2Va6/RU<P6H@k20F@T2dYWQ>1WS2DRiB2EHi[9HQYd7gBPG
8FEA1f0[_XP7dJUh9QMO_o4577m:T94@S:eh4PfTB<Vg1M@8Cn?k6X]_<QbNlNG3
Z@XY3QXYlf><l/LbAnD5Si82PZPU@6Q0`?^/ohnOFVXd7M9Q:G`<?]99YE>KJ0=m
Q?jDXIP:=Y[M`ejB]LUj/1b5kcS0_8?_aS@R<SE`klDWNX51hUENP7N@A1UinR;b
67<HdaS;;l89[0D`;nh4]/ARW9BLZ[JYGDRic0k_cCnb[ghoeL^Dg<1k59bI1MQG
4j?7=lB9PXU^IbT[7mB^D0B7QdO8fQViUEJdPe6I<m/@EjXJ;1W<7/XN;<f_bo/B
LP92LY8fcJK67_@f]EfmP?@M97fn6@O9/GgT^6oJ?]mdLT`JTn3oQ36a^a5W4j`@
`QmRB@6_C`]UCFUL/2J3KS9T14DEVUE]I`c_3``=@<i0cT1bd]@e`PB837HBAhAC
kV2MHB46=nQ0hbJA?78Z6G;QB[fKJ2T<S0ZC6m@<1^8M1143jKL1[bS3`m@ZS[9I
GDkeQ8TJVbIM?H6bAe=ZGGQH:Rf/[Ki[_Nn??]ojQY`fT]JiMoGQIgLU5QeQMelm
jW_KMo7G__nnM99T3GJCP^n_OT]V3i8/g`NnccoKo1H>3C4lPi?f0O/XFZom:4nl
95E@<PbWI;P^5QB5LW5@IchHbXBLW<4;8UjCbLAD1>_<6g^L>dkCec^eUG^o_hnn
;[DUh7a4/Kn0J=P[U:Hc1LaMk3;cOE7]DI_8@a@oSYm_G6ILJea[N/G8@S@9ID`Q
AQ]W<^9m8f/93HgF:]:d[=FbbQJ]]=g?IH@eAHNh@SMH<Z9S2^d1L0L7E=L6[T0>
cVC>P5ZCVJP9cb@HJc8ceAQ0U@BkRC4Z7FYWT2K43G8MQn0b`BZ5Vo1j311OUD[2
5j5=enB@m8WYJA>LmVQ>a]VA]jEXm3Y>5TYTV826<GgcJjLgC9SM]Jjod<TLYg=G
4OOebf/:G]UJVk4XPPji6M]?=<e=aFWUbmK]fUjlnFCK>kk[;aaZ;jbKTIilem83
4Rk9J3lAk1i8QS>2IIZb?:4^MV72Z]QE2K8^9bWVhaB6>5d`oEfb;RdHGak]PTjM
Y[Xo>3Pi<Rf6iM:BP`eM[Sbe5fmm@aDIhi/XBjae0nfRDP]CKT=UH31PN0S:h=2G
ZP6ER8n8S@A9NV:Bd@UbeVUfA3]U@;^1XOTTQ<=T]kPQ`V5`4hI`25LR1U6fB<C<
RL68<JZbAF_L/04a8eD<UIHJQ[JG4P1>aZE5TMBDff2L8<:8KnR8H1CAjl1>`Zkn
B^T^>;kSd2_?JaaJTc>/KT[;k[ZnO2OK8ma7m9om]C2nH<Gm_[mmjb;QikOU[=Rm
n[4f@YjU:F_6cVF]Zg?KWf/nodKoY]VYI/_ASP/n7l::7P:o6c29k=?81L<28EY>
:OQP@U6W=38IAlT8bo5h[l<YZ5E1k3NdTV=X;`UoQG@5lhLDGU;AbhHFQTP8GT?G
P5JE8gX8MJJ46P:GnM3h>6JMjVaXLQ9AbhWJUTIBeJUj^iYjbIM6OS>dWMZinkgg
l4YXjm3?OBbiad?_^7W_;gbo57DST>^oR3jS0oN@Td9LTFJ;QLYD5VS_dRkA<Y=h
IC07BTEXB<PZSEJ[2@VeJ[@LJ<<EhFVXF;@@4GaoB8QI<bVDHM:/ilc1JRhSXPTb
[=65]/2<Ga/hPeiV86L8Io_:h:fI5YL1jX`Z@f3ZLNh=j8KL1P^ADdhj2RoWl6[O
bYY`CLP=610;h`II90Jl<K0fA=NSbQJWFic[:^fXNGIYLD7@^4QBDaRmS[95akR6
=>^4>Lo]>MiA]CWajDKZZj5WOiJBD=I`UVQ^n0JjOGmGTLHmFE5_[nej/DR@do@A
Gh]CJo>mlIK_?lnn;LeQROlca/hn0i7PP_e2i/lSB3S_h5g62^>3l13I8^L:NHG=
ID/;2M7AikRdB=JEQV/UU]X@UJ5^2UM@fHZHi?3H@[L4c53Vf^;IZm/C3NPVQ]O3
048T0QA`b0jWbAXJ1S;FJ@f=LQ>W?/H=9RebhYXP36eAfMc44NIbPeV3PKPV95m1
0P]0G04KB1Gji32mgNU2[d7m08Lm6]@ZbCm;oTBVej5k;WbeAfFO/^V97/GTNnH]
kB=:ggnmjK/hIAfI/N7QmG]K^immV7gV^decTnKko^bkNGN2nl/[KoSN8lUheAMd
PRcjo_=OKkc_g9jW]XQgb1ALA/?ZHfcBgYXRA;3S>7XLX87;LL=SbB86S;alTFge
F[c<;ad/@F<Ng^ebB]0MX?<FSAOYl[_hHfbO3^g22f^ag@G`NjJ9CYOJM@UjHXD;
W5G6@8BLXk391CIa2lDV/eGG/b6aI61X29N47]L34]=dHh3AgQRPdoO]liDO?2Rf
ehg[lU/l0bQ`_j/AdQZD3IXebWH=DjB[d=G[fWD<adNYEBX52@V=`PlO2YjBJIB<
G:M;IR;2@^D><>[3_2BXeoKhe/1@L2BZjbE3JWCg^4aaH2ZLEH`8>_`Z[NA[I7KL
``6Wa:JfXF?ZYQholmL?Onm;>DMg[<iMjF/UfamlVGgelo>7o4>kV?i95QoM/Q<o
2d:Aoe<V0Vm5CGR3kR1:HLdCo9<A;e]X=X@:IGGj44fXGRLX1AdO6d6:PhkAilQo
d>LR?nHoTGmXnMSnEOQGmZ1cjW<JJP7?fV92mhBIHc9U71MV<i/hQCT/b<4mHG[I
M=cdTHUaQ8DjC:aAXNCD^:nIGFb4:fHlic8JWJkgKG^[QTMjAAcY`?]3dYj62aX7
FXESaR=5H<RBGiN<^@3/34_SUC=Q6IW5ZEIYE5ZEC/G8U8kXb1PWNQjcTdBIiN6L
4h;d8DhB76:?/64BR`5_D3P1MdDW17blJ=nBSHn;6kN1[:R25EEXi>7hj6d1kcha
=HBP@iM9IPjYA39o6DNX_PlcdSFZVmn`>imhN4jBkRPg<gWfVRVcco_n@Pao99HP
moC3JoNaa<hD;Y/kJoWdGki`]RZm<>^AlFDV5K7S_C]5LWg>E@DKNc^9n64Gib@;
md/KDh[WL0<HHJN@^Y__DSdImQ:cSmn[fQoViLoc7c5G@oj/DdkRIFH3YcA[PXbL
dJRWG:4ATG:GgQPAjBGbGU_;<:X34ZP8H0192Kih26NL@EXi8Z2VW8@;Ahh=ATjQ
DcZ1Z33P`fA>@XMP8>inDQ27GS56TcI1G?_B2]OPXTM?26TZB>FXBi^CIYahZJ_[
1ObHLm?g_iokKQ;=WfB]97A_ecf?gN`iN8Gne?NeKm0gi3]2hVjB42:`j9:ghZ9i
U2T4=L`DW2kJ6CbA;VBH45i5QLSELZF;IcV@ZAElQ9J<ElFZ`JSANTUn[jefOF1I
UPbQeN2Y=ZLTilc@6G7[2VclD8E;OS;^cF7Qn_54E5Q]ggY@on8beV1FAJZf?=[7
9?JW?dGAYfRZ^fEX]kQ_hE/;oALV4G1NQ?6ii2bQH0WDDoGd4]U3c1KfIMQ7lOS5
Q/YWY[<?<U_ILlaiUYoVG^WVN0Wb9J9>n8W@jfo^@l>d<Ukb`76JK]A@Q<;_YPl8
DC9IX`IkHVD<C@Q;dC8JoC6Sh=69dMgD2K89<cOeTVjIdEPjJ2PI^WAYb2Pi<P<N
o7;2/`=kVbJC:aTOYbZmD/85X[SRFF/41aF[XFT6H_48P>]RE><D@gLSfR?]IVH>
IFJ>JIWUE77hAoN6Bj1ZQEI>D]56;i8X4WOF]obdKaFCN7<gGGoSGDB8PRHjRgX;
_eP4hCNU>44O`^Z262<>0ko8l4J3lFgKbJ;0Z[k`oXEQEhaLLQ;^7SYLAljd2NVY
e0oW:3eU?_;:j/d7N]NngU9F/W;5c9T[fBNjefllg;Nj`n=kX6G5[58Tk5OjnN_`
NmPonR6h^8I2@8_NE`mQZ9^hR/cX3e;aBi_h7JdB7Y0Z4_cbAbA>9[hkcZPX:9QK
6UMD]kb][[EQH@gV17;58VE8n;hUOJ]IRo5fY:NA3R7m2TWLcBlROHed4b/ZTDa8
lDSIB3>@5_R7OeP6AWR2VXfFhlK8BF?Ti35bbQPiMHb<ilAAoJF=TM?7b9?6b3lK
8h]Hg:jo=0ngSDNlBkPm_fF<g3I6mXSbo`7EKDSg2VE^I7=dLVEQK@YUKVA_HVX:
<C@P<21_HVX:=CHi=PYUKVA_HVX:<CDP<21_HVX::6eQHdmC85IULW=YKfhP<C0^
<C@^=B1L:49eJFaT834hAS4c<U`Y855eHG9dNR1@A4I3KfidIGQd:@YUKVA_HVX:
<CHP<21_HVX::4@j<S0a>C0f<S@b<S0h=3MJ<30W<30W:@YUKVA_HVX:<B0`86mR
JPXl?20_D79_I7ESIG8P<CDP<21B82m3LVEQM6U_KTAQM6DP<CHP<21B82m=KfA4
HGAU834f830PDR0n?PYUKVA_HVX:N79UIPX`834g2S0`<30`<30`<30P=SDe<cDP
IR0:<30`<30a<SLf<R0`<30`<21^80X`<30`<30c<34i830`<30`86hP2S0`<30`
<3Di>C0P<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`<30`<30b>CTi830`
<30`86hP2S0`<30`<3<a<S<P<30`<30PKR0:<30`<30`=CTe=B0`<30`<21^80X`
<30`<30f<C8c830`<30`86hP2S0`<30`<3<b<S0P<30`<30PKR0:<30`<30`=CTc
=20`<30`<21^80X`<30`<30f<3Lc830`<30`86hP2S0`<30`<3He>3PP<30`<30P
KR0:<30`<30`=SPc>20`<30`<21^80X`<30`<34b=S8d830`<30`86hP2S0`<30`
<C8f=3DP<30`<30PKR0:<30`<30a<SLb<20`<30`<21^80YdLV5YK6Eb2S`l82mC
JGYU834g82mBKfmd834a830PDR0_BFiVKb0a830PDR0_BD@PFb0lHcUVHCUS>C4h
=c4fHSIU>F@`>3ESI64`=FHaHFDe>3@n2SaS>FIQ>F<i<CPg<CIR=VDiI30h=F=T
HC0eIS5QICDh=3hPGB0n?PYcM65bM7QbIFH:<C8h<cL:9BE5CdH:\>"], "Graphics",
 ImageSize->{437.9921875, 198.19758205307267`},
 ImageMargins->0,ExpressionUUID->"76d5004e-4d44-474c-a5cd-90863d5025be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u1", "=", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5"}], "}"}], ",",
       "50"}], "]"}], ",", "100"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776046295005233*^9, 3.776046301932798*^9}},
 CellLabel->
  "In[584]:=",ExpressionUUID->"88accdf3-08a2-4e48-aa9b-80adda6abf33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "4", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "33"}], ",", "9"}], "}"}]], "Output",
 CellChangeTimes->{{3.776046296197098*^9, 3.776046303567174*^9}},
 CellLabel->
  "Out[584]=",ExpressionUUID->"14e37e1d-63f2-40ed-9224-bbed57aa45c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u2", "=", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r6"}], "}"}], ",",
       "50"}], "]"}], ",", "100"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7760463152131844`*^9, 3.7760463226214523`*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"a4df41a2-4e50-48a6-a8ae-0a6472732872"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "22"}], ",", 
   RowBox[{"-", "4"}], ",", "5", ",", "30", ",", 
   RowBox[{"-", "3"}]}], "}"}]], "Output",
 CellChangeTimes->{3.776046323406228*^9},
 CellLabel->
  "Out[585]=",ExpressionUUID->"fcc982da-6e98-4b13-b302-d9ca1dc88d17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u3", "=", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], "}"}], ",",
       "50"}], "]"}], ",", "100"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7760463303572683`*^9, 3.7760463600229473`*^9}},
 CellLabel->
  "In[587]:=",ExpressionUUID->"2bc94db2-a2fd-4894-81c1-9fe6488a8f5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "52"}], ",", "66", ",", 
   RowBox[{"-", "19"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.776046353800737*^9, 3.776046360585154*^9}},
 CellLabel->
  "Out[587]=",ExpressionUUID->"9edb3f89-7f39-482c-84a2-647b53ee987d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"combining", " ", "u1"}], ",", " ", "u2", ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "u3", " ", "gives", " ", "3", "r1"}], "+", 
     RowBox[{"5", "r3"}], "+", 
     RowBox[{"55", "r4"}], "+", 
     RowBox[{"22", "r6"}], "-", 
     RowBox[{"4", "r2"}], "-", 
     RowBox[{"75", "r5"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"19", ",", "4", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "33"}], ",", "9", ",", "0"}], "}"}], "+", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "22"}], ",", 
     RowBox[{"-", "4"}], ",", "5", ",", "30", ",", "0", ",", 
     RowBox[{"-", "3"}]}], "}"}], "+", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "52"}], ",", "66", ",", 
     RowBox[{"-", "19"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.776046400397244*^9, 3.776046409789568*^9}, {
  3.776046478022966*^9, 
  3.776046491429413*^9}},ExpressionUUID->"f8fa1b5d-3cf6-4acc-9718-\
c1675732def3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", "4", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "55"}], ",", "75", ",", 
   RowBox[{"-", "22"}]}], "}"}]], "Output",
 CellChangeTimes->{3.776046411687079*^9},
 CellLabel->
  "Out[588]=",ExpressionUUID->"4bb4f861-e39b-4967-a994-5eca15d6238c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r1", "^", "2"}], ",", 
       RowBox[{"r2", "^", "2"}], ",", 
       RowBox[{"r3", "^", "2"}], ",", 
       RowBox[{"r4", "^", "2"}], ",", 
       RowBox[{"r5", "^", "2"}], ",", 
       RowBox[{"r6", "^", "2"}]}], "}"}], ",", "50"}], "]"}], ",", "200"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776045040915159*^9, 3.7760450765157833`*^9}},
 CellLabel->
  "In[570]:=",ExpressionUUID->"f0f790fa-05ff-466c-9326-16c7cd816209"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", "112", ",", 
   RowBox[{"-", "150"}], ",", 
   RowBox[{"-", "5"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.776045057985034*^9, 3.776045076967766*^9}},
 CellLabel->
  "Out[570]=",ExpressionUUID->"fdd6eb9d-5f00-4d84-94bd-6a7d577da22d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xlist", "=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "}"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776046890254534*^9, 3.776046908366198*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"9d6d2da6-f5f2-48bf-b390-842abf61c47f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", " ", "x2"}], ",", 
   RowBox[{"x1", " ", "x3"}], ",", 
   RowBox[{"x1", " ", "x4"}], ",", 
   RowBox[{"x1", " ", "x5"}], ",", 
   RowBox[{"x1", " ", "x6"}], ",", 
   RowBox[{"x2", " ", "x3"}], ",", 
   RowBox[{"x2", " ", "x4"}], ",", 
   RowBox[{"x2", " ", "x5"}], ",", 
   RowBox[{"x2", " ", "x6"}], ",", 
   RowBox[{"x3", " ", "x4"}], ",", 
   RowBox[{"x3", " ", "x5"}], ",", 
   RowBox[{"x3", " ", "x6"}], ",", 
   RowBox[{"x4", " ", "x5"}], ",", 
   RowBox[{"x4", " ", "x6"}], ",", 
   RowBox[{"x5", " ", "x6"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.77604690139097*^9, 3.7760469094961433`*^9}},
 CellLabel->
  "Out[590]=",ExpressionUUID->"55f01bd5-8667-458c-86ce-1d16dd409619"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel2", "=", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
           "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], ",", "2"}], "]"}], ",", "50"}], 
     "]"}], ",", "100"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776046934247253*^9, 3.776046951934188*^9}, {
  3.776046998432329*^9, 3.7760470087744904`*^9}},
 CellLabel->
  "In[593]:=",ExpressionUUID->"9e45fd7f-065a-4538-9d06-619b7183fbd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.776047050316495*^9},
 CellLabel->
  "Out[593]=",ExpressionUUID->"b7bdc921-3194-4612-ac96-993278da9a32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ans2", "=", 
  RowBox[{"rel2", "*", "xlist"}]}]], "Input",
 CellChangeTimes->{{3.776047034318536*^9, 3.7760470599916067`*^9}, {
  3.776047199048252*^9, 3.7760472002065268`*^9}},
 CellLabel->
  "In[597]:=",ExpressionUUID->"c204e1a8-6288-4545-bb04-03df3c161c7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"x1", " ", "x4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "x2"}], " ", "x5"}], ",", 
   RowBox[{
    RowBox[{"-", "x2"}], " ", "x6"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "x3", " ", "x4"}], ",", "0", ",", 
   RowBox[{"x3", " ", "x6"}], ",", 
   RowBox[{"2", " ", "x4", " ", "x5"}], ",", "0", ",", "0"}], "}"}]], "Output",\

 CellChangeTimes->{{3.776047056714713*^9, 3.776047061519574*^9}, 
   3.776047201123473*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"c072c83b-ee25-4b9c-9aa1-c6927b5b45b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"ans2", ",", 
   RowBox[{
    RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776047163540959*^9, 3.7760472167266293`*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"5ecf78d6-c079-485c-8ed2-f7efb2c1c8eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", " ", "x4"}], ",", 
   RowBox[{
    RowBox[{"-", "x2"}], " ", "x5"}], ",", 
   RowBox[{
    RowBox[{"-", "x2"}], " ", "x6"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "x3", " ", "x4"}], ",", 
   RowBox[{"x3", " ", "x6"}], ",", 
   RowBox[{"2", " ", "x4", " ", "x5"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.776047185488055*^9, 3.776047217498855*^9}},
 CellLabel->
  "Out[599]=",ExpressionUUID->"c969c185-cbb8-4402-b768-bfeffa3e2a56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r1", " ", "r3"}], ",", 
       RowBox[{"r3", " ", "r5"}], ",", 
       RowBox[{"r5", " ", "r1"}], ",", 
       RowBox[{"r2", " ", "r4"}], ",", 
       RowBox[{"r4", " ", "r6"}], ",", 
       RowBox[{"r6", " ", "r2"}]}], "}"}], ",", "50"}], "]"}], ",", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776047513207809*^9, 3.776047640544972*^9}},
 CellLabel->
  "In[603]:=",ExpressionUUID->"96eb5fa7-7c3d-4c4d-b914-ff28ee2cbb8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", "27", ",", 
   RowBox[{"-", "9"}], ",", 
   RowBox[{"-", "3"}], ",", "1", ",", 
   RowBox[{"-", "9"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.776047561291532*^9, {3.776047636057136*^9, 3.7760476416620283`*^9}},
 CellLabel->
  "Out[603]=",ExpressionUUID->"95dc58a4-b236-411e-bb60-1ce7803363da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Proofs", " ", "for", " ", "the", " ", "ones", " ", "not", " ", "given", 
   " ", "in", " ", "the", " ", "paper"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776045271443976*^9, 
  3.776045294555066*^9}},ExpressionUUID->"144d2f44-fe1c-4bb5-b899-\
42c7a26e6944"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"12", "/", 
    RowBox[{"r1", "^", "3"}]}], "+", 
   RowBox[{"12", "/", 
    RowBox[{"r2", "^", "3"}]}], "-", 
   RowBox[{"14", "/", 
    RowBox[{"r3", "^", "3"}]}], "-", 
   RowBox[{"28", "/", 
    RowBox[{"r4", "^", "3"}]}], "+", 
   RowBox[{"5", "/", 
    RowBox[{"r5", "^", "3"}]}], "+", 
   RowBox[{"38", "/", 
    RowBox[{"r6", "^", "3"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.77604479690662*^9, 3.7760448819862957`*^9}, 
   3.776044912075642*^9, 3.77604513939647*^9},
 CellLabel->
  "In[571]:=",ExpressionUUID->"dda6d728-0a12-4f00-b73e-d50ed05f258e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.77604485096525*^9, 3.776044882843239*^9}, 
   3.7760449135349607`*^9, 3.7760451403092737`*^9},
 CellLabel->
  "Out[571]=",ExpressionUUID->"7040065b-6571-459d-b8b8-85a9ac28a16f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r1", "+", "r4", "-", 
   RowBox[{"3", "r5"}], "+", "r6"}], "]"}]], "Input",
 CellChangeTimes->{{3.776045392659657*^9, 3.776045419339282*^9}},
 CellLabel->
  "In[582]:=",ExpressionUUID->"e9e4bf23-dd9e-40a4-bdc6-c357af4a57e7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7760454205756683`*^9},
 CellLabel->
  "Out[582]=",ExpressionUUID->"7b054375-682a-4929-87bc-858ddd07a607"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"58", 
    RowBox[{"r1", "^", "2"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"r2", "^", "2"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"r3", "^", "2"}]}], "+", 
   RowBox[{"112", 
    RowBox[{"r4", "^", "2"}]}], "-", 
   RowBox[{"150", 
    RowBox[{"r5", "^", "2"}]}], "-", 
   RowBox[{"5", 
    RowBox[{"r6", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776045094595118*^9, 3.776045158115964*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"abf4abca-5e79-49d4-993c-89a1aefbcf5a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7760451444290457`*^9, 3.776045160171464*^9}},
 CellLabel->
  "Out[573]=",ExpressionUUID->"b81563bc-7e7d-4565-9c50-1ea9deb13c74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"r1", " ", "r4"}], "-", 
   RowBox[{"r2", " ", "r5"}], " ", "-", 
   RowBox[{"r2", " ", "r6"}], " ", "-", 
   RowBox[{"2", " ", "r3", " ", "r4"}], " ", "+", 
   RowBox[{"r3", " ", "r6"}], "+", 
   RowBox[{"2", "r4", " ", "r5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7760472394231787`*^9, 3.776047289944303*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"03c1e911-8e45-4698-b9ad-41145cc3abe2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776047290805523*^9},
 CellLabel->
  "Out[600]=",ExpressionUUID->"07239ba7-7212-4ef3-8d54-462bc55bf259"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{794, Automatic}, {53, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"a36d25d4-e483-4390-82a3-45d41218ac05"],
Cell[1766, 43, 271, 4, 35, "Text",ExpressionUUID->"7313b59f-bcf2-4f67-b262-4d04592cd860"],
Cell[CellGroupData[{
Cell[2062, 51, 76220, 1254, 256, "Input",ExpressionUUID->"9638b5ee-6c37-4495-8f9e-1df5e2167214"],
Cell[78285, 1307, 34602, 538, 214, "Graphics",ExpressionUUID->"52d4c1b0-f049-45cf-9447-9a67de6c4553"]
}, Open  ]],
Cell[112902, 1848, 348, 7, 30, "Input",ExpressionUUID->"ebd81a30-9a8b-44f3-b242-95c4094b1336"],
Cell[113253, 1857, 7888, 270, 703, "Input",ExpressionUUID->"cb744148-9e5b-4d29-a043-fe789088d4f1"],
Cell[121144, 2129, 2516, 81, 157, "Input",ExpressionUUID->"336d82ec-f19f-4244-9daa-6172f8cb4078"],
Cell[123663, 2212, 342, 8, 30, "Input",ExpressionUUID->"fe3be4cd-b0a5-458a-a19d-91b5f903398e"],
Cell[CellGroupData[{
Cell[124030, 2224, 289, 6, 30, "Input",ExpressionUUID->"48f25bdb-f19f-439a-90c1-5fcb729e62b5"],
Cell[124322, 2232, 205, 4, 34, "Output",ExpressionUUID->"5c24abc7-b581-4320-b981-562aed82178c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124564, 2241, 291, 6, 30, "Input",ExpressionUUID->"51e18b67-9067-472f-9b78-a3da04f9a313"],
Cell[124858, 2249, 175, 3, 34, "Output",ExpressionUUID->"f3d50f50-2f3d-4e16-9494-4f8e81cc8659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125070, 2257, 293, 6, 30, "Input",ExpressionUUID->"b77e6b8f-3027-4a13-92bc-9e773fa03a56"],
Cell[125366, 2265, 175, 3, 34, "Output",ExpressionUUID->"115c1e50-f65b-4ebf-bd03-57c83388469a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125578, 2273, 293, 6, 30, "Input",ExpressionUUID->"241a949a-55fa-4b94-b796-6b0a444882dd"],
Cell[125874, 2281, 205, 4, 34, "Output",ExpressionUUID->"7d86f816-3ddf-47e9-84d0-45bb128e8618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126116, 2290, 291, 6, 30, "Input",ExpressionUUID->"e7a528b3-23ae-49da-b47c-5db9ceaf7c1d"],
Cell[126410, 2298, 175, 3, 34, "Output",ExpressionUUID->"6d7b525b-2121-4910-9f61-fd58aed052b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126622, 2306, 293, 6, 30, "Input",ExpressionUUID->"c4ad6776-539e-4a7f-bd86-1ccd7b099bcf"],
Cell[126918, 2314, 175, 3, 34, "Output",ExpressionUUID->"76676cb9-cd84-42dc-8edf-c1aca52d05ea"]
}, Open  ]],
Cell[127108, 2320, 394, 9, 30, "Input",ExpressionUUID->"94517b4c-ed14-4eb5-8a64-38f9827aa8f7"],
Cell[CellGroupData[{
Cell[127527, 2333, 749, 20, 30, "Input",ExpressionUUID->"7bbdb258-5f9d-402c-89fb-14c28fc7b1ab"],
Cell[128279, 2355, 229, 4, 34, "Output",ExpressionUUID->"7edb76d1-e185-4ceb-9645-a099839505dd"],
Cell[128511, 2361, 18708, 288, 230, "Graphics",ExpressionUUID->"0633bbf6-fa8a-4eb4-8f23-569b74330afd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147256, 2654, 573, 17, 30, "Input",ExpressionUUID->"7d8edcc8-c81c-4dc9-96c1-87cb843cb4ba"],
Cell[147832, 2673, 175, 3, 34, "Output",ExpressionUUID->"26f23b6d-3342-47d6-8345-6aa98a1f01b5"],
Cell[148010, 2678, 18668, 287, 193, "Graphics",ExpressionUUID->"77cb837b-ec30-474c-8e32-b088b7e26dd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166715, 2970, 521, 13, 30, "Input",ExpressionUUID->"90de7d84-5758-4589-936e-4db684c34e6d"],
Cell[167239, 2985, 227, 4, 34, "Output",ExpressionUUID->"9c9b37e9-e3b5-4ed5-b69b-6ae7f323acc5"],
Cell[167469, 2991, 18733, 288, 194, "Graphics",ExpressionUUID->"119f303e-0013-4774-bb14-cd5cfcaaedbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186239, 3284, 468, 12, 30, "Input",ExpressionUUID->"fa390192-ba03-403b-b95f-f9eaa6f4dd51"],
Cell[186710, 3298, 249, 4, 34, "Output",ExpressionUUID->"5ebb0658-6269-457c-b667-1be4ead8525a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186996, 3307, 504, 12, 30, "Input",ExpressionUUID->"eeb9be9f-c1a8-4f8c-bb31-b00ba2e7507c"],
Cell[187503, 3321, 200, 4, 34, "Output",ExpressionUUID->"c5640318-31bc-484e-96e7-c08887fb3902"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187740, 3330, 795, 19, 73, "Input",ExpressionUUID->"47bcd5be-45b4-408d-aaf3-3822df747d9d"],
Cell[188538, 3351, 18158, 279, 199, "Graphics",ExpressionUUID->"de9c9997-3141-41c3-b927-27ae307e53d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206733, 3635, 425, 11, 30, "Input",ExpressionUUID->"b51a9c19-1ecc-426c-adcf-934eaf3e744a"],
Cell[207161, 3648, 221, 4, 34, "Output",ExpressionUUID->"eea4ebf1-3597-48a1-a6f9-64839f8d5315"]
}, Open  ]],
Cell[207397, 3655, 520, 11, 30, "Input",ExpressionUUID->"9db3271d-dda8-4712-bcd2-f1029ae0389c"],
Cell[CellGroupData[{
Cell[207942, 3670, 844, 24, 52, "Input",ExpressionUUID->"bc1d14a9-46e1-4f5e-8557-31586fdaeee3"],
Cell[208789, 3696, 338, 9, 34, "Output",ExpressionUUID->"53c48f10-6077-4376-a256-1903282d6ac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209164, 3710, 747, 22, 52, "Input",ExpressionUUID->"d6f5b843-fb4f-4fcf-b4fe-9487d1e481d0"],
Cell[209914, 3734, 279, 7, 34, "Output",ExpressionUUID->"5d185046-5a4f-46a4-9148-afe59a6f7a26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210230, 3746, 749, 22, 52, "Input",ExpressionUUID->"7731dbd2-f525-433f-976e-5b688b6091a0"],
Cell[210982, 3770, 295, 8, 34, "Output",ExpressionUUID->"e14305f3-b0c0-4650-86b6-7f483c45a5e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211314, 3783, 624, 17, 30, "Input",ExpressionUUID->"32968b51-6434-463c-9eb8-0b1703bb72a0"],
Cell[211941, 3802, 346, 8, 34, "Output",ExpressionUUID->"73fa9225-330b-43fb-a763-a648592e1273"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212324, 3815, 409, 10, 30, "Input",ExpressionUUID->"57328ccd-d484-4ee5-82bf-d463fe3d9362"],
Cell[212736, 3827, 259, 6, 34, "Output",ExpressionUUID->"e94c289e-39fb-4f0c-a789-54031c59ec96"],
Cell[212998, 3835, 18225, 280, 207, "Graphics",ExpressionUUID->"76d5004e-4d44-474c-a5cd-90863d5025be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231260, 4120, 427, 11, 30, "Input",ExpressionUUID->"88accdf3-08a2-4e48-aa9b-80adda6abf33"],
Cell[231690, 4133, 292, 7, 34, "Output",ExpressionUUID->"14e37e1d-63f2-40ed-9224-bbed57aa45c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232019, 4145, 431, 11, 30, "Input",ExpressionUUID->"a4df41a2-4e50-48a6-a8ae-0a6472732872"],
Cell[232453, 4158, 287, 8, 34, "Output",ExpressionUUID->"fcc982da-6e98-4b13-b302-d9ca1dc88d17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232777, 4171, 431, 11, 30, "Input",ExpressionUUID->"2bc94db2-a2fd-4894-81c1-9fe6488a8f5b"],
Cell[233211, 4184, 312, 8, 34, "Output",ExpressionUUID->"9edb3f89-7f39-482c-84a2-647b53ee987d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233560, 4197, 1068, 30, 52, "Input",ExpressionUUID->"f8fa1b5d-3cf6-4acc-9718-c1675732def3"],
Cell[234631, 4229, 317, 9, 34, "Output",ExpressionUUID->"4bb4f861-e39b-4967-a994-5eca15d6238c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234985, 4243, 575, 16, 30, "Input",ExpressionUUID->"f0f790fa-05ff-466c-9326-16c7cd816209"],
Cell[235563, 4261, 343, 9, 34, "Output",ExpressionUUID->"fdd6eb9d-5f00-4d84-94bd-6a7d577da22d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235943, 4275, 470, 12, 30, "Input",ExpressionUUID->"9d6d2da6-f5f2-48bf-b390-842abf61c47f"],
Cell[236416, 4289, 743, 20, 56, "Output",ExpressionUUID->"55f01bd5-8667-458c-86ce-1d16dd409619"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237196, 4314, 701, 19, 52, "Input",ExpressionUUID->"9e45fd7f-065a-4538-9d06-619b7183fbd6"],
Cell[237900, 4335, 391, 10, 34, "Output",ExpressionUUID->"b7bdc921-3194-4612-ac96-993278da9a32"]
}, Open  ]],
Cell[238306, 4348, 284, 6, 30, InheritFromParent,ExpressionUUID->"c204e1a8-6288-4545-bb04-03df3c161c7a"],
Cell[238593, 4356, 616, 16, 34, "Output",ExpressionUUID->"c072c83b-ee25-4b9c-9aa1-c6927b5b45b1"],
Cell[CellGroupData[{
Cell[239234, 4376, 282, 7, 30, "Input",ExpressionUUID->"5ecf78d6-c079-485c-8ed2-f7efb2c1c8eb"],
Cell[239519, 4385, 498, 14, 34, "Output",ExpressionUUID->"c969c185-cbb8-4402-b768-bfeffa3e2a56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240054, 4404, 579, 16, 30, "Input",ExpressionUUID->"96eb5fa7-7c3d-4c4d-b914-ff28ee2cbb8f"],
Cell[240636, 4422, 366, 10, 34, "Output",ExpressionUUID->"95dc58a4-b236-411e-bb60-1ce7803363da"]
}, Open  ]],
Cell[241017, 4435, 312, 7, 30, "Input",ExpressionUUID->"144d2f44-fe1c-4bb5-b899-42c7a26e6944"],
Cell[CellGroupData[{
Cell[241354, 4446, 626, 18, 30, "Input",ExpressionUUID->"dda6d728-0a12-4f00-b73e-d50ed05f258e"],
Cell[241983, 4466, 228, 4, 34, "Output",ExpressionUUID->"7040065b-6571-459d-b8b8-85a9ac28a16f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242248, 4475, 276, 6, 30, "Input",ExpressionUUID->"e9e4bf23-dd9e-40a4-bdc6-c357af4a57e7"],
Cell[242527, 4483, 155, 3, 34, "Output",ExpressionUUID->"7b054375-682a-4929-87bc-858ddd07a607"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242719, 4491, 548, 17, 30, "Input",ExpressionUUID->"abf4abca-5e79-49d4-993c-89a1aefbcf5a"],
Cell[243270, 4510, 179, 3, 34, "Output",ExpressionUUID->"b81563bc-7e7d-4565-9c50-1ea9deb13c74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243486, 4518, 461, 11, 30, "Input",ExpressionUUID->"03c1e911-8e45-4698-b9ad-41145cc3abe2"],
Cell[243950, 4531, 153, 3, 34, "Output",ExpressionUUID->"07239ba7-7212-4ef3-8d54-462bc55bf259"]
}, Open  ]]
}
]
*)



==> proofOfIncirclesTheorem7.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    200951,       3521]
NotebookOptionsPosition[    199026,       3485]
NotebookOutlinePosition[    199363,       3500]
CellTagsIndexPosition[    199320,       3497]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"b9d81640-f6b6-473e-8cdb-\
a01537e8d254"],

Cell["Proof of Theorem 7.1", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.7760793559999723`*^9, 
  3.776079356303776*^9}, {3.7760828873517303`*^9, 
  3.776082888695578*^9}},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQW8LVX5sEE6pUPy0l0C0h0SCgIiDQLSISECioJKG4iKEiKNgnQpnYoK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    "], {{0, 756}, {1048, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{475.68515625, Automatic},
  ImageSizeRaw->{1048, 756},
  PlotRange->{{0, 1048}, {0, 756}}]], "Input",ImageCache->GraphicsData[\
"CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"dee9922b-5cab-45ef-9b90-e86a24d1239a"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ESe_g30<gOD[>=hQZ2Y:
/Rf=CIX>WA[4Fm6QLE4DAC<46O[gnjP_bcWOmA0PIe7T4oU4?NV57^R57?dUY/mT
jCNm_g]U^W/TTohNkc3=jO>Mo5Rf]3`C<n^1K<BoIk8COSPh?JPom9P0Cb=F9d@h
4fX8kHLX;=9kKIK<8HbTSHhQF3LhO1Tc1NoH1NBkTkHPKY;P<6W;OZ@@m1P2WlU4
b]eV<[6>OYZRHV>eHN/_A6j8H^nd6i1/8Z]42MmZNBel_bj=KbKfPL8T2Mc>62BG
lS<odo]iQP_=?nT[7Ij>m<iXBhNKiJRndObIk^M^9iR2UDfk2^]k`gXjZXI:NjS/
AV9[[X;]`6in77OQ[7LdS?m7>o`hZ_Wgfa:]LnB6:j:G8ie6Sdc>Bi=LiUZH?PdN
;65KMh;EIZ<>X;H6bmhaHKl_7c@oM2fSL0aFPmNS@O^bmmX?4FdO1SUEJi?9L871
JS^HZLec@U@L6T2fU;JDR6J`f/G1maQbl;/e<5@BdG;8lbg[1]0/d0UTmH]^dIni
mVgC>fCZnXf@P4gKXiFUk@lOMmQl`IbPMVZ5B^?fY8?6IXYjRWHDMX9f72e5TnFP
jD<eX<``JVK3ZYZ4lZ`Q:dbe55FAZ6Z2D0HAZhY3`1?Y@HIERk91]ZgVDgaPZ5F/
<=GBe_ZUc]4J3DiZk7_d;:ogQEOeT7XdMNT>[cBi;8CDQ?2i]cU`=HW13=J=D4^O
eK;Z9l::IJ79J8RgaLiFfaPKN0KZ35UfdGNM3EL1;X0N25N2R7>gG;5P^I8DU//f
eMEBTDjZ^m2eLTKbeGPkZmB/ImWmM5gGhQ1H=8L?RRd>/8LnXFf;3E/YEhTLJ/Mj
2Q4mIGgfHRL=S:^SFM1<LUD7Hh5E_JcdC?:ZB:^U[2MacH/eI047LDG2OB=IMN/E
2n;F[9YG[PH05NVT_P_l0Y3RiR[LheN9:WcYn8G`YJL=/QBYgF]RIY79lYC90dWN
A?J:fJD_LVVem>Q9WjS@h>a54l^DTCM@SL>T31>VN6:Pl?B0Nh1Led2Ke3XoY8YB
enG:E4Z/aKDldOOWeM>P4n;VW]lS:/WWQoDB5Gk><XBb/>ob_Y>WFah<VANDV9S2
M2UB?:GhQE14ZCPId;0bE`?cB?k3<`lh4e[S54ob_/a_]_@9ckIN<YATBV2Gie^6
E=eiU0TM_4h6Kk]6J_bXTn/5U=QDVU@Q1>EA:MBabEAUF^Y;D]QJl:hLLleedRNP
6PXY[<B;KakEHU^X<:4:KZ5YGKC@U5>ZXEfnKhVRUe8PGT<hkOJjC[YKVG[h1iDG
MP@:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2STh<0YUKVA_HVX:<R0`86mRJPXl
?20_E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_
KWAUKWAc83@P<21B82m=IFAYHD9_N21K<20`83<c=b0b<C9M2Shn2VE^I6mRJPXf
830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l
82m3Lc4P=b0`858P?ShP;dI_KW@P?3`P;eAD<R0i830PDPX_E5@a83PP<21B83hn
83hn2VE^I6mRJPXa<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AU
LViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD
`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0
D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jc
m^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b
5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU
_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RV
InB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfI
J97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>n
UED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:
_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o0
5o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_
?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR
;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P0
2T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6Z
T1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07
d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00
;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H
61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4
EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_
PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?
M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI
@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAm
BWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`
EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h
]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbC
S;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z
9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG
=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[
?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@
8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=
DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dF
Gbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^J
GK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9
YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMf
a6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn
4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71
^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?
b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOB
gD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU
1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBY
U92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=I
I[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkif
oXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iP
J;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWM
c?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?
I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8
me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfB
a[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQ
e]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGa
RhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN
^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL
?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh
@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk
_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4oh
CiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb
=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc
830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20c<cLP<S4bGB0_
@fmeKW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mD
NG1U82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>B0`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m<E4m9DUX[
B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=B
KfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=SDP;daQLgA3J65b83P`82mGJFAdJ7<P
Fb0f=SL:=SHg83Lb<R0g<S8P=SHg83Ha<B0`830P<20`830P<20`830P<20f=SLP
GB0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_C5A?BE9J:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]
>CDa82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_
A6EcHfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe
<S<P;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6
JFaU<R0a=20`858P?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82m<IFiWM6PP<CDP<21B
82m<IFiWM6Pa83Hf>C8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
_EUkM1?GVOnn>c?BB;91TVd/bNQE8KmTHfaN=WIRHD_6?6`<9UAbL91/A6`71aN<
4fRQ3Q/P64982912Bd;K?7S5Pn6T0QI:F3Q9cRH=]1^bHMVV=27]jJU?VUgXB@>F
mY^ALC6Ki?079g=mig_MaoOmkSMg==NMbeI481VjPH>jQW37HU0^LcNAGcJgQc/B
/_4oR1HgMgDj4[:@3L0]FMcaL7]25Yl7d5XOG[9b/7l:]E>9;I7`XX@MKQ:Me4::
Q8`CR8iYJNml?24KSa9e;5WJ?6Q?BB;If1inO71n^2cK7`fgAa;]c@^8S^UH^[ac
D2IoH4;7//QPN`b@Onl3TUJ4id03Sh0J6>RY=0:Xojbe0TmFfDiGKLnokUTh/^`j
64A5GUScS48o??OJfRlS=k=dch[o88GVEW^IZW9R>@19B?IngK=35ZDOgL@Xe7^R
<9eZ>MF9E3fNZBKXaUMP:mFGZ7;@RY]P9MF=E7m2UAoRmY5d33OelJ;g>:h42lk`
jWSk_5BcgJCEfGlKAMGA?OJ?C9nL@3>]gQDdmbF3IZXFGl8GHA7HlFE`hbZXQVcL
MBAWRCe4YWg@@KFK:ZOL4OOefH[/Yc0?g3aBWdb`lOR6oDn5nOJ[QE66OOHcFE6N
b9/fT[`SkJN]Nnbo]Si/?dGe@<:d?hMJ_67OIeeRgfJ;hZhnng?F:5:OIa=TQIFj
_V5_cmUQGeBXf6O]R;83OOHB//ogj^bCRYgfRMI?k@EIDA59c[O>/^LF_VLO@afY
VH<6MG/=m]7FKOHYI;9IoEUCZ9k0oKPKLW5gWg^6oCRa5>jAjCW5>j;h`b?EfHG^
::kbCZ[>gY5CWNG>VFEgieAUIA4oofgeTnX7eE?EAFZ?>U^MZGJZ<mBYXU7DRb?4
954[RZ8jRPOkb^fZ4gP0bPVF0dM4UBQ4lGEBlRO`T:8lm2^A5iT8HVXdoPM:GXCD
:1hhZYLiH]i@:I`ZRXN>95B7_7INiWS5X6LbCcNj0d>A`@b@l>VX2]J=jRXgUA__
=iADnKkY5U8/]njNKki<J9Efc:`?B?^]@JU8I^;Fh:gVYU_<=m;>5FB:E7Pl<nN^
?=;EdKKH7g7i@bioQ6Y8f]CEHY:jVab>`fdM//4QLIVQY^HFVHHSDXL[hY?JG3k7
hBjUgagVaK:ibnDk38_ml`:75g/S_[h^KiOO5OH5ScAE;6/L=]O6XKVFEGc=G1Gb
H<_T^IZDOWO<eBRKVnBi6^Fi6^FiV[a=bUabl?kFnX[UWIBM3Wo[C8NDGBm=Wm<@
T1cQX2n:[i3B]`:4dj0GCT:fd0dF_P3/0?6?Z5jBJNb1n6O2Fj2?]LNoh4YYDHo9
ULG:bn0d?0fkXAMDl1[afO0@_03_H1/mf`_P:5a46hbU_IN7:<b2Mc4N_`2;hIOD
_Q?>`7Hh34WDYagBb;X5gO5E97^9Kh8Whcn7<E0<jn4TU=2XFj0o_RmnQ:ach@7H
3`NXoknSRagVDn:_acnUGG0>SOTTFBk4IlEk`@QiD05eY7dBCZ6K^aA_0A>DTWLo
QAMQ;k`9OlFeN3CN4^n:WhmOXE@e`FRXYk8JSn8E[YMO7omYo2oa626A3KTdJ`Rf
`BmXo5hZYfU[mN<Sf8WKL3_c/[G/:;m>B8l=40hi<8e:=Bb5Y`R1Hg0FoPOnPIlc
4jOW>[UclHWao`DMc:@XiDPRd4EU0iD]5=<9E>4h[<@jG8g?hgKl7L]U3k00Nh`m
cSkSJ[T5g4[^Moab_ToH;;bPd/F^ado4ghYo0>UPQ@MQ6JbQj<k0NKP6Gb57Hhe6
=iIR1Ci4YA]g/f>h5hna>Sb=imUno1Po`Loa1Q=H4T]S7]K9][43k0ck3MO:KNMn
`Wg<GNO_5iR`EkRZLZ_o:mHDfaSkCK`dORGn9Ffa8SQYIBZP5QI2V:;]P0W`Hh[R
49ENF[FcL0kNDLXW>1[jhD]20M285Rc26RZe>1/GHb_^`N=DCRVno9gA@S0=<k1d
=Y[E/bKFc[[I1jbKbn1b^AUL0mM;iFg^8WN3^l4;O0ZOaToSYl=V_YgOANDEoSFn
SgmO:17^5fZ5nD:g/57Hc3D;5hB;ZSFZ;JXneNNZ_m6f>4^mE;fIE^LMb]Tg:IOo
NO4hQ[`_PTNQ6GgH13]X=OIR67XX^aKQDhAG1fC76kTeg3@fS[;Q5?b@/WDG[8J=
g0;H6om?KSmlB9VbQ8K/QUOi2[0:>fUee/8hbZ;1h/g9cLW>bWB?LGg?jJ0]OgB6
aFa:7iFFVV8dj9>CM5Z=Z5H9?<L@l_b^ZY13bPa9O:J[^SYOUUeQDXA_DhCXDGI8
EL?KB0jiGiQ<`eYjZNGR>eYj4bfm@beAkbR3/_`lQmoUT=kc^AaAK9PC8?iYWb_X
T?XE_TKQ]bYl<_5>9gE`n4d]?XN48HMOZ^YZjO67O?UiN<a;L6SclnB=``/jNF09
:/>[JH>5B[V5Gk:hO7k9k2:NK9cK7ehTeLd9n7dICVN@M:BJ6j0il_=J9O8C=RD]
LRgJ5?E2DdSV`P/24QL>BR`TSfG`B>T^WiBnjZ[YWn8]c[oi=Z?4g5GQB4nEi0e]
8W1U<BA;hLdTcJagd;1/GC0PhKY19f@OflQCfMg4>l4MJW=86UN5ZjFW;DCP`]a0
WlE[DCIO2NX2OFJ_FA7blhjIeY@j:OYSnE?cYlZde6UJTj1onYN4o[NWIFYJLoH?
A6O>7@80I@ALdlU?bM6/C>8RIh_UFj@HNYZ;2BNjPTQQ]Y8oUA:SW>7LT^2N7YJj
jfnidN9;>1MZloEYc1KU9E@AY?JQ7_dDFRUZ[gLiNZkCfc[Tj_o[L4ehD:=bjjn3
K9@GNRQG90cOh[_TUjFKXVha^E[TmNeBeYATUlUoVh9T6A[IIbVEG^1e0JOT29:2
OTgVcHb2YRi`675;<8[aME7`FHoAKeA^hD=TcY=C[ME7li>@WdN:G2MaHo<LECAc
UI`[SQi7coA5?HhZA`/U4nmF:1TR?L42@[0n@3S1?9[A6l`HHR?1h1@JYd0NQkY@
lihPSM0f>09AAED`@8g6iM7;U<^/2l`9B=fn3<W[2m8ZD?ZN[P]8YbUcPd5ZECST
:GVl^]Ddj7<AnEbHBoKaRE7X]d/g3A7/jI77[0nhW=;YWYj<7_UiBlQAQ3/EgT55
5>@V<^AAk:jS_TALcPaU3I`^9kTEU36M@2Um:j?X=o^g8caYb6oZ>IVlWJ@PG7b?
42ji6hBWg1G2YD>N3T>hS7`^UA6nkk]3n?iQ29Mo>l;N8Ko9bJWT[EM1^>8N8Eai
=`SkkPYQoi2W`a2^8Yom</;C_S^4ZhLQ??gK4Ihai3Li>I>lWJ4P?>/N8Eac=`SG
gQG2/hLl7HI`7OTlFdIhcWN7l=aQ2=Mo>l;cQ_`V9alPKnLY2<noA`Qoofh@3]`E
`/4QChLQg40n1fF47aa2f9/Q`NgkL?LMfbkLlhei`Ff@dblU`@PE`Wb`DMe9ged=
E5lV_YOo17YUBTe^WNdTdAM7;/UCjNA7o^3Vj5];8=go_mB:JQ:L`BZlb8[ISmS[
77faDil:0?hlOO]aM8IDVCSG4@^R`5<EmE60leAUVGS^<_54eD@iXY[;L9aj0Lcg
7:NA1:;S2/LKW8H/ZQGlU^S=?`XW_jZ<lSDgj9b0I[1AM?OAG0bdm1EdbE]GS@5/
@NhYKROoPWJO=ZZ9JUGIFPBeBXE<e6SXYPFeP9^AhafYFZgKB;YD@G0KZH5>9g0J
;JlBD<N@0fICRe4<NSGddeVUdG82BJmiSLW9jNTFH@o^dIZCT_Lj=cm49`?VfV^V
VX41Ljdoh_^/bVN2l_Bbl[:JPK:1<T=9>AZ<9BGdIbPYf33F/eXoTmk`o>T<RClK
g33F=:SPB<6M3GX6ffk@UiFYZAJ>`lI6J4@MYXa75nOTG<Q]nKQogAFFMVWk`8TG
gfEKF@?K>?0HeoaE9DISe@[b>`TGWSP]O@]W`eY_LD=bPj6=]BFg6EJaaicZjLWE
1VHEkB=iN`YQV2GJdYW>URGbQAV]8`]MUUa=VS]kU3TW=hX;ScRk5U>8]MOTN6[e
OjoY_mH?i@?UoLJBPX4B>KK2LID[_DJCAA3=KUFVf/AkD;287P@?dW714dm@15Pd
NM;42EVI;ZOQ=YIc>^C_5;E:?BY1Li2MGE?ej8Z:]K6OhJ5OeAHn<f]eK<Fo/LN@
]G]WimClX;Pi^2kfnh5]G9e[lS=KRdK7BPHJfRXG_SC5?W13B=Weh6>KPPEIWTVQ
OE^F7jB/J8QO4WhPG0D[ILYQKfV6/1=g29`MkOaJg21/C17ZAFjmeF18DdfaLTUC
dS@fI[>I^D9FZRldF1bJ@[?Ik]S[K4/0D=<o63i53^GUo@X4nWhUo2T`>]fMTSW2
WI6Y6jDYP^ADOA4J3B?ej]4T2L0E8C:NdiZBRV2TTFjRAEF4?=9=?U=1OIVnc>=9
g6G54hgH:6:jJbbj_PL6_G4l0CQi_4Z]LSZb<PgjbI>L;]j64`aWW>Oj?XYMon;c
bl__/ifa?=LKnc0>[elmN1bWI@]GHiM>K7TUmWk/G2`FnoFnh;=oo]W9gNoQ@OBO
oj?b[;i<NM9<NI9<iaD?NndK33^<[4SDfDHb/:F;HV6:aI;/7V4fFbhj^cHZBE0c
X60P9l204WPVSS:hdc9EJT7=ZcTeD`/Z[EjTJ4OACF?D5J4jUKj0:DB?9eN>bbe7
@VFRWU4f:2UPB5DcF_[cTJVM<dX]8coj8_KRfj`N2ekM7]PMFco@^cl]JfU`Dodd
=>3H6bl8:AnNREghblUHWa83kEml?lFPXm>NF^lH]HgWMIb=MRn=J=?Za2BFU<A0
eLY:=IHAW>P6Lo:8:>Z>>;OO2TQ9jV^ODR;;ZdZ?K7VIT]^5he:LJDk3H<EN_^3V
=/icl`?^AcO><;]`lVR/HWm/A2m=CAO:nbRoW`@=U7Q=/QNJ@BmDSj15Ylb/eDGa
ncCciD4XUIToUBNmLd9G;gOSi[_/`T31FlY4_@>;i;eEW^=;VT<;ZA3fCVa=JSF^
C5YUi:]C0jT]ZJ]BNKEX<nSeFQ`aDTI0:c:E<HWGY:HFlYIA8cDDO=ZX[`Un`61<
;dW4[RLD209/;1cGV>8/XZMCAJ_T0^GAMAI=V]S;]YomflGOah[Nh[XO[ePNjlC=
jelEC_kgf`OS0m_hHe?/<FkIE]UGiHY7j4cZjbkiG`MS`0fIT4DkE0j<EaXQWKCA
4BmM:WX3`Jai/jO?KO1DAiIdACYKVl>TCeSU5/[o<8SjZ<jSBP3AZ@[@2Ag0lo71
RgPHhY7NJl?URS_TbS]TNNcKno__T:_^T>]TnOl04Jh>g0YUKVAcM79UHFd:IFiT
Kf9Z2S4e830PKf9Z2S<i=c8:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P
;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_AeA3DT=I:dQUK7IUM6USHB0_
AVm^M4AULf=bJG1dKg8:<CHP<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^
Ib0_AVUbLgA3J65b83@c82m<HG=d@fQQLR0a<30P;eMYI7AXLb1K83Dh=0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P
<20`830P=CDf83De=R0e<30P=CDf85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mD
NG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;dMD@e93FB]8IFafIGAYHf4P
;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaY
Hd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La
=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a
82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`
86mRJPXl?20_C6E^IgAX834h830PDR0_C6E^IgAX<B0f=3P`82m6JFadIG8P;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0KeHNgQCaiDoLanB;1UKTQmjFeMLBo8K?o0;
>eSHT[6=kARK48WP8=W8/EeLo3W62DiQW@L=R<NFD20=oFQX/ca3^MP^TJ5@`RKK
I=/V96g2=/^VcHJTnK[eUnh^bBHTn>jiElK5O4dno^3;7IdiilbIaiWO7<fm<h<3
jl8`1dJ0QYHEXOh^T1oSki1mYk<_e1oCmKm6_ZecJ92;jF`60;fVZon1_YR^nSj0
f_K0V_GCkI>j0EQSMcRd>VJ7;i6GM6=1C2OcTJMgm`dn7=?ehlR=JmIfC]^Co:PW
m8DNWQhO;Z?>OC_D5hkE=`[8do_G?SPh[HlPcnlO24oG9mRNOQd8UR[P:HR3Kh4B
:=1RJPM@OZBf0H=FbHi?LnCWneLUEWh2>YF/[f[jAiUON_W`Hin5_gA[MZXnah:h
6oDU[/RLbPB89fROe>bL/LS]<5=4XBdk2_E8EDS5B=WIRh``@Pk2mi2NAJ:QQfb5
mDQKT7j0a<a8Ae2K85]76IGW=5T?I];PdC3fILTV^e6]/KlI9H[aoOKO6mlo@dbh
N^lAdnPLR5^T9/nB7l5Z/9=o0RLIQS[88<n<IJja1m5d1?ZAAY1X>BOTb6QJXOdL
b@4W@k2=2m8HL/[nYh9Ln`L5DHZ<fRnhX`bb5m=@lbCJcm_ffgmQNl1n3^UHc7@d
4f^L/Qna[K7_BX^BIdK]CmVR1=_/S;5e=Vajb]jG^LNn^T2f=nj9D/M6kNEXGnkA
f4_:7?IRfaGk?7MDAE3?]CGJ/`YnHdo7QUR=`djM7YgMJ]]UGh2V=9_?_@3Y33U:
mT4FfCOZK;2OAQ6W>eJOFKHWBQhIZl/XL4K9/:NT;V=?IYgKVMUXMfKF^]dX;gm5
nHCb?^DRIJ4bFiVQM2TMBX/bFJEGJED9ZWREFZEB:J?TnM4Z^n8<>@IE2<^a<IE2
aDK9Ck6@>D>>bhG7Ge0a:TX5Z^BXn4L<GP;9DG9/G2]9:9aBb98RBXj?aHZ>Nnb<
936b@D]9<VJH0dED53B0@;I75K0YMJS:F:EOZ2^_mGiE5Y@]=o;/[gj<a2K/FM;V
5hkJ0T:Q98Rf`8gZaQ_2Eo;1MFP:EfMW;fUM?cKDgm_U2o>n8>l;8`F5[D?MAV6T
Pn=>m_I;1TjPGL6>cVj9Ql92?aof2[flUc/i9;NkaM`UVHMhkdWXlRgcWncbQ;fS
@ihQ7aob1/HjZPOJIhfeIFJ/PNZo<eJee=V0=5J7g>jF/MXULhLdE[/dE[/dEXNW
@ai;V[b_Yjgj`D6<C/kG/h@C<]Z4nZD[o08G2WRSi20FN]L1Najdk5W8H4O0c<`3
>h3hNjAg93ieSoPQnd_@C_F9odeGh:9>B4A=EEG2NMP>nn04kT:7DLj0nn5YN9Gd
hWmk9Hc3fb@=lW3_IB0:SO1[8XY_@1LlQoD7h@;/QY<@Sfgj80F]>hQC74KMPg87
?27n6=:Q3;h;Ij4LNmd1Tn8AL@b][G0?78ESf?iGQ:M><TWRClD[X8:Uf>LCJ7U3
K1A?P1ibX1YJ/?@9>4NLm3]R=aRQ0[gk8O`83/2;l1Ob61TG^lDQlJ;h7XJZ4Jc@
QVT36BO_dBNHkhXo5?l/CR4B6I25X`IQ5o`4ncn1jCa^[Ckb;C98MY7MU8MjS1YW
=[66ZN^8@bH/aU@7Jf4c8S01;l7o`>OTHlY8JnU1nVFaF?aOd<0BW:DdTc0<HGXB
d`jLdaVR8?VTQ[B@3NCkI3Oi;IE5gD?iZHNXQjT?jFIj9KfNoRgc83?:KV>OEVRV
?Q7?R;lDg`83f>0n682=>;/;L16^`SE2HemFhR@EY9[LSfV4k:<Vb04b@KF@ln@R
MIClPKa??RIOD2`ECjE@fM@P]H/jAUfPGZ=kj=gd3nPod9l`2eV:?L1nX70ZogfZ
Hf[;e6]RQORNn1U^/BY`h<YD@c>/PQ3>]QoV`coP;8iS>X6[mQ:l3:o:jGeRQDWh
3540XRMVDTRJ<3FC^dTGjB7kbFU<ifAO?ZE`8JPhBTLI:2_EAWE@OM@8mAHe@U_X
;;Z1GT6O`?@:oCKm1Od5`c99C0ZcV:V7KD`Ol`bVPlaQIYAiWBeW5k;=k79fQ=g2
KZ<kfCOH]aDK5C/DXhZ?5Go5KK5A^EJi3EOWEHcI5c6FooH`91fm;hA_@bOaTPkH
Pj]aP8@PP]6eVVa6_?XQ@fbW=m:;ZGb<QW?`24K[<k01]]0[hH3hKoAA^8BA/PJk
7853C3GHf;fh>Xm1?TKAM?9TIVEV^5g>M7j^Pl<]gfXaVhb6e9CT9;e>>bMNXhiC
:AD/@e<4LWalKI0CG461LO5eMKVBcXN`87AC@A3obYa@>k^>`4W]@VRJEM>3=K]^
ZNV9eOC<e2AJ[Q8ZLg<h7ll9_o7bG9B/F>Y7NK^G3g32Y2`gbO;gI7T>bPh7=^1l
aVh_9i0Pia=ZQkXS_Z0g=hM<N10>MFj>]75h@2=e;41=J0=^/50SeO09I]k[4d`l
bVRSWKk@JZ5UZMoW]CPL0Bc3XUHoSY6Kdb>PWk0eOSFoNV_D0ae1B@Z]m0]d:21@
@JT_GKIPh;f2HOP3hmoD6i9_fde6PG;FQ/:AF/4Cg8[PBVY@dT;KD5_BaV6ge:J0
Gb2KYYf@O>a5CbEgHnl4Ik2G4n;hJ[hkdQ]4L:7E?f[fV>G=Eh0FojS9Hi:Eg9`9
hlH:1lin8WMAkR:9EcR<6f?lCho7b]ll;g7SaYOnR7a9j``0A4:0[dLo1JiC7XA7
Il^T;5`6TLhba0VO0<5YmZ0o=@:5<D<k1MII7a96fVjhdNf=>AO/mHk6VLcbBjPj
P?F34Nd2G2V/[nFib2Oh]PkbTgnIGA:J;U4h]In0I9@FNRIF11:j8@m9;d/Wc[[K
b7M;jc/T[bWZ_=5gD`7Z4SBBcd8b_/1Ko0j12f01OTgV;8U2G8_o924k0U4RKXZ2
ecJ1gjSdZ__AW2>5FXlGadLU=`L;/Q`XiNE`]CQb[A@[G8B;e:n>L;EL=`HChi@i
6/:A`3a4/<f?><4b7=4C/<b8hD1P0OHcCnX7Vf3eB01kj9g^0KUL=>ljE/[?`ILY
kF[a;oD;8ej;h?46L1D`O<ngn8Gc6;V10=HZV?4D?Mk@Hicf^A1m;/Q2Ne6/5oaf
6L4^0Y68e6NKWgL8ib<ABdCj_lGd:85K2ccC1E6@ZTR@AlU82kI5aS//lQXhN0Nj
5I0`WHlQOB>Rl9_mja4^VO4KFiJR]bDb`VEg2>7bfd5h`FdQG37SjBb4:m7W2PWQ
^khiQ1O>@[SZja7fc?R=CRi2Kcdb`]Eg2>6Jfd7HNe/8nfHlWHE`;O[/Ta1No<dQ
G3L;hOZ_AkQQaVmdLPUjfb0Sg7R746jj7HBKK`_Q^fLlWHE`2oYl]hC`dVl>hMII
2;Mm?L;;I_a69nm1KiO922no@`SONc/8nfl;hL2<Yk<@GX4n1bB4ki]1f6<Ah>Im
N>BFKAO^n<JllRK8lD^9eD<elcb/I1j4EZ@Q?5QG82m3dhdkWGPlJFa4?A/FB4O/
KnbQl<^O0EHN[`AjbGbbWn:XKJQCN1H0iR:N8FVlRjZ9g@nYiTF1@E9YX`0GTB@M
IOXbb/REb6WTLIOQ=;H2F9im6W]RTNLG5>TL>SMB=K<Sn^Eo/VN_eDBIYRo`_P5W
_1;7F/^Th4VZe6>UQeV:DfV6eNXi1X=I<Lc4LKAj64caEJg6k6K]eJJ[UML[[cKk
`]h?XBZV5>@W5C]d>4::@lO[EY;aHfAlZ_4H>GFH_31EOgRZPIc2LFQX5Bo;9ha4
?3]F`Wmhb[;bREZ[/LAKgDEefYjhGZfbG:F?Sj<]QL[d>9/fgUJACNEUE[a@@EDD
ISWeFRF[/[[W6ZaA4_7`1Y]MjKKUJBQK/JIBFEUYCEIVIQe>=bndI5XK4]eUY[/F
oYc/aH?E1=T3N7oAO;EYl^YT/oKCYR_GGm:Gch>ZZTTYCN[;MGY3NK]>GihgVCM9
T>/<i@Gi=N/m6BFU:G>1V9bT9=41aSB;0e:iI0Mac8EBbP5VVl51DQbHhGeM=]5F
B_L3Sckj:;BCm_CDX/;BT[]80TTT2ZDRQIBDUQC?Mo5cU@XU_i0D5N8AAIN<UG28
1<;?MK_L4W<EcblYCB890lf[0W/LgHEm7@E]I7aQB_cS`m/[7>[3k?omi>c@>X<c
?TfGUN=ZcdZ=:gg]>k_?W]hKNGe5C_g1WBUFAL8Ljk`7b1YESS5gIE]SE]^ok:^[
No[jG^]LV]hD[jSV?GFm?m^lnkTTLTF:/b7aGLK9GP0MY46o9nnPlY3eTYFNZdY<
Xc0`3CIFZE>WfCBJI;O:c9Wc]7TT4g@V>oNThfbk36YUdoD[EbAD9`7Aa9n^G1M3
cjQ?EJQC5LT^XUMSUZ8d^4QBG9X;`B8BC]2NE:BCX=3[TRTIPA@n?@JB8RGIT5Xd
M:;R^N0[Wgojc_2b`_:3E=O>WM/OVG0]_/1N^?iOCD^W9ZN^CTd95GcCUPdOWC_b
kZTgm]ioD_k_h:VJ_/PdPaT/L<Pcki29?6dl[3YZY1]D^Wg9=9f//9VELfc96X_B
HS5XgGY2^bVMfJIf6daF_6YDSST6=Ta73<j//VVb_1bSI3YRD=1>b^4a7d`ZIgb:
fPD9BEZLYBiAZcBQaP;]88ARJ4gZ71LTjS6;<bYLQ24:1liL3QDYF;BEL/S8l@:Y
1Sh?0`139AHEAE8hD<EJ:59BKkm_>:4Mf?Ql@okVYoXO=ie8nn^I=jlAoNn/C;=`
ZO?a`gg?7[RliJ6gGRI57n:E`08FekE<O8NNa7GEh7Wi8DmQJL;RQ7/C3S57;:aC
UD`Uf[BP/]VDBF[:I]2`NDUifTbMgVcG^<fV=?^CSX7ZVjN?2gc[fYZ=eSPe46;D
h=b/V869LX7JXW;Q1>GEaEWYYO2FPejA0XID0fhAO;4d;BRN[bojm:T36`hL7=il
Q4CJl^ljo^>ZimN>CEgkn5fbjZ=;[okZWbon:eDj?fd9IK^fL7NWWnANnc>i5nLU
?f8Hkg[ngZ?0`PC`PPmZlMi8NPSNG/GfM0GNil?RICF]=H7/^_2JXO1PCfM8[R5G
a8a3bT6ZA6Y4`WdAeXSC3lX`8n<OoQIMj^UVNlL]N^L]nVY9ogm/?kFN2VE^I7=d
LVEQK@YUKVA_HVX:<CPP<21_HVX:<cPa=0YUKVA_HVX:<CTP<21_HVX::6eQHdmC
85IULW=YKfhP<C0^<C@^=B1L:49eJFaT834hAS4c<U`Y855eHG9dNR1@A4I3Kfid
IGQd:@YUKVA_HVX:<S0P<21_HVX::4@j<S0a>C0g<3Ta<c8g<C9J<30W<30W:@YU
KVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P<CTP<21B82m3LVEQM6U_KTAQM6DP
<S0P<21B82m=KfA4HGAU838`830PDR0n?PYUKVA_HVX:N79UIPX`838a2S0`<30`
<30`<30P=SDe<cDPIR0:<30`<30a<c<e<20`<30`<21^80X`<30`<30a<3Te830`
<30`86hP2S0`<30`<3@`=cTP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`
<30`<30a<3Lf830`<30`86hP2S0`<30`<34a>CTP<30`<30PKR0:<30`<30`=30d
<b0`<30`<21^80X`<30`<30h=cHa830`<30`86hP2S0`<30`<3@b<C8P<30`<30P
KR0:<30`<30`<C<`=b0`<30`<21^80X`<30`<30d<38b830`<30`86hP2S0`<30`
<3@a=S8P<30`<30PKR0:<30`<30`=3@b>20`<30`<21^80X`<30`<30d=SLh830`
<30`86hP2S0`<30`<3Pg=30P<30`<30PKR0:<30`<30`>C0e>20`<30`<21^80X`
<30`<30i<c0h830`<30`86hP2S0`<30`<C<b<C8P<30`<30PKR0:<30`<30a<c8c
<b0`<30`<21^80X`<30`<34c<c0h830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP
<S4P;e9_Kg@P<C8P<21B82m9KVI_834P<21B82m9A21K83aU<F9T=SASHSMQ<FEU
>6Dd=fDh>6@g>F<`=S5Q>C=U=ch:?6DaHV@f=6=R=f4aIFDhIC@gICPhI3LiHc0f
<F4i<fDg?R1M83hn2W=dHG9dN79UIPXa<c@b=@XU9DE?APX\>"], "Graphics",
 ImageSize->{282.79296875, 177.899434347181},
 ImageMargins->0,ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776040854392597*^9, 
  3.776040889715275*^9}},ExpressionUUID->"4f18c343-bb8c-4926-b646-\
5366abb34741"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AB", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"c", "+", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"c", "+", "d"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{"CE", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{"BF", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{"BF", " ", "AE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"AF", " ", "CE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"AB", "^", "2"}], "+", 
     RowBox[{"PB", "^", "2"}], "-", 
     RowBox[{"2", "AB", " ", "PB", " ", 
      RowBox[{"Cos", "[", "a", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{"PA", " ", "BD", " ", 
    RowBox[{"CE", " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"BC", " ", "AE"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "d", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AE", "*", "PE", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AF", "*", "PF", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", "s1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", "s2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", "s3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", "s4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", "s5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", "s6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.770374251879974*^9, 3.770374252315351*^9}, {
   3.770374288348421*^9, 3.770374304880576*^9}, {3.770374339513194*^9, 
   3.770374361080435*^9}, {3.770396571048163*^9, 3.770396581293532*^9}, {
   3.770733317201366*^9, 3.7707333178269176`*^9}, {3.776030529298525*^9, 
   3.776030535129154*^9}, {3.7760408297551622`*^9, 3.776040832523759*^9}, 
   3.776083677309311*^9, 3.776083728690222*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"10", "rad"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"30", "rad"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"80", "rad"}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"20", "rad"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"5", "nr1"}], "+", 
    RowBox[{"6", "nr2"}], "-", "nr3", "+", "nr4", "-", 
    RowBox[{"3", "nr5"}], "-", 
    RowBox[{"15", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr2", "=", 
   RowBox[{"TrigToExp", "[", "expr", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "expr2", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7760803145452213`*^9, 3.7760809903059607`*^9, {3.776084015196559*^9, 
   3.776084044826009*^9}, 3.7760841511287823`*^9, 3.776099338303667*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"e2dbde1a-fdbe-48a7-add3-0af9284c64d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",ExpressionUUID->"2f8e6ad1-fe93-\
479f-ab9b-1c3a399ef135"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"How", " ", "this", " ", "relationship", " ", "was", " ", 
   RowBox[{"discovered", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776099455590836*^9, 
  3.776099470854175*^9}},ExpressionUUID->"f71ea73f-f675-40a7-badf-\
ea3673f05ce6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Vary", " ", "each", " ", "of", " ", "a"}], ",", " ", "b", ",", 
    " ", "c", ",", " ", 
    RowBox[{
    "and", " ", "d", " ", "from", " ", "10", " ", "to", " ", "90", " ", "in", 
     " ", "steps", " ", "of", " ", "10", "\[IndentingNewLine]", "and", " ", 
     "look", " ", "for", " ", "a", " ", "resulting", " ", "linear", " ", 
     "relationship", " ", "involving", " ", "all", " ", "6", " ", 
     RowBox[{"terms", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"step", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ia", "=", "step"}], ",", 
     RowBox[{"ia", "<=", "90"}], ",", 
     RowBox[{"ia", "+=", "step"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ib", "=", "step"}], ",", 
       RowBox[{"ib", "<=", "90"}], ",", 
       RowBox[{"ib", "+=", "step"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"ic", "=", "ib"}], ",", 
         RowBox[{"ic", "<=", "90"}], ",", 
         RowBox[{"ic", "+=", "step"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ia", "+", "ib", "+", "ic"}], "\[GreaterEqual]", "180"}],
             ",", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"id", "=", "step"}], ",", 
            RowBox[{"id", "<=", "90"}], ",", 
            RowBox[{"id", "+=", "step"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ia", "+", "ib", "+", "ic", "+", "id"}], 
                "\[GreaterEqual]", "180"}], ",", 
               RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ia", "\[Equal]", "id"}], "&&", 
                RowBox[{"ib", "\[Equal]", "ic"}]}], ",", 
               RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
                "nr6"}], "}"}], "=", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}],
                 "}"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"a", "\[Rule]", 
                  RowBox[{"ia", " ", "rad"}]}], ",", 
                 RowBox[{"b", "\[Rule]", 
                  RowBox[{"ib", " ", "rad"}]}], ",", 
                 RowBox[{"c", "\[Rule]", 
                  RowBox[{"ic", " ", "rad"}]}], ",", 
                 RowBox[{"d", "\[Rule]", 
                  RowBox[{"id", " ", "rad"}]}]}], "}"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"ans", "=", 
              RowBox[{"Quiet", "[", 
               RowBox[{"FindIntegerNullVector", "[", 
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", 
                    ",", "nr6"}], "}"}], ",", "100"}], "]"}], ",", "50"}], 
                "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "ans", "]"}], "=!=", 
                "FindIntegerNullVector"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Count", "[", 
                    RowBox[{"ans", ",", "0"}], "]"}], "\[NotEqual]", "0"}], 
                  ",", 
                  RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"ans", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
                  RowBox[{"ans", "=", 
                   RowBox[{"-", "ans"}]}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<a=\>\"", ",", "ia", ",", "\"\< b=\>\"", ",", "ib", ",", 
                  "\"\< c=\>\"", ",", "ic", ",", "\"\< d=\>\"", ",", "id", 
                  ",", "\"\<   \>\"", ",", "ans"}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
           "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7760995925115433`*^9, 3.776099832743338*^9}, {
  3.776099874641183*^9, 3.776099919871402*^9}, {3.776099955584046*^9, 
  3.77610000592749*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"1027acd1-0c8b-492e-95a7-5ba41bf992ee"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "15"}]}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 30, " c=", 80, " d=", 20, "   ", {5, 6, -1, 1, -3, -15}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776099764951076*^9, 3.776099834342812*^9}, 
   3.7760999605135393`*^9, 3.776100007453824*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"3e0eb49b-c415-490e-a504-2960382d5b99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "6", ",", "5", ",", 
     RowBox[{"-", "15"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 20, " c=", 20, " d=", 80, "   ", {1, -1, 6, 5, -15, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776099764951076*^9, 3.776099834342812*^9}, 
   3.7760999605135393`*^9, 3.776100007895273*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"611730a1-1342-402f-9b1f-59bc9273a699"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "5"}]}], "}"}]}],
  SequenceForm[
  "a=", 30, " b=", 10, " c=", 20, " d=", 20, "   ", {15, 3, -1, 1, -6, -5}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776099764951076*^9, 3.776099834342812*^9}, 
   3.7760999605135393`*^9, 3.7761000083241167`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"f79a6889-ded2-43db-a5f3-4e93e74f4e48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "15", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "6"}]}], "}"}]}],
  SequenceForm[
  "a=", 80, " b=", 20, " c=", 20, " d=", 20, "   ", {1, -1, 3, 15, -5, -6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776099764951076*^9, 3.776099834342812*^9}, 
   3.7760999605135393`*^9, 3.776100010324444*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"b37ad1c4-8372-421f-8cc9-a799f58b461c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{460, Automatic}, {1, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"b9d81640-f6b6-473e-8cdb-a01537e8d254"],
Cell[1766, 43, 311, 5, 35, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[CellGroupData[{
Cell[2102, 52, 159428, 2619, 356, 117916, 1938, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"dee9922b-5cab-45ef-9b90-e86a24d1239a"],
Cell[161533, 2673, 19128, 294, 186, "Graphics",ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],
Cell[180676, 2970, 376, 9, 30, "Input",ExpressionUUID->"4f18c343-bb8c-4926-b646-5366abb34741"],
Cell[181055, 2981, 6557, 212, 724, "Input",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],
Cell[187615, 3195, 198, 4, 30, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[187838, 3203, 1492, 39, 115, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[189333, 3244, 278, 5, 34, "Output",ExpressionUUID->"e2dbde1a-fdbe-48a7-add3-0af9284c64d0"]
}, Open  ]],
Cell[189626, 3252, 320, 7, 30, "Input",ExpressionUUID->"2f8e6ad1-fe93-479f-ab9b-1c3a399ef135"],
Cell[189949, 3261, 286, 6, 30, "Input",ExpressionUUID->"f71ea73f-f675-40a7-badf-ea3673f05ce6"],
Cell[CellGroupData[{
Cell[190260, 3271, 5298, 124, 472, "Input",ExpressionUUID->"1027acd1-0c8b-492e-95a7-5ba41bf992ee"],
Cell[CellGroupData[{
Cell[195583, 3399, 851, 19, 24, "Print",ExpressionUUID->"3e0eb49b-c415-490e-a504-2960382d5b99"],
Cell[196437, 3420, 851, 19, 24, "Print",ExpressionUUID->"611730a1-1342-402f-9b1f-59bc9273a699"],
Cell[197291, 3441, 853, 19, 24, "Print",ExpressionUUID->"f79a6889-ded2-43db-a5f3-4e93e74f4e48"],
Cell[198147, 3462, 851, 19, 24, "Print",ExpressionUUID->"b37ad1c4-8372-421f-8cc9-a799f58b461c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> proofOfIncirclesTheorem7.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    190565,       3338]
NotebookOptionsPosition[    188867,       3306]
NotebookOutlinePosition[    189205,       3321]
CellTagsIndexPosition[    189162,       3318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"97e7abbb-2ccd-4ec1-acd9-\
0c6db54ede8c"],

Cell["Proof of Theorem 7.2", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
   3.776029483519946*^9, 3.7760295042638693`*^9}, {3.7760793559999723`*^9, 
   3.776079356303776*^9}, {3.7760828873517303`*^9, 3.776082888695578*^9}, 
   3.776100367039016*^9},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Ql41FTbN/DQKiqK8IALvIiCIDz0KSiyy6ZYVgFZylpA2UREBEFwBQRR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    "], {{0, 824}, {1324, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{454.759375, Automatic},
  ImageSizeRaw->{1324, 824},
  PlotRange->{{0, 1324}, {0, 824}}]], "Input",
 CellChangeTimes->{{3.776100422912188*^9, 
  3.77610042448053*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"dee9922b-5cab-45ef-9b90-e86a24d1239a"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ESe_g30<gOD[>=hQZ2Y:
/Rf=CIX>WA[4Fm6QLE4DAC<46O[gnjP_bcWOmA0PIe7T4oU4?NV57^R57?dUY/mT
jCNm_g]U^W/TTohNkc3=jO>Mo5Rf]3`C<n^1K<BoIk8COSPh?JPom9P0Cb=F9d@h
4fX8kHLX;=9kKIK<8HbTSHhQF3LhO1Tc1NoH1NBkTkHPKY;P<6W;OZ@@m1P2WlU4
b]eV<[6>OYZRHV>eHN/_A6j8H^nd6i1/8Z]42MmZNBel_bj=KbKfPL8T2Mc>62BG
lS<odo]iQP_=?nT[7Ij>m<iXBhNKiJRndObIk^M^9iR2UDfk2^]k`gXjZXI:NjS/
AV9[[X;]`6in77OQ[7LdS?m7>o`hZ_Wgfa:]LnB6:j:G8ie6Sdc>Bi=LiUZH?PdN
;65KMh;EIZ<>X;H6bmhaHKl_7c@oM2fSL0aFPmNS@O^bmmX?4FdO1SUEJi?9L871
JS^HZLec@U@L6T2fU;JDR6J`f/G1maQbl;/e<5@BdG;8lbg[1]0/d0UTmH]^dIni
mVgC>fCZnXf@P4gKXiFUk@lOMmQl`IbPMVZ5B^?fY8?6IXYjRWHDMX9f72e5TnFP
jD<eX<``JVK3ZYZ4lZ`Q:dbe55FAZ6Z2D0HAZhY3`1?Y@HIERk91]ZgVDgaPZ5F/
<=GBe_ZUc]4J3DiZk7_d;:ogQEOeT7XdMNT>[cBi;8CDQ?2i]cU`=HW13=J=D4^O
eK;Z9l::IJ79J8RgaLiFfaPKN0KZ35UfdGNM3EL1;X0N25N2R7>gG;5P^I8DU//f
eMEBTDjZ^m2eLTKbeGPkZmB/ImWmM5gGhQ1H=8L?RRd>/8LnXFf;3E/YEhTLJ/Mj
2Q4mIGgfHRL=S:^SFM1<LUD7Hh5E_JcdC?:ZB:^U[2MacH/eI047LDG2OB=IMN/E
2n;F[9YG[PH05NVT_P_l0Y3RiR[LheN9:WcYn8G`YJL=/QBYgF]RIY79lYC90dWN
A?J:fJD_LVVem>Q9WjS@h>a54l^DTCM@SL>T31>VN6:Pl?B0Nh1Led2Ke3XoY8YB
enG:E4Z/aKDldOOWeM>P4n;VW]lS:/WWQoDB5Gk><XBb/>ob_Y>WFah<VANDV9S2
M2UB?:GhQE14ZCPId;0bE`?cB?k3<`lh4e[S54ob_/a_]_@9ckIN<YATBV2Gie^6
E=eiU0TM_4h6Kk]6J_bXTn/5U=QDVU@Q1>EA:MBabEAUF^Y;D]QJl:hLLleedRNP
6PXY[<B;KakEHU^X<:4:KZ5YGKC@U5>ZXEfnKhVRUe8PGT<hkOJjC[YKVG[h1iDG
MP@:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2STh<0YUKVA_HVX:<R0`86mRJPXl
?20_E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_
KWAUKWAc83@P<21B82m=IFAYHD9_N21K<20`83<c=b0b<C9M2Shn2VE^I6mRJPXf
830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l
82m3Lc4P=b0`858P?ShP;dI_KW@P?3`P;eAD<R0i830PDPX_E5@a83PP<21B83hn
83hn2VE^I6mRJPXa<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AU
LViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD
`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0
D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jc
m^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b
5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU
_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RV
InB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfI
J97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>n
UED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:
_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o0
5o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_
?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR
;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P0
2T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6Z
T1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07
d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00
;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H
61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4
EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_
PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?
M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI
@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAm
BWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`
EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h
]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbC
S;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z
9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG
=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[
?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@
8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=
DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dF
Gbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^J
GK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9
YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMf
a6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn
4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71
^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?
b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOB
gD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU
1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBY
U92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=I
I[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkif
oXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iP
J;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWM
c?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?
I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8
me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfB
a[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQ
e]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGa
RhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN
^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL
?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh
@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk
_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4oh
CiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb
=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc
830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20c<cLP<S4bGB0_
@fmeKW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mD
NG1U82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>B0`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m<E4m9DUX[
B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=B
KfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=SDP;daQLgA3J65b83P`82mGJFAdJ7<P
Fb0f=SL:=SHg83Lb<R0g<S8P=SHg83Ha<B0`830P<20`830P<20`830P<20f=SLP
GB0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_C5A?BE9J:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]
>CDa82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_
A6EcHfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe
<S<P;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6
JFaU<R0a=20`858P?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82m<IFiWM6PP<CDP<21B
82m<IFiWM6Pa83Hf>C8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
_EUkM1?GVOnn>c?BB;91TVd/bNQE8KmTHfaN=WIRHD_6?6`<9UAbL91/A6`71aN<
4fRQ3Q/P64982912Bd;K?7S5Pn6T0QI:F3Q9cRH=]1^bHMVV=27]jJU?VUgXB@>F
mY^ALC6Ki?079g=mig_MaoOmkSMg==NMbeI481VjPH>jQW37HU0^LcNAGcJgQc/B
/_4oR1HgMgDj4[:@3L0]FMcaL7]25Yl7d5XOG[9b/7l:]E>9;I7`XX@MKQ:Me4::
Q8`CR8iYJNml?24KSa9e;5WJ?6Q?BB;If1inO71n^2cK7`fgAa;]c@^8S^UH^[ac
D2IoH4;7//QPN`b@Onl3TUJ4id03Sh0J6>RY=0:Xojbe0TmFfDiGKLnokUTh/^`j
64A5GUScS48o??OJfRlS=k=dch[o88GVEW^IZW9R>@19B?IngK=35ZDOgL@Xe7^R
<9eZ>MF9E3fNZBKXaUMP:mFGZ7;@RY]P9MF=E7m2UAoRmY5d33OelJ;g>:h42lk`
jWSk_5BcgJCEfGlKAMGA?OJ?C9nL@3>]gQDdmbF3IZXFGl8GHA7HlFE`hbZXQVcL
MBAWRCe4YWg@@KFK:ZOL4OOefH[/Yc0?g3aBWdb`lOR6oDn5nOJ[QE66OOHcFE6N
b9/fT[`SkJN]Nnbo]Si/?dGe@<:d?hMJ_67OIeeRgfJ;hZhnng?F:5:OIa=TQIFj
_V5_cmUQGeBXf6O]R;83OOHB//ogj^bCRYgfRMI?k@EIDA59c[O>/^LF_VLO@afY
VH<6MG/=m]7FKOHYI;9IoEUCZ9k0oKPKLW5gWg^6oCRa5>jAjCW5>j;h`b?EfHG^
::kbCZ[>gY5CWNG>VFEgieAUIA4oofgeTnX7eE?EAFZ?>U^MZGJZ<mBYXU7DRb?4
954[RZ8jRPOkb^fZ4gP0bPVF0dM4UBQ4lGEBlRO`T:8lm2^A5iT8HVXdoPM:GXCD
:1hhZYLiH]i@:I`ZRXN>95B7_7INiWS5X6LbCcNj0d>A`@b@l>VX2]J=jRXgUA__
=iADnKkY5U8/]njNKki<J9Efc:`?B?^]@JU8I^;Fh:gVYU_<=m;>5FB:E7Pl<nN^
?=;EdKKH7g7i@bioQ6Y8f]CEHY:jVab>`fdM//4QLIVQY^HFVHHSDXL[hY?JG3k7
hBjUgagVaK:ibnDk38_ml`:75g/S_[h^KiOO5OH5ScAE;6/L=]O6XKVFEGc=G1Gb
H<_T^IZDOWO<eBRKVnBi6^Fi6^FiV[a=bUabl?kFnX[UWIBM3Wo[C8NDGBm=Wm<@
T1cQX2n:[i3B]`:4dj0GCT:fd0dF_P3/0?6?Z5jBJNb1n6O2Fj2?]LNoh4YYDHo9
ULG:bn0d?0fkXAMDl1[afO0@_03_H1/mf`_P:5a46hbU_IN7:<b2Mc4N_`2;hIOD
_Q?>`7Hh34WDYagBb;X5gO5E97^9Kh8Whcn7<E0<jn4TU=2XFj0o_RmnQ:ach@7H
3`NXoknSRagVDn:_acnUGG0>SOTTFBk4IlEk`@QiD05eY7dBCZ6K^aA_0A>DTWLo
QAMQ;k`9OlFeN3CN4^n:WhmOXE@e`FRXYk8JSn8E[YMO7omYo2oa626A3KTdJ`Rf
`BmXo5hZYfU[mN<Sf8WKL3_c/[G/:;m>B8l=40hi<8e:=Bb5Y`R1Hg0FoPOnPIlc
4jOW>[UclHWao`DMc:@XiDPRd4EU0iD]5=<9E>4h[<@jG8g?hgKl7L]U3k00Nh`m
cSkSJ[T5g4[^Moab_ToH;;bPd/F^ado4ghYo0>UPQ@MQ6JbQj<k0NKP6Gb57Hhe6
=iIR1Ci4YA]g/f>h5hna>Sb=imUno1Po`Loa1Q=H4T]S7]K9][43k0ck3MO:KNMn
`Wg<GNO_5iR`EkRZLZ_o:mHDfaSkCK`dORGn9Ffa8SQYIBZP5QI2V:;]P0W`Hh[R
49ENF[FcL0kNDLXW>1[jhD]20M285Rc26RZe>1/GHb_^`N=DCRVno9gA@S0=<k1d
=Y[E/bKFc[[I1jbKbn1b^AUL0mM;iFg^8WN3^l4;O0ZOaToSYl=V_YgOANDEoSFn
SgmO:17^5fZ5nD:g/57Hc3D;5hB;ZSFZ;JXneNNZ_m6f>4^mE;fIE^LMb]Tg:IOo
NO4hQ[`_PTNQ6GgH13]X=OIR67XX^aKQDhAG1fC76kTeg3@fS[;Q5?b@/WDG[8J=
g0;H6om?KSmlB9VbQ8K/QUOi2[0:>fUee/8hbZ;1h/g9cLW>bWB?LGg?jJ0]OgB6
aFa:7iFFVV8dj9>CM5Z=Z5H9?<L@l_b^ZY13bPa9O:J[^SYOUUeQDXA_DhCXDGI8
EL?KB0jiGiQ<`eYjZNGR>eYj4bfm@beAkbR3/_`lQmoUT=kc^AaAK9PC8?iYWb_X
T?XE_TKQ]bYl<_5>9gE`n4d]?XN48HMOZ^YZjO67O?UiN<a;L6SclnB=``/jNF09
:/>[JH>5B[V5Gk:hO7k9k2:NK9cK7ehTeLd9n7dICVN@M:BJ6j0il_=J9O8C=RD]
LRgJ5?E2DdSV`P/24QL>BR`TSfG`B>T^WiBnjZ[YWn8]c[oi=Z?4g5GQB4nEi0e]
8W1U<BA;hLdTcJagd;1/GC0PhKY19f@OflQCfMg4>l4MJW=86UN5ZjFW;DCP`]a0
WlE[DCIO2NX2OFJ_FA7blhjIeY@j:OYSnE?cYlZde6UJTj1onYN4o[NWIFYJLoH?
A6O>7@80I@ALdlU?bM6/C>8RIh_UFj@HNYZ;2BNjPTQQ]Y8oUA:SW>7LT^2N7YJj
jfnidN9;>1MZloEYc1KU9E@AY?JQ7_dDFRUZ[gLiNZkCfc[Tj_o[L4ehD:=bjjn3
K9@GNRQG90cOh[_TUjFKXVha^E[TmNeBeYATUlUoVh9T6A[IIbVEG^1e0JOT29:2
OTgVcHb2YRi`675;<8[aME7`FHoAKeA^hD=TcY=C[ME7li>@WdN:G2MaHo<LECAc
UI`[SQi7coA5?HhZA`/U4nmF:1TR?L42@[0n@3S1?9[A6l`HHR?1h1@JYd0NQkY@
lihPSM0f>09AAED`@8g6iM7;U<^/2l`9B=fn3<W[2m8ZD?ZN[P]8YbUcPd5ZECST
:GVl^]Ddj7<AnEbHBoKaRE7X]d/g3A7/jI77[0nhW=;YWYj<7_UiBlQAQ3/EgT55
5>@V<^AAk:jS_TALcPaU3I`^9kTEU36M@2Um:j?X=o^g8caYb6oZ>IVlWJ@PG7b?
42ji6hBWg1G2YD>N3T>hS7`^UA6nkk]3n?iQ29Mo>l;N8Ko9bJWT[EM1^>8N8Eai
=`SkkPYQoi2W`a2^8Yom</;C_S^4ZhLQ??gK4Ihai3Li>I>lWJ4P?>/N8Eac=`SG
gQG2/hLl7HI`7OTlFdIhcWN7l=aQ2=Mo>l;cQ_`V9alPKnLY2<noA`Qoofh@3]`E
`/4QChLQg40n1fF47aa2f9/Q`NgkL?LMfbkLlhei`Ff@dblU`@PE`Wb`DMe9ged=
E5lV_YOo17YUBTe^WNdTdAM7;/UCjNA7o^3Vj5];8=go_mB:JQ:L`BZlb8[ISmS[
77faDil:0?hlOO]aM8IDVCSG4@^R`5<EmE60leAUVGS^<_54eD@iXY[;L9aj0Lcg
7:NA1:;S2/LKW8H/ZQGlU^S=?`XW_jZ<lSDgj9b0I[1AM?OAG0bdm1EdbE]GS@5/
@NhYKROoPWJO=ZZ9JUGIFPBeBXE<e6SXYPFeP9^AhafYFZgKB;YD@G0KZH5>9g0J
;JlBD<N@0fICRe4<NSGddeVUdG82BJmiSLW9jNTFH@o^dIZCT_Lj=cm49`?VfV^V
VX41Ljdoh_^/bVN2l_Bbl[:JPK:1<T=9>AZ<9BGdIbPYf33F/eXoTmk`o>T<RClK
g33F=:SPB<6M3GX6ffk@UiFYZAJ>`lI6J4@MYXa75nOTG<Q]nKQogAFFMVWk`8TG
gfEKF@?K>?0HeoaE9DISe@[b>`TGWSP]O@]W`eY_LD=bPj6=]BFg6EJaaicZjLWE
1VHEkB=iN`YQV2GJdYW>URGbQAV]8`]MUUa=VS]kU3TW=hX;ScRk5U>8]MOTN6[e
OjoY_mH?i@?UoLJBPX4B>KK2LID[_DJCAA3=KUFVf/AkD;287P@?dW714dm@15Pd
NM;42EVI;ZOQ=YIc>^C_5;E:?BY1Li2MGE?ej8Z:]K6OhJ5OeAHn<f]eK<Fo/LN@
]G]WimClX;Pi^2kfnh5]G9e[lS=KRdK7BPHJfRXG_SC5?W13B=Weh6>KPPEIWTVQ
OE^F7jB/J8QO4WhPG0D[ILYQKfV6/1=g29`MkOaJg21/C17ZAFjmeF18DdfaLTUC
dS@fI[>I^D9FZRldF1bJ@[?Ik]S[K4/0D=<o63i53^GUo@X4nWhUo2T`>]fMTSW2
WI6Y6jDYP^ADOA4J3B?ej]4T2L0E8C:NdiZBRV2TTFjRAEF4?=9=?U=1OIVnc>=9
g6G54hgH:6:jJbbj_PL6_G4l0CQi_4Z]LSZb<PgjbI>L;]j64`aWW>Oj?XYMon;c
bl__/ifa?=LKnc0>[elmN1bWI@]GHiM>K7TUmWk/G2`FnoFnh;=oo]W9gNoQ@OBO
oj?b[;i<NM9<NI9<iaD?NndK33^<[4SDfDHb/:F;HV6:aI;/7V4fFbhj^cHZBE0c
X60P9l204WPVSS:hdc9EJT7=ZcTeD`/Z[EjTJ4OACF?D5J4jUKj0:DB?9eN>bbe7
@VFRWU4f:2UPB5DcF_[cTJVM<dX]8coj8_KRfj`N2ekM7]PMFco@^cl]JfU`Dodd
=>3H6bl8:AnNREghblUHWa83kEml?lFPXm>NF^lH]HgWMIb=MRn=J=?Za2BFU<A0
eLY:=IHAW>P6Lo:8:>Z>>;OO2TQ9jV^ODR;;ZdZ?K7VIT]^5he:LJDk3H<EN_^3V
=/icl`?^AcO><;]`lVR/HWm/A2m=CAO:nbRoW`@=U7Q=/QNJ@BmDSj15Ylb/eDGa
ncCciD4XUIToUBNmLd9G;gOSi[_/`T31FlY4_@>;i;eEW^=;VT<;ZA3fCVa=JSF^
C5YUi:]C0jT]ZJ]BNKEX<nSeFQ`aDTI0:c:E<HWGY:HFlYIA8cDDO=ZX[`Un`61<
;dW4[RLD209/;1cGV>8/XZMCAJ_T0^GAMAI=V]S;]YomflGOah[Nh[XO[ePNjlC=
jelEC_kgf`OS0m_hHe?/<FkIE]UGiHY7j4cZjbkiG`MS`0fIT4DkE0j<EaXQWKCA
4BmM:WX3`Jai/jO?KO1DAiIdACYKVl>TCeSU5/[o<8SjZ<jSBP3AZ@[@2Ag0lo71
RgPHhY7NJl?URS_TbS]TNNcKno__T:_^T>]TnOl04Jh>g0YUKVAcM79UHFd:IFiT
Kf9Z2S4e830PKf9Z2S<i=c8:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P
;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_AeA3DT=I:dQUK7IUM6USHB0_
AVm^M4AULf=bJG1dKg8:<CHP<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^
Ib0_AVUbLgA3J65b83@c82m<HG=d@fQQLR0a<30P;eMYI7AXLb1K83Dh=0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P
<20`830P=CDf83De=R0e<30P=CDf85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mD
NG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;dMD@e93FB]8IFafIGAYHf4P
;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaY
Hd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La
=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a
82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`
86mRJPXl?20_C6E^IgAX834h830PDR0_C6E^IgAX<B0f=3P`82m6JFadIG8P;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0KeHNgQCaiDoLanB;1UKTQmjFeMLBo8K?o0;
>eSHT[6=kARK48WP8=W8/EeLo3W62DiQW@L=R<NFD20=oFQX/ca3^MP^TJ5@`RKK
I=/V96g2=/^VcHJTnK[eUnh^bBHTn>jiElK5O4dno^3;7IdiilbIaiWO7<fm<h<3
jl8`1dJ0QYHEXOh^T1oSki1mYk<_e1oCmKm6_ZecJ92;jF`60;fVZon1_YR^nSj0
f_K0V_GCkI>j0EQSMcRd>VJ7;i6GM6=1C2OcTJMgm`dn7=?ehlR=JmIfC]^Co:PW
m8DNWQhO;Z?>OC_D5hkE=`[8do_G?SPh[HlPcnlO24oG9mRNOQd8UR[P:HR3Kh4B
:=1RJPM@OZBf0H=FbHi?LnCWneLUEWh2>YF/[f[jAiUON_W`Hin5_gA[MZXnah:h
6oDU[/RLbPB89fROe>bL/LS]<5=4XBdk2_E8EDS5B=WIRh``@Pk2mi2NAJ:QQfb5
mDQKT7j0a<a8Ae2K85]76IGW=5T?I];PdC3fILTV^e6]/KlI9H[aoOKO6mlo@dbh
N^lAdnPLR5^T9/nB7l5Z/9=o0RLIQS[88<n<IJja1m5d1?ZAAY1X>BOTb6QJXOdL
b@4W@k2=2m8HL/[nYh9Ln`L5DHZ<fRnhX`bb5m=@lbCJcm_ffgmQNl1n3^UHc7@d
4f^L/Qna[K7_BX^BIdK]CmVR1=_/S;5e=Vajb]jG^LNn^T2f=nj9D/M6kNEXGnkA
f4_:7?IRfaGk?7MDAE3?]CGJ/`YnHdo7QUR=`djM7YgMJ]]UGh2V=9_?_@3Y33U:
mT4FfCOZK;2OAQ6W>eJOFKHWBQhIZl/XL4K9/:NT;V=?IYgKVMUXMfKF^]dX;gm5
nHCb?^DRIJ4bFiVQM2TMBX/bFJEGJED9ZWREFZEB:J?TnM4Z^n8<>@IE2<^a<IE2
aDK9Ck6@>D>>bhG7Ge0a:TX5Z^BXn4L<GP;9DG9/G2]9:9aBb98RBXj?aHZ>Nnb<
936b@D]9<VJH0dED53B0@;I75K0YMJS:F:EOZ2^_mGiE5Y@]=o;/[gj<a2K/FM;V
5hkJ0T:Q98Rf`8gZaQ_2Eo;1MFP:EfMW;fUM?cKDgm_U2o>n8>l;8`F5[D?MAV6T
Pn=>m_I;1TjPGL6>cVj9Ql92?aof2[flUc/i9;NkaM`UVHMhkdWXlRgcWncbQ;fS
@ihQ7aob1/HjZPOJIhfeIFJ/PNZo<eJee=V0=5J7g>jF/MXULhLdE[/dE[/dEXNW
@ai;V[b_Yjgj`D6<C/kG/h@C<]Z4nZD[o08G2WRSi20FN]L1Najdk5W8H4O0c<`3
>h3hNjAg93ieSoPQnd_@C_F9odeGh:9>B4A=EEG2NMP>nn04kT:7DLj0nn5YN9Gd
hWmk9Hc3fb@=lW3_IB0:SO1[8XY_@1LlQoD7h@;/QY<@Sfgj80F]>hQC74KMPg87
?27n6=:Q3;h;Ij4LNmd1Tn8AL@b][G0?78ESf?iGQ:M><TWRClD[X8:Uf>LCJ7U3
K1A?P1ibX1YJ/?@9>4NLm3]R=aRQ0[gk8O`83/2;l1Ob61TG^lDQlJ;h7XJZ4Jc@
QVT36BO_dBNHkhXo5?l/CR4B6I25X`IQ5o`4ncn1jCa^[Ckb;C98MY7MU8MjS1YW
=[66ZN^8@bH/aU@7Jf4c8S01;l7o`>OTHlY8JnU1nVFaF?aOd<0BW:DdTc0<HGXB
d`jLdaVR8?VTQ[B@3NCkI3Oi;IE5gD?iZHNXQjT?jFIj9KfNoRgc83?:KV>OEVRV
?Q7?R;lDg`83f>0n682=>;/;L16^`SE2HemFhR@EY9[LSfV4k:<Vb04b@KF@ln@R
MIClPKa??RIOD2`ECjE@fM@P]H/jAUfPGZ=kj=gd3nPod9l`2eV:?L1nX70ZogfZ
Hf[;e6]RQORNn1U^/BY`h<YD@c>/PQ3>]QoV`coP;8iS>X6[mQ:l3:o:jGeRQDWh
3540XRMVDTRJ<3FC^dTGjB7kbFU<ifAO?ZE`8JPhBTLI:2_EAWE@OM@8mAHe@U_X
;;Z1GT6O`?@:oCKm1Od5`c99C0ZcV:V7KD`Ol`bVPlaQIYAiWBeW5k;=k79fQ=g2
KZ<kfCOH]aDK5C/DXhZ?5Go5KK5A^EJi3EOWEHcI5c6FooH`91fm;hA_@bOaTPkH
Pj]aP8@PP]6eVVa6_?XQ@fbW=m:;ZGb<QW?`24K[<k01]]0[hH3hKoAA^8BA/PJk
7853C3GHf;fh>Xm1?TKAM?9TIVEV^5g>M7j^Pl<]gfXaVhb6e9CT9;e>>bMNXhiC
:AD/@e<4LWalKI0CG461LO5eMKVBcXN`87AC@A3obYa@>k^>`4W]@VRJEM>3=K]^
ZNV9eOC<e2AJ[Q8ZLg<h7ll9_o7bG9B/F>Y7NK^G3g32Y2`gbO;gI7T>bPh7=^1l
aVh_9i0Pia=ZQkXS_Z0g=hM<N10>MFj>]75h@2=e;41=J0=^/50SeO09I]k[4d`l
bVRSWKk@JZ5UZMoW]CPL0Bc3XUHoSY6Kdb>PWk0eOSFoNV_D0ae1B@Z]m0]d:21@
@JT_GKIPh;f2HOP3hmoD6i9_fde6PG;FQ/:AF/4Cg8[PBVY@dT;KD5_BaV6ge:J0
Gb2KYYf@O>a5CbEgHnl4Ik2G4n;hJ[hkdQ]4L:7E?f[fV>G=Eh0FojS9Hi:Eg9`9
hlH:1lin8WMAkR:9EcR<6f?lCho7b]ll;g7SaYOnR7a9j``0A4:0[dLo1JiC7XA7
Il^T;5`6TLhba0VO0<5YmZ0o=@:5<D<k1MII7a96fVjhdNf=>AO/mHk6VLcbBjPj
P?F34Nd2G2V/[nFib2Oh]PkbTgnIGA:J;U4h]In0I9@FNRIF11:j8@m9;d/Wc[[K
b7M;jc/T[bWZ_=5gD`7Z4SBBcd8b_/1Ko0j12f01OTgV;8U2G8_o924k0U4RKXZ2
ecJ1gjSdZ__AW2>5FXlGadLU=`L;/Q`XiNE`]CQb[A@[G8B;e:n>L;EL=`HChi@i
6/:A`3a4/<f?><4b7=4C/<b8hD1P0OHcCnX7Vf3eB01kj9g^0KUL=>ljE/[?`ILY
kF[a;oD;8ej;h?46L1D`O<ngn8Gc6;V10=HZV?4D?Mk@Hicf^A1m;/Q2Ne6/5oaf
6L4^0Y68e6NKWgL8ib<ABdCj_lGd:85K2ccC1E6@ZTR@AlU82kI5aS//lQXhN0Nj
5I0`WHlQOB>Rl9_mja4^VO4KFiJR]bDb`VEg2>7bfd5h`FdQG37SjBb4:m7W2PWQ
^khiQ1O>@[SZja7fc?R=CRi2Kcdb`]Eg2>6Jfd7HNe/8nfHlWHE`;O[/Ta1No<dQ
G3L;hOZ_AkQQaVmdLPUjfb0Sg7R746jj7HBKK`_Q^fLlWHE`2oYl]hC`dVl>hMII
2;Mm?L;;I_a69nm1KiO922no@`SONc/8nfl;hL2<Yk<@GX4n1bB4ki]1f6<Ah>Im
N>BFKAO^n<JllRK8lD^9eD<elcb/I1j4EZ@Q?5QG82m3dhdkWGPlJFa4?A/FB4O/
KnbQl<^O0EHN[`AjbGbbWn:XKJQCN1H0iR:N8FVlRjZ9g@nYiTF1@E9YX`0GTB@M
IOXbb/REb6WTLIOQ=;H2F9im6W]RTNLG5>TL>SMB=K<Sn^Eo/VN_eDBIYRo`_P5W
_1;7F/^Th4VZe6>UQeV:DfV6eNXi1X=I<Lc4LKAj64caEJg6k6K]eJJ[UML[[cKk
`]h?XBZV5>@W5C]d>4::@lO[EY;aHfAlZ_4H>GFH_31EOgRZPIc2LFQX5Bo;9ha4
?3]F`Wmhb[;bREZ[/LAKgDEefYjhGZfbG:F?Sj<]QL[d>9/fgUJACNEUE[a@@EDD
ISWeFRF[/[[W6ZaA4_7`1Y]MjKKUJBQK/JIBFEUYCEIVIQe>=bndI5XK4]eUY[/F
oYc/aH?E1=T3N7oAO;EYl^YT/oKCYR_GGm:Gch>ZZTTYCN[;MGY3NK]>GihgVCM9
T>/<i@Gi=N/m6BFU:G>1V9bT9=41aSB;0e:iI0Mac8EBbP5VVl51DQbHhGeM=]5F
B_L3Sckj:;BCm_CDX/;BT[]80TTT2ZDRQIBDUQC?Mo5cU@XU_i0D5N8AAIN<UG28
1<;?MK_L4W<EcblYCB890lf[0W/LgHEm7@E]I7aQB_cS`m/[7>[3k?omi>c@>X<c
?TfGUN=ZcdZ=:gg]>k_?W]hKNGe5C_g1WBUFAL8Ljk`7b1YESS5gIE]SE]^ok:^[
No[jG^]LV]hD[jSV?GFm?m^lnkTTLTF:/b7aGLK9GP0MY46o9nnPlY3eTYFNZdY<
Xc0`3CIFZE>WfCBJI;O:c9Wc]7TT4g@V>oNThfbk36YUdoD[EbAD9`7Aa9n^G1M3
cjQ?EJQC5LT^XUMSUZ8d^4QBG9X;`B8BC]2NE:BCX=3[TRTIPA@n?@JB8RGIT5Xd
M:;R^N0[Wgojc_2b`_:3E=O>WM/OVG0]_/1N^?iOCD^W9ZN^CTd95GcCUPdOWC_b
kZTgm]ioD_k_h:VJ_/PdPaT/L<Pcki29?6dl[3YZY1]D^Wg9=9f//9VELfc96X_B
HS5XgGY2^bVMfJIf6daF_6YDSST6=Ta73<j//VVb_1bSI3YRD=1>b^4a7d`ZIgb:
fPD9BEZLYBiAZcBQaP;]88ARJ4gZ71LTjS6;<bYLQ24:1liL3QDYF;BEL/S8l@:Y
1Sh?0`139AHEAE8hD<EJ:59BKkm_>:4Mf?Ql@okVYoXO=ie8nn^I=jlAoNn/C;=`
ZO?a`gg?7[RliJ6gGRI57n:E`08FekE<O8NNa7GEh7Wi8DmQJL;RQ7/C3S57;:aC
UD`Uf[BP/]VDBF[:I]2`NDUifTbMgVcG^<fV=?^CSX7ZVjN?2gc[fYZ=eSPe46;D
h=b/V869LX7JXW;Q1>GEaEWYYO2FPejA0XID0fhAO;4d;BRN[bojm:T36`hL7=il
Q4CJl^ljo^>ZimN>CEgkn5fbjZ=;[okZWbon:eDj?fd9IK^fL7NWWnANnc>i5nLU
?f8Hkg[ngZ?0`PC`PPmZlMi8NPSNG/GfM0GNil?RICF]=H7/^_2JXO1PCfM8[R5G
a8a3bT6ZA6Y4`WdAeXSC3lX`8n<OoQIMj^UVNlL]N^L]nVY9ogm/?kFN2VE^I7=d
LVEQK@YUKVA_HVX:<CPP<21_HVX:<cPa=0YUKVA_HVX:<CTP<21_HVX::6eQHdmC
85IULW=YKfhP<C0^<C@^=B1L:49eJFaT834hAS4c<U`Y855eHG9dNR1@A4I3Kfid
IGQd:@YUKVA_HVX:<S0P<21_HVX::4@j<S0a>C0g<3Ta<c8g<C9J<30W<30W:@YU
KVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P<CTP<21B82m3LVEQM6U_KTAQM6DP
<S0P<21B82m=KfA4HGAU838`830PDR0n?PYUKVA_HVX:N79UIPX`838a2S0`<30`
<30`<30P=SDe<cDPIR0:<30`<30a<c<e<20`<30`<21^80X`<30`<30a<3Te830`
<30`86hP2S0`<30`<3@`=cTP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`
<30`<30a<3Lf830`<30`86hP2S0`<30`<34a>CTP<30`<30PKR0:<30`<30`=30d
<b0`<30`<21^80X`<30`<30h=cHa830`<30`86hP2S0`<30`<3@b<C8P<30`<30P
KR0:<30`<30`<C<`=b0`<30`<21^80X`<30`<30d<38b830`<30`86hP2S0`<30`
<3@a=S8P<30`<30PKR0:<30`<30`=3@b>20`<30`<21^80X`<30`<30d=SLh830`
<30`86hP2S0`<30`<3Pg=30P<30`<30PKR0:<30`<30`>C0e>20`<30`<21^80X`
<30`<30i<c0h830`<30`86hP2S0`<30`<C<b<C8P<30`<30PKR0:<30`<30a<c8c
<b0`<30`<21^80X`<30`<34c<c0h830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP
<S4P;e9_Kg@P<C8P<21B82m9KVI_834P<21B82m9A21K83aU<F9T=SASHSMQ<FEU
>6Dd=fDh>6@g>F<`=S5Q>C=U=ch:?6DaHV@f=6=R=f4aIFDhIC@gICPhI3LiHc0f
<F4i<fDg?R1M83hn2W=dHG9dN79UIPXa<c@b=@XU9DE?APX\>"], "Graphics",
 ImageSize->{282.79296875, 177.899434347181},
 ImageMargins->0,ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776040854392597*^9, 
  3.776040889715275*^9}},ExpressionUUID->"4f18c343-bb8c-4926-b646-\
5366abb34741"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AB", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"c", "+", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"c", "+", "d"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{"CE", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{"BF", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{"BF", " ", "AE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"AF", " ", "CE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"AB", "^", "2"}], "+", 
     RowBox[{"PB", "^", "2"}], "-", 
     RowBox[{"2", "AB", " ", "PB", " ", 
      RowBox[{"Cos", "[", "a", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{"PA", " ", "BD", " ", 
    RowBox[{"CE", " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"BC", " ", "AE"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "d", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AE", "*", "PE", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AF", "*", "PF", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", "s1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", "s2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", "s3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", "s4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", "s5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", "s6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.770374251879974*^9, 3.770374252315351*^9}, {
   3.770374288348421*^9, 3.770374304880576*^9}, {3.770374339513194*^9, 
   3.770374361080435*^9}, {3.770396571048163*^9, 3.770396581293532*^9}, {
   3.770733317201366*^9, 3.7707333178269176`*^9}, {3.776030529298525*^9, 
   3.776030535129154*^9}, {3.7760408297551622`*^9, 3.776040832523759*^9}, 
   3.776083677309311*^9, 3.776083728690222*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"4", "t"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"5", "t"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"3", "t"}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"2", "t"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "+", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "-", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}, {3.776100453248015*^9, 3.776100531039163*^9}, {
   3.7761006269844503`*^9, 3.7761006551369762`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776100665609866*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"316a7f83-e5a4-4fb7-b1ff-120c4f70d9d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",ExpressionUUID->"2f8e6ad1-fe93-\
479f-ab9b-1c3a399ef135"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"How", " ", "this", " ", "relationship", " ", "was", " ", 
   RowBox[{"discovered", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776099455590836*^9, 
  3.776099470854175*^9}},ExpressionUUID->"f71ea73f-f675-40a7-badf-\
ea3673f05ce6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Vary", " ", "each", " ", "of", " ", "ak"}], ",", " ", "bk", ",", 
    " ", "ck", ",", " ", 
    RowBox[{
    "and", " ", "dk", " ", "from", " ", "1", " ", "to", " ", "9", 
     "\[IndentingNewLine]", "and", " ", "look", " ", "for", " ", "a", " ", 
     "resulting", " ", "inverse", " ", "linear", " ", "relationship", 
     "\[IndentingNewLine]", "involving", " ", "multiples", " ", "of", " ", 
     RowBox[{"t", ".", " ", "We"}], " ", "pick", " ", "a", " ", "random", " ",
      "value", " ", "of", " ", "t"}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{"in", " ", "particular"}], ",", " ", 
    RowBox[{"t", "=", 
     RowBox[{"1", 
      RowBox[{"\.ba", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{"1", "rad"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ak", "=", "1"}], ",", 
     RowBox[{"ak", "<", "10"}], ",", 
     RowBox[{"ak", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"bk", "=", "1"}], ",", 
       RowBox[{"bk", "<", "10"}], ",", 
       RowBox[{"bk", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"bk", "\[Equal]", "ak"}], ",", 
          RowBox[{"Continue", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ck", "=", "1"}], ",", 
          RowBox[{"ck", "<", "bk"}], ",", 
          RowBox[{"ck", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ck", "\[Equal]", "bk"}], "||", 
              RowBox[{"ck", "\[Equal]", "ak"}]}], ",", 
             RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"dk", "=", "1"}], ",", 
             RowBox[{"dk", "<", "10"}], ",", 
             RowBox[{"dk", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"dk", "\[Equal]", "ck"}], "||", 
                 RowBox[{"dk", "\[Equal]", "bk"}], "||", 
                 RowBox[{"dk", "\[Equal]", "ak"}]}], ",", 
                RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
                 "nr6"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", 
                  "r6"}], "}"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"a", "\[Rule]", 
                   RowBox[{"ak", " ", "t"}]}], ",", 
                  RowBox[{"b", "\[Rule]", 
                   RowBox[{"bk", " ", "t"}]}], ",", 
                  RowBox[{"c", "\[Rule]", 
                   RowBox[{"ck", " ", "t"}]}], ",", 
                  RowBox[{"d", "\[Rule]", 
                   RowBox[{"dk", " ", "t"}]}]}], "}"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"ans", "=", 
               RowBox[{"Quiet", "[", 
                RowBox[{"FindIntegerNullVector", "[", 
                 RowBox[{
                  RowBox[{"N", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "/", "nr1"}], ",", 
                    RowBox[{"1", "/", "nr2"}], ",", 
                    RowBox[{"1", "/", "nr3"}], ",", 
                    RowBox[{"1", "/", "nr4"}], ",", 
                    RowBox[{"1", "/", "nr5"}], ",", 
                    RowBox[{"1", "/", "nr6"}]}], "}"}], ",", "100"}], "]"}], 
                  ",", "50"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Head", "[", "ans", "]"}], "=!=", 
                 "FindIntegerNullVector"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<ak=\>\"", ",", "ak", ",", "\"\< bk=\>\"", ",", "bk", 
                   ",", "\"\< ck=\>\"", ",", "ck", ",", "\"\< dk=\>\"", ",", 
                   "dk", ",", "\"\<   \>\"", ",", "ans"}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7761009386399508`*^9, 3.776101135312326*^9}, {
  3.776101167832168*^9, 3.7761011684158497`*^9}, {3.776101203865035*^9, 
  3.776101357936397*^9}, {3.776101425289559*^9, 3.7761014354802628`*^9}, {
  3.776101470770691*^9, 3.776101533842682*^9}, {3.77610166374691*^9, 
  3.776101675874613*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"9b69659a-5912-4605-997f-73b10a3ff88f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ak=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" bk=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" ck=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" dk=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm[
  "ak=", 4, " bk=", 5, " ck=", 3, " dk=", 2, "   ", {1, -1, 1, 1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.776101326389614*^9, 3.7761013595530453`*^9, 3.776101436601304*^9, {
   3.776101522732347*^9, 3.776101539523836*^9}, {3.776101667139526*^9, 
   3.776101680010165*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"bdf731a1-2029-4420-beca-43b6cffa6b39"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "conjectured", " ", "relationship", " ", "seems", " ", "to", 
     " ", "be", " ", "when", " ", "a"}], "=", 
    RowBox[{"4", "t"}]}], ",", " ", 
   RowBox[{"b", "=", 
    RowBox[{"5", "t"}]}], ",", " ", 
   RowBox[{"c", "=", 
    RowBox[{"3", "t"}]}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "d"}], "=", 
    RowBox[{"2", "t"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"then", " ", 
      RowBox[{"1", "/", "r1"}]}], "-", 
     RowBox[{"1", "/", "r2"}], "+", 
     RowBox[{"1", "/", "r3"}], "+", 
     RowBox[{"1", "/", "4"}], "-", 
     RowBox[{"1", "/", "r5"}], "-", 
     RowBox[{"1", "/", "r6"}]}], "=", "0"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776101589408353*^9, 3.776101648527814*^9}, {
  3.776101683984024*^9, 
  3.776101702863991*^9}},ExpressionUUID->"ed925866-9f0a-4f42-ad91-\
7b5dae8f7488"]
},
WindowSize->{809, 974},
WindowMargins->{{431, Automatic}, {65, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"97e7abbb-2ccd-4ec1-acd9-0c6db54ede8c"],
Cell[1766, 43, 336, 5, 35, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[CellGroupData[{
Cell[2127, 52, 150993, 2481, 296, 107804, 1772, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"dee9922b-5cab-45ef-9b90-e86a24d1239a"],
Cell[153123, 2535, 19128, 294, 186, "Graphics",ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],
Cell[172266, 2832, 376, 9, 30, "Input",ExpressionUUID->"4f18c343-bb8c-4926-b646-5366abb34741"],
Cell[172645, 2843, 6557, 212, 724, "Input",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],
Cell[179205, 3057, 198, 4, 30, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[179428, 3065, 1532, 39, 73, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[180963, 3106, 153, 3, 34, "Output",ExpressionUUID->"316a7f83-e5a4-4fb7-b1ff-120c4f70d9d5"]
}, Open  ]],
Cell[181131, 3112, 320, 7, 30, "Input",ExpressionUUID->"2f8e6ad1-fe93-479f-ab9b-1c3a399ef135"],
Cell[181454, 3121, 286, 6, 30, "Input",ExpressionUUID->"f71ea73f-f675-40a7-badf-ea3673f05ce6"],
Cell[CellGroupData[{
Cell[181765, 3131, 5236, 120, 514, "Input",ExpressionUUID->"9b69659a-5912-4605-997f-73b10a3ff88f"],
Cell[187004, 3253, 924, 21, 24, "Print",ExpressionUUID->"bdf731a1-2029-4420-beca-43b6cffa6b39"]
}, Open  ]],
Cell[187943, 3277, 920, 27, 52, "Input",ExpressionUUID->"ed925866-9f0a-4f42-ad91-7b5dae8f7488"]
}
]
*)



==> proofOfIncirclesTheorem7.3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    266856,       4880]
NotebookOptionsPosition[    259950,       4786]
NotebookOutlinePosition[    260289,       4801]
CellTagsIndexPosition[    260246,       4798]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Incircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3(2019)51\
\[Dash]66
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_51-66_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] August 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
  3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
  3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
  3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
  3.7762616175952168`*^9}, {3.7762617208677483`*^9, 
  3.776261729802679*^9}},ExpressionUUID->"46ae2fa1-3b5e-4df6-b221-\
c2339750ff04"],

Cell["Proof of Theorem 7.3", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
   3.776029483519946*^9, 3.7760295042638693`*^9}, {3.7760793559999723`*^9, 
   3.776079356303776*^9}, {3.7760828873517303`*^9, 3.776082888695578*^9}, 
   3.776100367039016*^9, 
   3.7761621657841187`*^9},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd8FNX2x4dEUVGEFyzwRxQE4ZEXQDpIUwxVOgktFAldRBAUG01EEBBB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    "], {{0, 216}, {1350, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1350, 216},
  PlotRange->{{0, 1350}, {0, 216}}]], "Input",
 CellChangeTimes->{{3.776100422912188*^9, 3.77610042448053*^9}, {
  3.776162233380192*^9, 
  3.776162233952445*^9}},ExpressionUUID->"dee9922b-5cab-45ef-9b90-\
e86a24d1239a"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ESe_g30<gOD[>=hQZ2Y:
/Rf=CIX>WA[4Fm6QLE4DAC<46O[gnjP_bcWOmA0PIe7T4oU4?NV57^R57?dUY/mT
jCNm_g]U^W/TTohNkc3=jO>Mo5Rf]3`C<n^1K<BoIk8COSPh?JPom9P0Cb=F9d@h
4fX8kHLX;=9kKIK<8HbTSHhQF3LhO1Tc1NoH1NBkTkHPKY;P<6W;OZ@@m1P2WlU4
b]eV<[6>OYZRHV>eHN/_A6j8H^nd6i1/8Z]42MmZNBel_bj=KbKfPL8T2Mc>62BG
lS<odo]iQP_=?nT[7Ij>m<iXBhNKiJRndObIk^M^9iR2UDfk2^]k`gXjZXI:NjS/
AV9[[X;]`6in77OQ[7LdS?m7>o`hZ_Wgfa:]LnB6:j:G8ie6Sdc>Bi=LiUZH?PdN
;65KMh;EIZ<>X;H6bmhaHKl_7c@oM2fSL0aFPmNS@O^bmmX?4FdO1SUEJi?9L871
JS^HZLec@U@L6T2fU;JDR6J`f/G1maQbl;/e<5@BdG;8lbg[1]0/d0UTmH]^dIni
mVgC>fCZnXf@P4gKXiFUk@lOMmQl`IbPMVZ5B^?fY8?6IXYjRWHDMX9f72e5TnFP
jD<eX<``JVK3ZYZ4lZ`Q:dbe55FAZ6Z2D0HAZhY3`1?Y@HIERk91]ZgVDgaPZ5F/
<=GBe_ZUc]4J3DiZk7_d;:ogQEOeT7XdMNT>[cBi;8CDQ?2i]cU`=HW13=J=D4^O
eK;Z9l::IJ79J8RgaLiFfaPKN0KZ35UfdGNM3EL1;X0N25N2R7>gG;5P^I8DU//f
eMEBTDjZ^m2eLTKbeGPkZmB/ImWmM5gGhQ1H=8L?RRd>/8LnXFf;3E/YEhTLJ/Mj
2Q4mIGgfHRL=S:^SFM1<LUD7Hh5E_JcdC?:ZB:^U[2MacH/eI047LDG2OB=IMN/E
2n;F[9YG[PH05NVT_P_l0Y3RiR[LheN9:WcYn8G`YJL=/QBYgF]RIY79lYC90dWN
A?J:fJD_LVVem>Q9WjS@h>a54l^DTCM@SL>T31>VN6:Pl?B0Nh1Led2Ke3XoY8YB
enG:E4Z/aKDldOOWeM>P4n;VW]lS:/WWQoDB5Gk><XBb/>ob_Y>WFah<VANDV9S2
M2UB?:GhQE14ZCPId;0bE`?cB?k3<`lh4e[S54ob_/a_]_@9ckIN<YATBV2Gie^6
E=eiU0TM_4h6Kk]6J_bXTn/5U=QDVU@Q1>EA:MBabEAUF^Y;D]QJl:hLLleedRNP
6PXY[<B;KakEHU^X<:4:KZ5YGKC@U5>ZXEfnKhVRUe8PGT<hkOJjC[YKVG[h1iDG
MP@:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2STh<0YUKVA_HVX:<R0`86mRJPXl
?20_E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_
KWAUKWAc83@P<21B82m=IFAYHD9_N21K<20`83<c=b0b<C9M2Shn2VE^I6mRJPXf
830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l
82m3Lc4P=b0`858P?ShP;dI_KW@P?3`P;eAD<R0i830PDPX_E5@a83PP<21B83hn
83hn2VE^I6mRJPXa<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AU
LViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD
`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0
D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jc
m^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b
5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU
_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RV
InB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfI
J97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>n
UED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:
_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o0
5o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_
?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR
;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P0
2T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6Z
T1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07
d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00
;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H
61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4
EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_
PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?
M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI
@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAm
BWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`
EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h
]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbC
S;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z
9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG
=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[
?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@
8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=
DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dF
Gbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^J
GK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9
YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMf
a6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn
4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71
^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?
b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOB
gD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU
1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBY
U92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=I
I[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkif
oXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iP
J;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWM
c?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?
I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8
me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfB
a[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQ
e]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGa
RhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN
^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL
?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh
@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk
_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4oh
CiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb
=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc
830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20c<cLP<S4bGB0_
@fmeKW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mD
NG1U82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>B0`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m<E4m9DUX[
B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=B
KfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=SDP;daQLgA3J65b83P`82mGJFAdJ7<P
Fb0f=SL:=SHg83Lb<R0g<S8P=SHg83Ha<B0`830P<20`830P<20`830P<20f=SLP
GB0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_C5A?BE9J:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]
>CDa82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_
A6EcHfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe
<S<P;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6
JFaU<R0a=20`858P?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82m<IFiWM6PP<CDP<21B
82m<IFiWM6Pa83Hf>C8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
_EUkM1?GVOnn>c?BB;91TVd/bNQE8KmTHfaN=WIRHD_6?6`<9UAbL91/A6`71aN<
4fRQ3Q/P64982912Bd;K?7S5Pn6T0QI:F3Q9cRH=]1^bHMVV=27]jJU?VUgXB@>F
mY^ALC6Ki?079g=mig_MaoOmkSMg==NMbeI481VjPH>jQW37HU0^LcNAGcJgQc/B
/_4oR1HgMgDj4[:@3L0]FMcaL7]25Yl7d5XOG[9b/7l:]E>9;I7`XX@MKQ:Me4::
Q8`CR8iYJNml?24KSa9e;5WJ?6Q?BB;If1inO71n^2cK7`fgAa;]c@^8S^UH^[ac
D2IoH4;7//QPN`b@Onl3TUJ4id03Sh0J6>RY=0:Xojbe0TmFfDiGKLnokUTh/^`j
64A5GUScS48o??OJfRlS=k=dch[o88GVEW^IZW9R>@19B?IngK=35ZDOgL@Xe7^R
<9eZ>MF9E3fNZBKXaUMP:mFGZ7;@RY]P9MF=E7m2UAoRmY5d33OelJ;g>:h42lk`
jWSk_5BcgJCEfGlKAMGA?OJ?C9nL@3>]gQDdmbF3IZXFGl8GHA7HlFE`hbZXQVcL
MBAWRCe4YWg@@KFK:ZOL4OOefH[/Yc0?g3aBWdb`lOR6oDn5nOJ[QE66OOHcFE6N
b9/fT[`SkJN]Nnbo]Si/?dGe@<:d?hMJ_67OIeeRgfJ;hZhnng?F:5:OIa=TQIFj
_V5_cmUQGeBXf6O]R;83OOHB//ogj^bCRYgfRMI?k@EIDA59c[O>/^LF_VLO@afY
VH<6MG/=m]7FKOHYI;9IoEUCZ9k0oKPKLW5gWg^6oCRa5>jAjCW5>j;h`b?EfHG^
::kbCZ[>gY5CWNG>VFEgieAUIA4oofgeTnX7eE?EAFZ?>U^MZGJZ<mBYXU7DRb?4
954[RZ8jRPOkb^fZ4gP0bPVF0dM4UBQ4lGEBlRO`T:8lm2^A5iT8HVXdoPM:GXCD
:1hhZYLiH]i@:I`ZRXN>95B7_7INiWS5X6LbCcNj0d>A`@b@l>VX2]J=jRXgUA__
=iADnKkY5U8/]njNKki<J9Efc:`?B?^]@JU8I^;Fh:gVYU_<=m;>5FB:E7Pl<nN^
?=;EdKKH7g7i@bioQ6Y8f]CEHY:jVab>`fdM//4QLIVQY^HFVHHSDXL[hY?JG3k7
hBjUgagVaK:ibnDk38_ml`:75g/S_[h^KiOO5OH5ScAE;6/L=]O6XKVFEGc=G1Gb
H<_T^IZDOWO<eBRKVnBi6^Fi6^FiV[a=bUabl?kFnX[UWIBM3Wo[C8NDGBm=Wm<@
T1cQX2n:[i3B]`:4dj0GCT:fd0dF_P3/0?6?Z5jBJNb1n6O2Fj2?]LNoh4YYDHo9
ULG:bn0d?0fkXAMDl1[afO0@_03_H1/mf`_P:5a46hbU_IN7:<b2Mc4N_`2;hIOD
_Q?>`7Hh34WDYagBb;X5gO5E97^9Kh8Whcn7<E0<jn4TU=2XFj0o_RmnQ:ach@7H
3`NXoknSRagVDn:_acnUGG0>SOTTFBk4IlEk`@QiD05eY7dBCZ6K^aA_0A>DTWLo
QAMQ;k`9OlFeN3CN4^n:WhmOXE@e`FRXYk8JSn8E[YMO7omYo2oa626A3KTdJ`Rf
`BmXo5hZYfU[mN<Sf8WKL3_c/[G/:;m>B8l=40hi<8e:=Bb5Y`R1Hg0FoPOnPIlc
4jOW>[UclHWao`DMc:@XiDPRd4EU0iD]5=<9E>4h[<@jG8g?hgKl7L]U3k00Nh`m
cSkSJ[T5g4[^Moab_ToH;;bPd/F^ado4ghYo0>UPQ@MQ6JbQj<k0NKP6Gb57Hhe6
=iIR1Ci4YA]g/f>h5hna>Sb=imUno1Po`Loa1Q=H4T]S7]K9][43k0ck3MO:KNMn
`Wg<GNO_5iR`EkRZLZ_o:mHDfaSkCK`dORGn9Ffa8SQYIBZP5QI2V:;]P0W`Hh[R
49ENF[FcL0kNDLXW>1[jhD]20M285Rc26RZe>1/GHb_^`N=DCRVno9gA@S0=<k1d
=Y[E/bKFc[[I1jbKbn1b^AUL0mM;iFg^8WN3^l4;O0ZOaToSYl=V_YgOANDEoSFn
SgmO:17^5fZ5nD:g/57Hc3D;5hB;ZSFZ;JXneNNZ_m6f>4^mE;fIE^LMb]Tg:IOo
NO4hQ[`_PTNQ6GgH13]X=OIR67XX^aKQDhAG1fC76kTeg3@fS[;Q5?b@/WDG[8J=
g0;H6om?KSmlB9VbQ8K/QUOi2[0:>fUee/8hbZ;1h/g9cLW>bWB?LGg?jJ0]OgB6
aFa:7iFFVV8dj9>CM5Z=Z5H9?<L@l_b^ZY13bPa9O:J[^SYOUUeQDXA_DhCXDGI8
EL?KB0jiGiQ<`eYjZNGR>eYj4bfm@beAkbR3/_`lQmoUT=kc^AaAK9PC8?iYWb_X
T?XE_TKQ]bYl<_5>9gE`n4d]?XN48HMOZ^YZjO67O?UiN<a;L6SclnB=``/jNF09
:/>[JH>5B[V5Gk:hO7k9k2:NK9cK7ehTeLd9n7dICVN@M:BJ6j0il_=J9O8C=RD]
LRgJ5?E2DdSV`P/24QL>BR`TSfG`B>T^WiBnjZ[YWn8]c[oi=Z?4g5GQB4nEi0e]
8W1U<BA;hLdTcJagd;1/GC0PhKY19f@OflQCfMg4>l4MJW=86UN5ZjFW;DCP`]a0
WlE[DCIO2NX2OFJ_FA7blhjIeY@j:OYSnE?cYlZde6UJTj1onYN4o[NWIFYJLoH?
A6O>7@80I@ALdlU?bM6/C>8RIh_UFj@HNYZ;2BNjPTQQ]Y8oUA:SW>7LT^2N7YJj
jfnidN9;>1MZloEYc1KU9E@AY?JQ7_dDFRUZ[gLiNZkCfc[Tj_o[L4ehD:=bjjn3
K9@GNRQG90cOh[_TUjFKXVha^E[TmNeBeYATUlUoVh9T6A[IIbVEG^1e0JOT29:2
OTgVcHb2YRi`675;<8[aME7`FHoAKeA^hD=TcY=C[ME7li>@WdN:G2MaHo<LECAc
UI`[SQi7coA5?HhZA`/U4nmF:1TR?L42@[0n@3S1?9[A6l`HHR?1h1@JYd0NQkY@
lihPSM0f>09AAED`@8g6iM7;U<^/2l`9B=fn3<W[2m8ZD?ZN[P]8YbUcPd5ZECST
:GVl^]Ddj7<AnEbHBoKaRE7X]d/g3A7/jI77[0nhW=;YWYj<7_UiBlQAQ3/EgT55
5>@V<^AAk:jS_TALcPaU3I`^9kTEU36M@2Um:j?X=o^g8caYb6oZ>IVlWJ@PG7b?
42ji6hBWg1G2YD>N3T>hS7`^UA6nkk]3n?iQ29Mo>l;N8Ko9bJWT[EM1^>8N8Eai
=`SkkPYQoi2W`a2^8Yom</;C_S^4ZhLQ??gK4Ihai3Li>I>lWJ4P?>/N8Eac=`SG
gQG2/hLl7HI`7OTlFdIhcWN7l=aQ2=Mo>l;cQ_`V9alPKnLY2<noA`Qoofh@3]`E
`/4QChLQg40n1fF47aa2f9/Q`NgkL?LMfbkLlhei`Ff@dblU`@PE`Wb`DMe9ged=
E5lV_YOo17YUBTe^WNdTdAM7;/UCjNA7o^3Vj5];8=go_mB:JQ:L`BZlb8[ISmS[
77faDil:0?hlOO]aM8IDVCSG4@^R`5<EmE60leAUVGS^<_54eD@iXY[;L9aj0Lcg
7:NA1:;S2/LKW8H/ZQGlU^S=?`XW_jZ<lSDgj9b0I[1AM?OAG0bdm1EdbE]GS@5/
@NhYKROoPWJO=ZZ9JUGIFPBeBXE<e6SXYPFeP9^AhafYFZgKB;YD@G0KZH5>9g0J
;JlBD<N@0fICRe4<NSGddeVUdG82BJmiSLW9jNTFH@o^dIZCT_Lj=cm49`?VfV^V
VX41Ljdoh_^/bVN2l_Bbl[:JPK:1<T=9>AZ<9BGdIbPYf33F/eXoTmk`o>T<RClK
g33F=:SPB<6M3GX6ffk@UiFYZAJ>`lI6J4@MYXa75nOTG<Q]nKQogAFFMVWk`8TG
gfEKF@?K>?0HeoaE9DISe@[b>`TGWSP]O@]W`eY_LD=bPj6=]BFg6EJaaicZjLWE
1VHEkB=iN`YQV2GJdYW>URGbQAV]8`]MUUa=VS]kU3TW=hX;ScRk5U>8]MOTN6[e
OjoY_mH?i@?UoLJBPX4B>KK2LID[_DJCAA3=KUFVf/AkD;287P@?dW714dm@15Pd
NM;42EVI;ZOQ=YIc>^C_5;E:?BY1Li2MGE?ej8Z:]K6OhJ5OeAHn<f]eK<Fo/LN@
]G]WimClX;Pi^2kfnh5]G9e[lS=KRdK7BPHJfRXG_SC5?W13B=Weh6>KPPEIWTVQ
OE^F7jB/J8QO4WhPG0D[ILYQKfV6/1=g29`MkOaJg21/C17ZAFjmeF18DdfaLTUC
dS@fI[>I^D9FZRldF1bJ@[?Ik]S[K4/0D=<o63i53^GUo@X4nWhUo2T`>]fMTSW2
WI6Y6jDYP^ADOA4J3B?ej]4T2L0E8C:NdiZBRV2TTFjRAEF4?=9=?U=1OIVnc>=9
g6G54hgH:6:jJbbj_PL6_G4l0CQi_4Z]LSZb<PgjbI>L;]j64`aWW>Oj?XYMon;c
bl__/ifa?=LKnc0>[elmN1bWI@]GHiM>K7TUmWk/G2`FnoFnh;=oo]W9gNoQ@OBO
oj?b[;i<NM9<NI9<iaD?NndK33^<[4SDfDHb/:F;HV6:aI;/7V4fFbhj^cHZBE0c
X60P9l204WPVSS:hdc9EJT7=ZcTeD`/Z[EjTJ4OACF?D5J4jUKj0:DB?9eN>bbe7
@VFRWU4f:2UPB5DcF_[cTJVM<dX]8coj8_KRfj`N2ekM7]PMFco@^cl]JfU`Dodd
=>3H6bl8:AnNREghblUHWa83kEml?lFPXm>NF^lH]HgWMIb=MRn=J=?Za2BFU<A0
eLY:=IHAW>P6Lo:8:>Z>>;OO2TQ9jV^ODR;;ZdZ?K7VIT]^5he:LJDk3H<EN_^3V
=/icl`?^AcO><;]`lVR/HWm/A2m=CAO:nbRoW`@=U7Q=/QNJ@BmDSj15Ylb/eDGa
ncCciD4XUIToUBNmLd9G;gOSi[_/`T31FlY4_@>;i;eEW^=;VT<;ZA3fCVa=JSF^
C5YUi:]C0jT]ZJ]BNKEX<nSeFQ`aDTI0:c:E<HWGY:HFlYIA8cDDO=ZX[`Un`61<
;dW4[RLD209/;1cGV>8/XZMCAJ_T0^GAMAI=V]S;]YomflGOah[Nh[XO[ePNjlC=
jelEC_kgf`OS0m_hHe?/<FkIE]UGiHY7j4cZjbkiG`MS`0fIT4DkE0j<EaXQWKCA
4BmM:WX3`Jai/jO?KO1DAiIdACYKVl>TCeSU5/[o<8SjZ<jSBP3AZ@[@2Ag0lo71
RgPHhY7NJl?URS_TbS]TNNcKno__T:_^T>]TnOl04Jh>g0YUKVAcM79UHFd:IFiT
Kf9Z2S4e830PKf9Z2S<i=c8:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P
;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_AeA3DT=I:dQUK7IUM6USHB0_
AVm^M4AULf=bJG1dKg8:<CHP<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^
Ib0_AVUbLgA3J65b83@c82m<HG=d@fQQLR0a<30P;eMYI7AXLb1K83Dh=0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P
<20`830P=CDf83De=R0e<30P=CDf85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mD
NG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;dMD@e93FB]8IFafIGAYHf4P
;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaY
Hd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La
=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a
82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`
86mRJPXl?20_C6E^IgAX834h830PDR0_C6E^IgAX<B0f=3P`82m6JFadIG8P;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0KeHNgQCaiDoLanB;1UKTQmjFeMLBo8K?o0;
>eSHT[6=kARK48WP8=W8/EeLo3W62DiQW@L=R<NFD20=oFQX/ca3^MP^TJ5@`RKK
I=/V96g2=/^VcHJTnK[eUnh^bBHTn>jiElK5O4dno^3;7IdiilbIaiWO7<fm<h<3
jl8`1dJ0QYHEXOh^T1oSki1mYk<_e1oCmKm6_ZecJ92;jF`60;fVZon1_YR^nSj0
f_K0V_GCkI>j0EQSMcRd>VJ7;i6GM6=1C2OcTJMgm`dn7=?ehlR=JmIfC]^Co:PW
m8DNWQhO;Z?>OC_D5hkE=`[8do_G?SPh[HlPcnlO24oG9mRNOQd8UR[P:HR3Kh4B
:=1RJPM@OZBf0H=FbHi?LnCWneLUEWh2>YF/[f[jAiUON_W`Hin5_gA[MZXnah:h
6oDU[/RLbPB89fROe>bL/LS]<5=4XBdk2_E8EDS5B=WIRh``@Pk2mi2NAJ:QQfb5
mDQKT7j0a<a8Ae2K85]76IGW=5T?I];PdC3fILTV^e6]/KlI9H[aoOKO6mlo@dbh
N^lAdnPLR5^T9/nB7l5Z/9=o0RLIQS[88<n<IJja1m5d1?ZAAY1X>BOTb6QJXOdL
b@4W@k2=2m8HL/[nYh9Ln`L5DHZ<fRnhX`bb5m=@lbCJcm_ffgmQNl1n3^UHc7@d
4f^L/Qna[K7_BX^BIdK]CmVR1=_/S;5e=Vajb]jG^LNn^T2f=nj9D/M6kNEXGnkA
f4_:7?IRfaGk?7MDAE3?]CGJ/`YnHdo7QUR=`djM7YgMJ]]UGh2V=9_?_@3Y33U:
mT4FfCOZK;2OAQ6W>eJOFKHWBQhIZl/XL4K9/:NT;V=?IYgKVMUXMfKF^]dX;gm5
nHCb?^DRIJ4bFiVQM2TMBX/bFJEGJED9ZWREFZEB:J?TnM4Z^n8<>@IE2<^a<IE2
aDK9Ck6@>D>>bhG7Ge0a:TX5Z^BXn4L<GP;9DG9/G2]9:9aBb98RBXj?aHZ>Nnb<
936b@D]9<VJH0dED53B0@;I75K0YMJS:F:EOZ2^_mGiE5Y@]=o;/[gj<a2K/FM;V
5hkJ0T:Q98Rf`8gZaQ_2Eo;1MFP:EfMW;fUM?cKDgm_U2o>n8>l;8`F5[D?MAV6T
Pn=>m_I;1TjPGL6>cVj9Ql92?aof2[flUc/i9;NkaM`UVHMhkdWXlRgcWncbQ;fS
@ihQ7aob1/HjZPOJIhfeIFJ/PNZo<eJee=V0=5J7g>jF/MXULhLdE[/dE[/dEXNW
@ai;V[b_Yjgj`D6<C/kG/h@C<]Z4nZD[o08G2WRSi20FN]L1Najdk5W8H4O0c<`3
>h3hNjAg93ieSoPQnd_@C_F9odeGh:9>B4A=EEG2NMP>nn04kT:7DLj0nn5YN9Gd
hWmk9Hc3fb@=lW3_IB0:SO1[8XY_@1LlQoD7h@;/QY<@Sfgj80F]>hQC74KMPg87
?27n6=:Q3;h;Ij4LNmd1Tn8AL@b][G0?78ESf?iGQ:M><TWRClD[X8:Uf>LCJ7U3
K1A?P1ibX1YJ/?@9>4NLm3]R=aRQ0[gk8O`83/2;l1Ob61TG^lDQlJ;h7XJZ4Jc@
QVT36BO_dBNHkhXo5?l/CR4B6I25X`IQ5o`4ncn1jCa^[Ckb;C98MY7MU8MjS1YW
=[66ZN^8@bH/aU@7Jf4c8S01;l7o`>OTHlY8JnU1nVFaF?aOd<0BW:DdTc0<HGXB
d`jLdaVR8?VTQ[B@3NCkI3Oi;IE5gD?iZHNXQjT?jFIj9KfNoRgc83?:KV>OEVRV
?Q7?R;lDg`83f>0n682=>;/;L16^`SE2HemFhR@EY9[LSfV4k:<Vb04b@KF@ln@R
MIClPKa??RIOD2`ECjE@fM@P]H/jAUfPGZ=kj=gd3nPod9l`2eV:?L1nX70ZogfZ
Hf[;e6]RQORNn1U^/BY`h<YD@c>/PQ3>]QoV`coP;8iS>X6[mQ:l3:o:jGeRQDWh
3540XRMVDTRJ<3FC^dTGjB7kbFU<ifAO?ZE`8JPhBTLI:2_EAWE@OM@8mAHe@U_X
;;Z1GT6O`?@:oCKm1Od5`c99C0ZcV:V7KD`Ol`bVPlaQIYAiWBeW5k;=k79fQ=g2
KZ<kfCOH]aDK5C/DXhZ?5Go5KK5A^EJi3EOWEHcI5c6FooH`91fm;hA_@bOaTPkH
Pj]aP8@PP]6eVVa6_?XQ@fbW=m:;ZGb<QW?`24K[<k01]]0[hH3hKoAA^8BA/PJk
7853C3GHf;fh>Xm1?TKAM?9TIVEV^5g>M7j^Pl<]gfXaVhb6e9CT9;e>>bMNXhiC
:AD/@e<4LWalKI0CG461LO5eMKVBcXN`87AC@A3obYa@>k^>`4W]@VRJEM>3=K]^
ZNV9eOC<e2AJ[Q8ZLg<h7ll9_o7bG9B/F>Y7NK^G3g32Y2`gbO;gI7T>bPh7=^1l
aVh_9i0Pia=ZQkXS_Z0g=hM<N10>MFj>]75h@2=e;41=J0=^/50SeO09I]k[4d`l
bVRSWKk@JZ5UZMoW]CPL0Bc3XUHoSY6Kdb>PWk0eOSFoNV_D0ae1B@Z]m0]d:21@
@JT_GKIPh;f2HOP3hmoD6i9_fde6PG;FQ/:AF/4Cg8[PBVY@dT;KD5_BaV6ge:J0
Gb2KYYf@O>a5CbEgHnl4Ik2G4n;hJ[hkdQ]4L:7E?f[fV>G=Eh0FojS9Hi:Eg9`9
hlH:1lin8WMAkR:9EcR<6f?lCho7b]ll;g7SaYOnR7a9j``0A4:0[dLo1JiC7XA7
Il^T;5`6TLhba0VO0<5YmZ0o=@:5<D<k1MII7a96fVjhdNf=>AO/mHk6VLcbBjPj
P?F34Nd2G2V/[nFib2Oh]PkbTgnIGA:J;U4h]In0I9@FNRIF11:j8@m9;d/Wc[[K
b7M;jc/T[bWZ_=5gD`7Z4SBBcd8b_/1Ko0j12f01OTgV;8U2G8_o924k0U4RKXZ2
ecJ1gjSdZ__AW2>5FXlGadLU=`L;/Q`XiNE`]CQb[A@[G8B;e:n>L;EL=`HChi@i
6/:A`3a4/<f?><4b7=4C/<b8hD1P0OHcCnX7Vf3eB01kj9g^0KUL=>ljE/[?`ILY
kF[a;oD;8ej;h?46L1D`O<ngn8Gc6;V10=HZV?4D?Mk@Hicf^A1m;/Q2Ne6/5oaf
6L4^0Y68e6NKWgL8ib<ABdCj_lGd:85K2ccC1E6@ZTR@AlU82kI5aS//lQXhN0Nj
5I0`WHlQOB>Rl9_mja4^VO4KFiJR]bDb`VEg2>7bfd5h`FdQG37SjBb4:m7W2PWQ
^khiQ1O>@[SZja7fc?R=CRi2Kcdb`]Eg2>6Jfd7HNe/8nfHlWHE`;O[/Ta1No<dQ
G3L;hOZ_AkQQaVmdLPUjfb0Sg7R746jj7HBKK`_Q^fLlWHE`2oYl]hC`dVl>hMII
2;Mm?L;;I_a69nm1KiO922no@`SONc/8nfl;hL2<Yk<@GX4n1bB4ki]1f6<Ah>Im
N>BFKAO^n<JllRK8lD^9eD<elcb/I1j4EZ@Q?5QG82m3dhdkWGPlJFa4?A/FB4O/
KnbQl<^O0EHN[`AjbGbbWn:XKJQCN1H0iR:N8FVlRjZ9g@nYiTF1@E9YX`0GTB@M
IOXbb/REb6WTLIOQ=;H2F9im6W]RTNLG5>TL>SMB=K<Sn^Eo/VN_eDBIYRo`_P5W
_1;7F/^Th4VZe6>UQeV:DfV6eNXi1X=I<Lc4LKAj64caEJg6k6K]eJJ[UML[[cKk
`]h?XBZV5>@W5C]d>4::@lO[EY;aHfAlZ_4H>GFH_31EOgRZPIc2LFQX5Bo;9ha4
?3]F`Wmhb[;bREZ[/LAKgDEefYjhGZfbG:F?Sj<]QL[d>9/fgUJACNEUE[a@@EDD
ISWeFRF[/[[W6ZaA4_7`1Y]MjKKUJBQK/JIBFEUYCEIVIQe>=bndI5XK4]eUY[/F
oYc/aH?E1=T3N7oAO;EYl^YT/oKCYR_GGm:Gch>ZZTTYCN[;MGY3NK]>GihgVCM9
T>/<i@Gi=N/m6BFU:G>1V9bT9=41aSB;0e:iI0Mac8EBbP5VVl51DQbHhGeM=]5F
B_L3Sckj:;BCm_CDX/;BT[]80TTT2ZDRQIBDUQC?Mo5cU@XU_i0D5N8AAIN<UG28
1<;?MK_L4W<EcblYCB890lf[0W/LgHEm7@E]I7aQB_cS`m/[7>[3k?omi>c@>X<c
?TfGUN=ZcdZ=:gg]>k_?W]hKNGe5C_g1WBUFAL8Ljk`7b1YESS5gIE]SE]^ok:^[
No[jG^]LV]hD[jSV?GFm?m^lnkTTLTF:/b7aGLK9GP0MY46o9nnPlY3eTYFNZdY<
Xc0`3CIFZE>WfCBJI;O:c9Wc]7TT4g@V>oNThfbk36YUdoD[EbAD9`7Aa9n^G1M3
cjQ?EJQC5LT^XUMSUZ8d^4QBG9X;`B8BC]2NE:BCX=3[TRTIPA@n?@JB8RGIT5Xd
M:;R^N0[Wgojc_2b`_:3E=O>WM/OVG0]_/1N^?iOCD^W9ZN^CTd95GcCUPdOWC_b
kZTgm]ioD_k_h:VJ_/PdPaT/L<Pcki29?6dl[3YZY1]D^Wg9=9f//9VELfc96X_B
HS5XgGY2^bVMfJIf6daF_6YDSST6=Ta73<j//VVb_1bSI3YRD=1>b^4a7d`ZIgb:
fPD9BEZLYBiAZcBQaP;]88ARJ4gZ71LTjS6;<bYLQ24:1liL3QDYF;BEL/S8l@:Y
1Sh?0`139AHEAE8hD<EJ:59BKkm_>:4Mf?Ql@okVYoXO=ie8nn^I=jlAoNn/C;=`
ZO?a`gg?7[RliJ6gGRI57n:E`08FekE<O8NNa7GEh7Wi8DmQJL;RQ7/C3S57;:aC
UD`Uf[BP/]VDBF[:I]2`NDUifTbMgVcG^<fV=?^CSX7ZVjN?2gc[fYZ=eSPe46;D
h=b/V869LX7JXW;Q1>GEaEWYYO2FPejA0XID0fhAO;4d;BRN[bojm:T36`hL7=il
Q4CJl^ljo^>ZimN>CEgkn5fbjZ=;[okZWbon:eDj?fd9IK^fL7NWWnANnc>i5nLU
?f8Hkg[ngZ?0`PC`PPmZlMi8NPSNG/GfM0GNil?RICF]=H7/^_2JXO1PCfM8[R5G
a8a3bT6ZA6Y4`WdAeXSC3lX`8n<OoQIMj^UVNlL]N^L]nVY9ogm/?kFN2VE^I7=d
LVEQK@YUKVA_HVX:<CPP<21_HVX:<cPa=0YUKVA_HVX:<CTP<21_HVX::6eQHdmC
85IULW=YKfhP<C0^<C@^=B1L:49eJFaT834hAS4c<U`Y855eHG9dNR1@A4I3Kfid
IGQd:@YUKVA_HVX:<S0P<21_HVX::4@j<S0a>C0g<3Ta<c8g<C9J<30W<30W:@YU
KVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P<CTP<21B82m3LVEQM6U_KTAQM6DP
<S0P<21B82m=KfA4HGAU838`830PDR0n?PYUKVA_HVX:N79UIPX`838a2S0`<30`
<30`<30P=SDe<cDPIR0:<30`<30a<c<e<20`<30`<21^80X`<30`<30a<3Te830`
<30`86hP2S0`<30`<3@`=cTP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`
<30`<30a<3Lf830`<30`86hP2S0`<30`<34a>CTP<30`<30PKR0:<30`<30`=30d
<b0`<30`<21^80X`<30`<30h=cHa830`<30`86hP2S0`<30`<3@b<C8P<30`<30P
KR0:<30`<30`<C<`=b0`<30`<21^80X`<30`<30d<38b830`<30`86hP2S0`<30`
<3@a=S8P<30`<30PKR0:<30`<30`=3@b>20`<30`<21^80X`<30`<30d=SLh830`
<30`86hP2S0`<30`<3Pg=30P<30`<30PKR0:<30`<30`>C0e>20`<30`<21^80X`
<30`<30i<c0h830`<30`86hP2S0`<30`<C<b<C8P<30`<30PKR0:<30`<30a<c8c
<b0`<30`<21^80X`<30`<34c<c0h830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP
<S4P;e9_Kg@P<C8P<21B82m9KVI_834P<21B82m9A21K83aU<F9T=SASHSMQ<FEU
>6Dd=fDh>6@g>F<`=S5Q>C=U=ch:?6DaHV@f=6=R=f4aIFDhIC@gICPhI3LiHc0f
<F4i<fDg?R1M83hn2W=dHG9dN79UIPXa<c@b=@XU9DE?APX\>"], "Graphics",
 ImageSize->{282.79296875, 177.899434347181},
 ImageMargins->0,ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776040854392597*^9, 
  3.776040889715275*^9}},ExpressionUUID->"4f18c343-bb8c-4926-b646-\
5366abb34741"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AB", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"c", "+", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"c", "+", "d"}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "c", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{"BC", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{"CE", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "d", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{"BF", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{"BF", " ", "AE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"AF", " ", "CE", " ", 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BF", " ", "AE"}], "+", 
       RowBox[{"AF", " ", "CE"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"AB", "^", "2"}], "+", 
     RowBox[{"PB", "^", "2"}], "-", 
     RowBox[{"2", "AB", " ", "PB", " ", 
      RowBox[{"Cos", "[", "a", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{"PA", " ", "BD", " ", 
    RowBox[{"CE", " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"BC", " ", "AE"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "d", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AE", "*", "PE", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"b", "+", "c", "+", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "AF", "*", "PF", "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"a", "+", "b", "+", "c"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", "s1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", "s2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", "s3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", "s4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", "s5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", "s6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.770374251879974*^9, 3.770374252315351*^9}, {
   3.770374288348421*^9, 3.770374304880576*^9}, {3.770374339513194*^9, 
   3.770374361080435*^9}, {3.770396571048163*^9, 3.770396581293532*^9}, {
   3.770733317201366*^9, 3.7707333178269176`*^9}, {3.776030529298525*^9, 
   3.776030535129154*^9}, {3.7760408297551622`*^9, 3.776040832523759*^9}, 
   3.776083677309311*^9, 3.776083728690222*^9, 3.776163606149272*^9, 
   3.77616363926938*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],

Cell[BoxData[Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06eF;^>FcL@kOTE;>ERJG;h
;^=56WN6e@FY11R1TBd<6lSgn4mcQ^@<[kCJGJL8E4Sgj<jC<g?VgVofToeVgcmn
3oKbg@Il_?>aDlRUfnlGRflGT`da^Ei;]Dn:D72aYfI3bRiB[bH4kf9;O7=`=MEZ
5H6Nd5`XnH05Geg86KN[YXDH]@Hi_B/eUg=S1J8YM`L_hK?J4`AbjYEP4XWZ^HW/
H_nbGa1mX9iPHfJ2H^K;THU:[XDBC:P9W/C2^ERH3BFje78L?eZ:6FW2GH6P9i>[
UOlBQ;e3QWb5;/52a5da@Dhe:B;f8:MHbjh@NjVJ>^cea6K4WR2@Pm;YUF3KLmGd
;;jI4L[EDNi@W:[;cCO4_K4HLNHX44:n:kc7FKJJb1;>96M2E@Qb/ABZRg;RlbjO
hELQ12Ij515[T5^H@OJAbQH>VVYde6YDNcRBQD1^nBC8mW[Y<A_Ie[P:k_A1ihA7
/PEEfb]5?Wg1DWBeUII@6/FEQ;>Vi92YcZL?Mf;Z6l5YD7L=cVf<6`EiZ7I[4TC]
@Dj`kUga]L1;dA@lNZ5U;[]UCa03>O5:/>gieRBa7>cMm8?1I3Sd0g7QE>ZLTE8b
9P7Z@S344E7kE;93CB;BR>9/J7m2_AIOS0:c;:Rd`de8/</AWKgDj;FJ@U3[7]?9
NHoi<hYRj0T1IA:9Rg8H@n8F06?RTF;Z/bPbRQc<gJl:S4UDM<@aenIl`LQ33Q@[
69deMc?Z]fH^Q^9J[ag>9aLJAYl0R:NABig@2X9a9O^0GPY;dJQ]AU1Wba`O[]cE
>SZ`X`ADDnnX?Ni:<BO0jRWhI89PffmA]95]S_<`f>;a<fHUIMnKCo/GJTB`chlP
5]09?PolAASe5ajI:0T<AQ/A@^Gj0HH0/jo=HWB5RRcnSB`P7KhVTlILS80nPjZ2
oFS9OQeJPgg9a9[/XG?1SThM27R5D7`I6Eg/P1oA5FCl`2628;G:=8896add:Cn9
=LPYQ/6ED/3X54dhR1AmgaaY586LN:DHe`:c[nZiRH`W=:OU=]5V97[bUJdMCQC`
lX6_d?LiY8:hQAU@1ZWaG5?n48@Wb68I:mQVXZe9^4W]@Dj`d]0:SE2iXPVdW7`^
?;4FGbT2>O5:<NF[[DVhmf3_OSJhk?JTmlFUd8TkMC4K>0X35DF8PC5I36h7@/<:
Rhe01S;7eF@a_D/iJnVI7CmhCJb]SV<<LhHXH;XY7cK_JR0/G6Y?4>AnnBB8NWg@
X`bm[Mg?a:P;VOBQHAYiC>T3Ta4XQW1ZJ5=Q<U0<>j_4@Q?PZQ3fFM0VZ:e6:4^=
@D`aW39FCM2V:0X9oH4ff=HDPIbhY9PB<=O;e?@/^9MJI1B5d1Ek5gWkfQAV>0K`
ffH<RQhU6cJ]:32;HW7H^TWh2JLlm63@;U9CH`Q9<F`ToH[3<?NXE2k9aF42G<cV
<<6D/GQ36WZNAOIB7[PTM=3cK8iS]e6XPMd9TgQ^HLaRl3Uh2RR9AB/2L4T8m`Rf
nDTE:F>9=CkJAF8U>AS;V1>R20]bQ@<PcfE=PMEBk99Rj[HXd]S<]SIk8mYo1Xgh
UfP4AHVMQ71Z:0//Igb5=CDKXB;8^mhJMZ:8Gah4UV;PIN2G=7;e51B0`GZ?cHg:
X[SKFCi8T`Sk4oJXe[0TP=6_75Z2dObGP48Q[2kHi[VMHlB3eIf`N>Ek>jcWZU1B
V8VmPOYh=WBdk/[JVeTo99X7dcd_cBNTn?m9?Vl[WYofi1A@iHAa53dO`hLc2Wc^
7_?[o6COWlnhaijoV5=iIlmOkNoW0b5Sb;<hb?L]LG^::Vh>eQ<h^[i]gIjbRQnL
9cbVU/@moZ[_mTCgY4?g<7kGMg<<gIkBGO7/;OS^;N?V5>i9ifiAl5>Hbm2C?F=B
d<coo;YfPWjl<ll?88J2]WV^25/[?QSWo7F]:7Yfb=bLI0@]ZZ8UMeOlike`d6:@
UY=haOS3Sg_RF4j:7/AAn^HPkPY7?21[1AmbNMB351R]IG/Z8`FgaA`K3TF;lDIl
]h8moKak4WPhnAGY?ncY0OGhP5G4WW2VOm[canU9`=<5>YlKK[bCVNgjdV<0?cIM
CKPW_45H65i?A7iI0Yk0mXna?VNPcQ]5D785;hEBZ8Nk<]IIJ3JRIEg_F@XYaH[3
SX<CD3fDKjd9`P`j?A84ea;5eR>8C6kVmPnH>S<Mem<;CeeP[F?MPL:^bakK7^JG
?Off2dlc;9?Xl0QWV0BE6=L5WSdm]TAn4hM_]XWg?i`?9Tgn2KK6NjC^6eJJnEl6
UC8k3474:cYaikc8O3nFHYGSU`I;ioQi>MQS@3aKPPLoGl/@QT2A8LDU_O>cNT_b
ln7GlV=C7K4?lb1Z_/;k3SaIL8IBTHPSKaA2MockPR^9NOdi0]jR7>?H@LJmldod
16MYRhjT;kgS=n/EXo??iN0D=DMoGdUD0Q>0d=Lh_lkD6Z3HfdHU?Ni<OOXGL:1b
M`YUKVAcM79UHFd:IFiTKf9Z2SDP<21_HVX:<CPd<`YUKVA_HVX:<R0`86mRJPXl
?20_E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_
KWAUKWAc83@P<21B82m=IFAYHD9_N21K<20`83@i=R0b=CAM2Shn2VE^I6mRJPXf
830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l
82m3Lc4P=b0`858P?ShP;dI_KW@P?3`P;eAD<B0h830PDPX_E5@b83TP<21B83hn
83hn2VE^I6mRJPXa<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AU
LViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD
`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0
D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jc
m^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b
5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU
_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RV
InB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfI
J97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>n
UED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:
_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o0
5o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_
?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR
;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P0
2T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6Z
T1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07
d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00
;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H
61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4
EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_
PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?
M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI
@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAm
BWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`
EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h
]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbC
S;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z
9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG
=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[
?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@
8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=
DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dF
Gbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^J
GK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9
YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMf
a6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn
4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71
^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?
b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOB
gD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU
1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBY
U92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=I
I[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkif
oXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iP
J;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWM
c?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?
I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8
me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfB
a[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQ
e]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGa
RhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN
^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL
?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh
@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk
_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4oh
CiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb
=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc
830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20d>CHP<SDdGB0_
@fmeKW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mD
NG1U82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>20`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m8EDUCDDL[
B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=B
KfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3DP;daQLgA3J65b834f<B0_EfUTM6Qc
85/P<c<c2S0P<20e=CHP=CDf83De=R0e=CHP=CDf83De=R0e=CHP<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830:<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<0X`830P<20b=cPP<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`2S0P<20`830P<20`
830P<20`830P<20`83@`<21M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_E7U`IB0_
AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m8EDUCDDL[B6E/MVEdJF=Q82m6K65W
Lb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/JF=1KVM/
IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g<CLP;e=d
IFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d<B0_CF5h
EfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P<21_HVX:
?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=cDe<R0_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N075F7]h55FF?kLNgIg>ZaoYM7NBCUNWdXn@a3`k9RA3
R]2M148`41iY99X>=2A084:8`?0822X1FAF=33Xli/4:R1@1]0<SAXE?GLG1LG3F
TMWA4AagMk;>cP@n7jAkCeF7B?:=O_cQ^5GO^NNLNnkSe>nNNj[ZMZaH5H1Hj08J
j^KjfaN2O:G/AoKAo3IoNdCGO@A0Z?VM7Ea4Ied0m=:5kH_J8[[Z2@2eIM7B=L?m
mCL0E=D]0On2R1e@Qj8F[8SXY11iNT]KanZ8[S^9?6_Yl_W3M_dEe4e]o]G3ll=U
e;UUo[I0Y7g:>^CYkL]GMPc[7^C5kB/2`ne90o[gJb1H6`f?@a@/0BE@X<6k4D3i
VMX235XU>ekC^Wnemmkh/V^PELWj_KGo8_?OWGmflaN16lkXaeAOHTGDcOHBEfB4
<P1R2=X7XQlK/LSm/8P>@WeV42HSUB>iTC8c9iZPRab4Ai7f8m7@B[K36ZA]B3m1
HTJT@jSeTNfmS4XhCMI04YTRA3?FV@UVZdTMKOe=T2Q>k[EnH?[T337SjWe<c;fa
43EACOJCOK00[>BGH2M[XAYLI<n9S:GF9S@MPWJT;RAJ;PTie9^JKce;//3>4>cS
P5B6_63mLejfmFYNT2:meUNM@@KI:jVX2O7FO/]Njl^FAMJcB4LRY/<If>85jb7;
D^^^e23Idf]mg18Tf>Na25]U`Jh_F=/bNZ`;lVCke9hPMJCGFX;ffD:d]JSHIWEK
[UQcW44E@CgK<]Dj;^n2=AdkHS<>1kD;FV^:IIMe?9YB;EkWN:@ci31i6/JAYg_]
DjbWDLC7?C4iXkPWB7ilX]ZEI`nB]D9A]J/WXmYYciQZ]FMD>YdXcgi3^DEi]g:R
<UnIZG@Y7DZK<UVIX=:Y=:XhEHa:[E:YU47bG6niEG66785bQ>G82IE2a@K9leS9
W257iLZS;jXH5JD2ED8`o146;h6483UbDR=9:;bPT2E5T1`m4JTj:UPIBF9TPhJB
I2b`18ZX:9P28WTTZ82]RIgUYW;M16e9YNOKRRKIL[?<o?K;A2aRCdemPgSHhQ?c
9B5/lMe/K[XYO2__F8FV@4EVI/f<=BLjfaL_m0IhKa?_3B0eRM/kFdaREc?77EoL
;QThTGHd=Lm_TKPo8;Kc0HnhV?M`ac_UOV?<2bEc9nli3P^m<a^>;a@2W]i>XM?;
ncfn4ldE:aY7cKE]I:hE5OmP[PYY/1GBG<eb_c5c=D[VIVV^AVV^AVV^IZ5IWT]j
N6m[OLG:3Xa>c]]J`hV^NW7bm;T=8^OgNH;T85IjEP7K3a[f9G2aGI34i80E8?`1
d^lU7YXEoYAm7CBQ]_3odZFhZ7dBDJ7b<^R7An1Y>0H:N1IU5m`3^n5=/QSgmS`h
2NnCE;P3^W3O1f4Z_4g2hGMQ8O`2fgO0Zo0T78LHk=<61[C^9?K`F]@5U9]QBoQW
T0k5l22l12DhjThH21l:Wd3[39P5Qn48mWn;l=AaAQmn?W`5E30Mamb2UWO3Dl?7
@0MID05eF;/5cQ8koO]`2iRP5;ek1_K10GP5oT8fTi?QUW1Wn6;hH`aE4jA0?Mk[
bDWb<Gf<NC3lC?Ro`R54`PGSL=HVf0Doao6?hMf?ZME;UY0>/X/lB@WDI^XT/iDe
QXH@Q`bX`[/JU/?3R40OW8>o`IOTLlY4JnP>nWcH7Ohki^`JO4[YB@;@ROM3N>o4
IcY352BGC29eI3eiPSa9gZ?6DK>X1^YnJSGe:Cf=WTN_XMmSES:mk0if]b8jM2el
9_ajn18H`@9g``[HP4og:Ub4@OR:d3QF2[6CDU91k/6kRca=mI43Y8nZ8ogT8WFH
o95l@ShWGe</5D<IZ4bZPmY57J5NYMjQFnTWjIo@OjB_<A=HRSg0GUGHUAn6VT?K
@^n4Bl<OQko05:/26ji<1Db3Nl6?Cm/>QK0AWn8Xg/M`eLk1NGQC_SlQ:C00Gb0:
@7@TRNBCF[bWTK_8@]9:mY;CN9nEOKU>hD9@DIBF<U8YE3gEC;EAGM@UZX]>Y/OA
DnRim36lgj3OYknV_fIHA/lHV2YV<^aPfYPmN1mTWVEjVEnc9N`4MQXkVneR]k4k
j?W/^nckRPf:WHYNaNN:_f9JW:YL[]b1Zo<Va^`[6<_OG0a9AnocHAW<9akB33fh
6PN87kXa^QJ@Qa6_MW256nT=M1FERm5`5Wj<dKX7e/<fNQhL2?lkOAQnQi6b58O/
PWmU:/32?XF[/aUb<HZ6Kb5SG8K;jK2WlfTf3U=nBW:BfFA<=2CXMEY=K4bd>TZU
E;0<CA78l_:ECIcXJ18I1emMWBgY_1l[o;MD=>5Fi/C:dFe4C^[WAm>XUP:fG3RV
YA1Y:Hbd91Z^3<Zb/cP_chTG?3`G97>W=j3lR8OgLN:0;=O:lZ>b78^bcHHM>:nY
aL>9Y8WcRYFM;MgN9Tmf5^TC40ieMYJD>0B8UPHFHI9o?BIHV2Bel8Y9_<L[VWVD
dDKK_Oh5H]gd1ZlWfFKcHAeFcFS0>K:cFTGd4kK7;>0GK0l:d=`TBOii3B;]mhUD
TcBF=U<dlQkA^?JZjA_eY^CMLH]AY>bEoT1gYBPdKDM`9KE9d_`kD:^Yig1HJZ^_
@BAKQif@O5b<WT[^A]h9mZK5W1S5Eo0]gH^K45bHdM2K92C9bEN4^XIN/f2FUNb/
?]>6DQ/nOEofa>b94RneVCI4n9lOR=CoYUoRYPgW?T9N<f<4028Q`4m6?dE^_S`9
SlhFBdFP6;[W5b=>N?T8?VH[nS=9Y31VJ;_8fROkaJkjVfjdN2;>=Bgfm4JITnBG
D8D?fcMeJlKSBV5k3LmeGl>gMA<ol9OA=OkQ6XEML`dTXkC@8k4R4_m=^E=jFM[a
ZE]<O8^d_YgbVZ;>VkbgE:0^@B?i;2KP2kb^`BIb?Zc0[lV/VR14eCDL9fBW;dS2
Fh?P/OCQ=bYmkceXcY92[MF3lj>BWHDEhf`XgI75EN;<UE:/L=eLmn@5gE`Ueh;1
a=QUSXI0]bl74Ja_@9aP9/hXn997a83?=ak7bI76`BkH_=^78b`N7P6iG9DcQ8eb
/o1UBS_Z6ZHgR5fNI57`n70E<7ckja[4OXaLW`mKiHehRQj_KcD=nib??^N=@g]1
I1ClM^W28GcMgM:Hm@flCNc_kTk^U_IKA0lB65/Q35L4@FXR@AhTGGGH5aU_BiKG
`<KKd2fOQ6TQQ_C=R<9_m^m6^6S4Knai9gYK92=Lo3dQG78k28no;HA;Ac`MQG0I
nU`Z8ObS7`kQ2J<@;_m^Q8DA_m79RNR]82=LlCdQ?>Uf4?KL5/;N4Dm78Eb9?W/U
Q:]n>8B[Ab4lnK/AWS;R=cYIPmi>TA6NnSdQG7/k24nk;HC_6_5d5<9ej?=M4/;C
OcR4Iha2^?jk4IhihSLj>@^mWBTS??]k@WS>kB3LL5/8ndHl7HG`G?CI9b5lm`S2
@[88]nKQ[S5Y5kkga3c_5/SaBhWE@@Ee66Ha:d50>SO<li0G8UDPeE8UH:@;l;]K
n/G6WfblH_3_Ha1i=Z`J[Z7`>id15^^En;gnogM5oM>VEPn?G0@clLoW<m91LM@b
VZ9gdilajOPcD@70G<CoFQXAV1@i/e;U1851DVV201NA91eUnS;:b9G8JNAAUn4d
mP:HWGTJAf:AinHEJ6eJ9e85/c=hhdo/Bem=2S:eGn<I228nRo`7ED<mQG=aPQYb
J9;4PYW1TiF:4kKCeGPL<Nf:iU?8ZAg8bmGK3;IIi7Y8CCdUoD]C88@oH5;HgA2?
Oj7g2LJ7F5:Y<[SSfABg<UIGC2lg5DNWEUTdWNM<_adH6X3bPG8LIM8JXA2BHag4
W^B8/[>>a3RC2a90ib;9:Y@d2YB<<@HGdE=HV=DY;]0bF4QW0T@Zi6/C7QTJ4kDJ
9FGSW0i]hIdjVji8FdSaJI@f`IQH@0_[V^I/2?dY5=[@F]i9g=d7EaoM]b^WnWUf
mmGSXKM3Uel>oLm7IdSYh35BnMGE;lR<@E8J^QCj`hMKgi8FQn2O852Gf<La0_WS
:Q8T1D8<`bQS66D?2nZZ:>VQcUdJ:X7bl/4;28ek0[Vc@<][ckffak6cWkkN[OLM
o6XIOEdNBl3eC6Eo2VU`D9QFa5@bLmPUUVFYJe>gT8LXeCSEG?<Blc[c^YACIQKB
B3bC4VNf:E?<N?k7F^?SdoAZ]ikU[:]/JC6fSL[Ra>EYLLkhCMKR]?@Z?P;^h83V
f/0E:2lK:R/Od>Y:LWC64X9LEe:Ra@8JIMQC67><GN^8e/Fi82Y1RN0b/AZeRjP<
F22n6Xf<;d9KY2/WAGLF^@/MO9YBXNAA]^G[30U:ACaAH0D6`YB][oA_:YcA/kj_
b/6lB5N/8Zk[WjbY?;F]^GQ14Qeg8j>?j=ZGekS[UjcO]J=VjiW>Rj7[?gm^KEEP
JU7NW<F7IEcb<7jBf3f@1nL4jnBHn^a0a_c/EAV[/QDm3U:SbUBK<Q=RjBoc4]ba
n3?72`UJ]fISK6aN/S^MEK[cHTdmCXlfR:N`lN[R>iICePa^4nfT2Z[bKd5UH30B
N0S:h=2WVP6=Q8n4S@a9DDj^f@5A[<=RCg<XP7H1@j]b4HhDg^Z29;_9AARRA;Qb
/4Re9B=V3Ra6PU5C9TGSYTf86FUT:7M18/INOP@hQM:MBP[bKh6aD88AoiPA`EAR
B02N95kmEHb[l/FMcidjX;?[Dab9PHT[MPM>NQe/[k2<63klJeEFiGdK@gok`TV<
Kf`__fogjRLj2MU7DecaXd/jEUN/gMonaV]mFfHDF:c7^bj4@PP[k/]2S;LLmQVD
HV6NT1I5ZEFaQ:;>jQ@:9JDP[5:5iba:=KDZV_fLSU4bM90HCi6NF=EcjR1Y><76
ElG925hK;1_2Z2Y7EZH]TE53h4XN^R>CFJli7inGBkAAA6]cT`9]PH7GD[l<^LTk
@c^XAgNomahNdF`K^So4TW]4N^N=NglJnYWT6h6:l6G<6Eg0`ATQ/e[g/9DZRJWD
cm4_dS?SEC6aBXQAalO5[M;YmKZhN4jWEh;NZ3JjdK4d8BUfHebLACLnWV7Lg>^F
F:fb>6Ti57=YEKK8RUlK>8MIIZ1l25Okb^3=UIJf0OZ<;T=TjG7]CIR6G2H[RJ8L
M2XNU^5A>lNVh9j8<V51[8`;5<UHZ<bA_B6U7TfI]=cBFSOZAjfcDlZ<=6jBPWc6
T43Id]:M@k[e`/cmNek/J]bJld`KmMW@_QoUImNeWRNj[d<3ad9oei2f?JFYKjo[
nDFe44GCchMF>?Bfd6]_QOk]o=_b6]J6?fAhMRlTPa<>2BGg9a6SbZibVQ_<3l93
i>4XIIE:KG?Jg75a2OC[BWLbjgCSG/VP=ZDFJiLKeEBI>Sg?V57UTX4I:UUG<f?e
fQ`CYXWQoC2044T0AA:bgI72aBN2PWE`lJT^hS2T^b15Si:d9`Q3FcDf5k4W>UeP
dF4Qk@TiEi381Y1f`2KBR3TidL0kW9PeZ6oPh==0Zi7c/ia?58H4C<mE;oEZn8UK
W^YECkQWm^:C92Kdgfn6;TmLCjI^NVC3`HiSnaiQmgjiIEK^g=1oQVkLWNgjm<Y[
XOM87QjmAIlV2kkj`l^KUkfninV7YOL@0F?hLbZ:WH^WXC=>aMjQkXo3O5d^f9W4
4R>]R5=[Thc698ch33346N9Y:kiYKbBJcDTgK8_FBbnh`MZQaY9c>ASTVVWNP0OO
M^GUIKE3I@>JXB^HfR?1;KeDlX_^=<@A?/gQe_;^PVMO>7;4HLR;CDf`CW9^V?_H
HncLd:EM@miROCBQMTJY=RfRc^nBeg8iGDZmQBMZdGSVVBTHh]R4J<J<?^69XLY/
<[m]>b>oJ0M[;ocf@/B3LYCbLQ7=18DdGF5A0OE=GS5@U^M?[Mijn<BjEeODeJjl
kjjkE[9?7M^`nNS9eEeRj84EmdfOQXBkGkk20Cb_oDMG=5IZ@8o_GP<TXVLV<<<L
N01[2Ii4Akk>5=P2ZVM=[YmNUETMF=XIj6RMkiMKg1`AL`d8B7E8CDS]B5e8Sb;]
Aa:AnY4^QXL_U6549_SM=e[?7J?WSM7canP5HgC9We_7MhoARlKX7F=dbEoh?l[P
beD:IFiTLgAbIF5]2VE^I6mRJPXa=B0`86mRJPXd=C@g2VE^I6mRJPXi830PKf9Z
2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;d=2
FTiDBR]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4f830PDR0_AFiSKfAYKVLP
;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f=B0_C65cM4=XHG8P=SLP;eMY
I7AXLb1K83Hf=`Xf=SLP=c8b85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mDNG1U
82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d=2FTiDBR]8IFafIGAYHf4P;dI/
HFMc83<b82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^
IfaU830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_
DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=
HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`86mR
JPXl?20_C6E^IgAX834h830PDR0_C6E^IgAX<B0e>CDb82m6JFadIG8P;dI/HGAU
A6ESKfAU83hn2W=dLVEQK@Yh0KeHOeADeigoO]n?n@GDVA5Un36l=gd>_`I4d208
2B?<88P@5>?>48Tch12PTU15S?KX4SO6>1[b`jZYYRI^^mWh:ck1TcidHhV[YlWI
YS7]JK9aLcJeRFW?WW3Bk/JN=8Iinge_P8ZWbO4?CmjMNklokkgOnkUgkW_gmZgO
684T600FVU[2_AfP?k<o9K:b_BOL6iO]5hUV]_OgRG6Ic`5PegGd?]PCUddo1;0h
7ebgNJ:noDmT?m4I2Jn=fn4[XRFMY8S;^83XW<jN_TOR/_d<DN^jQm/Wk?J?BKKd
Q1nIj1ln85Ul:=`CRO_?OX?XW=j7=oA=b<lCcNmM7iW`a`3eocHPJCUh5/c`?C02
0eI:[@36?eZLY4OMCRj=dGlk_6I6aGF`VOCVeS@lYM?g;[floH_8EmT9ciSnBP[c
Y;m63KVaG8149?]H`S=C5[dN5I`2cAh5jRQGD[j;//Ncf043n18lCOU5bRadhFkH
C7TGiAmAiZJhXbB=h>hQc^@mRi/Q3IMj4cQQIG:Zh;0T2;mFd73V/?2nhj=cV4Zc
MaECQi;0_=R2;n8;/1H4o1M`haJXQA`l>9bkCPRAjBSdDQjPc>XUh]6Qc6;Q?>J3
Vd>ZT`FI7;hZo:6X@;QFY30h95c8ESPR[fNBi9dQS3X?2cmg?RRLYg`lKSZFBaj_
2TNMjhBmV@XN71:NMBY8MIj9The>Z_ZZd9>kGeQKY=^GkENHhd=26MUGNA>4TU:G
L9OcHj4`Fc4Qb@G>ID9NdE_27:Y8KR8ej_KJQ0cWGV4AVC:Mo^a5U<oQ<C`4NGQX
b;eD>4//3GNh;[Md_h8o6:k=:G8[^<EKDY^c?kLffifkC73WeVAW4koZ3N=Sa_^=
Rhg5AXlaaiQUM1WCSLTV^lUZnXhYdF@aVDa61Dl<E@Z6LgPL:PVFhl<VPhUGl1EB
L^O`Y:hlnC<CIf9<H4YFe=oAhTE8E_3h6J_64O>Z@NL<2YhLSZ]>NPE>hcSMH6Dd
WPXZPD4C0d]1aRLE0nbHgEoYZ;COHb^[lGeM4M8]TjGWjal7>^GmmLd1nIPc:1M[
S>X<C[Xk9YV_YGdKbABYlWSZEf`Nk^o]k_1797m8lTLXQnCMoId>NJ1=54mgmfX6
DFJc@Vg]WAX=AnAN:N:C^bFON;YO[gN;^D<cmd^ndm3QGaThgN6=n8Kj_Oen:N`;
3[ME[FnMe]N^ZKkFEofM_ZZda]I[OKGYmFkYZeDc]fUm]FYm]FYm]GWKm;jd`O^k
VZ/fm=7Z5?eMmJ:LdbcG;Fl9b68hj5?`9E;j=P8o2UKn=LSQ1b2=:`@1@7fOlQF=
a^iC?n5o0MIHSoYW]Y`VMDC;C:bb0TKQBCP4Yl00;a>O0`o0Lo0VM]=oNcFLPGLa
4nK20?g_5EP6_dAEO@Ljh:OTg`LGH1nLQTBZd`>cb3Z8KWD;bEkRfn0amImQ3YC2
ho0JU56[Pc2V7UF7bKX2kX=SL9cZo`M:c6U^Y_Z:nS6HH3VenAQIgU6GZJO03_U@
1DfTO@c>Xi^mXWJ20lXY^^OQ1CP2[l>W^1g?Z9eZ_gYI_DY;e@4Id4aY:ik1Zn`Y
kW7eNOEoe1PQT@=ie6/8m/9?Z?eCU4IYJoGSmk0?mn8na/]/Ili`>oRDf3SQT0];
:=G2`o048C025n5ohJoh6N=P[F`ONdVmBodoB81j6ZDfTPSdDmY9JI36M0h=>0n[
/@VghPma7oj6bF?^H`;<9^HAiQ>fTEg=KVIo`fgPQ_Pmo7>6Q=QemIcj2oFgT09>
^1oF`cHJg@Fh39o3UlQBFaWXaW:/`PLX3N0QIPB?h0SCQ:=hVCV67n97n1WNH7PV
TIW5N9PnIRmcW;W0o8[]H_Na?f8oI:mcmo0<OhBoIW0Kob_F5]/EniEJ[UiE_j0]
eP@^VYTZJ8@e4:KAm/82n4LJaDU:YfSF;/8UN5=?7f46S<4GQ0:P7M>`61/X=N:m
f85MN1S?DSZ_ao8GQRJ2<C<f9XG9H9ZI=ZJ76F1nb`b`jF`N^iA]HDmANX=mUkg1
g^1hKRHgRe_2eL4N[XLkB>TUkVE^R7^K;n?_hA_iEO`0_h_O`kKcko3_6[HI1Pe3
Q/l<Oj9]LIWaHN<NVYdgJLfnCV_iK`n7LbSjHWP8f]67KK2OI^<8QR5:Zf/]?T5h
mD:>f/Y^HiL`lfPeW8LOd6Xm25]Q5k/JSZSobAj3mfRU[:<V1n1O^BY`lPMXM[K3
?5Y54lVKViNKTigUWR=mebGBUYnAWYKZB9Tm:gVVgFI=BTb`V4e60lna34:nGjX9
RG9FB>JbY=[J0TfF`Z@8gj@8dEmIU6^VnlRRERm<YVVNG_;/^<GC6oOdCWVREJb0
RX9ldBn9lU/nBEB`IGV0n2MmDU2DagBn@NNOe_TThUd^ZR3j7IdnDLJ@j9M[nS^S
oY2_81m7_0B7YB1OfcRlT:0e;4=eN2]]/52]NOSU=<WWUe<Uh/W6^_gQ]G;ClX3O
Unib1DU7ZQD1jZ<P_d^V>65ghUYYkFk52fdQS@^_3/Q/>2Pc8Jd]VdM>TGabbYI[
S[n9Tiaocde6VG7GQ2?A6]TKfTgPJV98Tl9kB:Y_5ZUIITL`8>>>RB2d6;/YDRgL
n3_17NXFIK=D9GE6^d<4;Z`83:EidoC=EhJV`52Z=eDG2_977=_:GCCjTH;51H/e
F^ibK8_C?oaCG?o[DHdj]Ugl7M7j5E<0X8J0E4MabV:kgXU4`IIZAJ@DX^fUQ1<m
@JAQMU4leC93JhIebkbk;R`?=4n6dNV;1aOZmPfIDm?dUe1ET?a3DN/RVRWb]dYR
m3Zm[D?Bf:OC=N49SL5]_@jJDI_XZKDRHgRBkmMNUVhJMJM3j]CV]enODi8UQolV
1LTJ=5[<LS:m`9/2;UT<TX:n9_?[5C0g1DhS3PHEE7LXh7>>d3LZ^nH1<^M[Bjg;
AofCD91?RS`GLG?caA[Z^DIK:f9DS=J]SHXeHRL]9/j]Dc94X/52@[0i@3S1B^[A
6dbOHR?1h29ZYe1[QjZ@NcA8;GA?]41DEaF>Tm>lO7ZI/UU=PND1NL2G;W]m@IX5
F[jSC@5iU5I^<4QNAE>AD/AK^a`C<AMCc4EiI9lOKhFnG@JXRF0dZ[GI791LlVPd
VQkEoVmaFD6hEN6MD2RP^FR@:cS@A7F9B:idO@iLTX_22VZH;Z0U?KVRj9_mVa4^
VHZKJRjTJ4]dQ4__4<9U]h?`X]]2^7`ZdVT8Ee3<iA[2Mgmk2=lc3N7:KdKH>aDg
1KVHX_GZ25OM8HB[K`MQgfdQk9n:M1[2=ABcGd=hbKN7L>ddQ>^n6N6UDg5CT?DD
kE8MhFEg2>66fd6hlKH@_WLZdVT8=e7<mfX8;oof45ha3N7VKdIhiECL5>Am5>e:
7N5EM`SQOkPMQ0>gQG1`:]9Y2;M@c44=hO^W4?JVbg3c?Sa`bkH;MgaSGWdCi?BU
a=^QRUl5VI@?d;V[QEBCMcV9M<:P4cH/YRm`kH3=4Zlm9G01Jo1MhQSj9PO^<YgU
F;XCZXkOdiP:5N0XVj`:`6G:VT`ln`7aA8e4FJ;V3n0/e@9HiCU;;O54iaG=]kU/
fIB[^47UZmoc[geI[G0==nSLCceTD[AgDel<F>QDLlGKE8/1k4Cf2OH0micUZ4Da
:aI3SPG1J30PHc:KZK20TLLmb79R//GR]Y<^VNOMMW98B>1I/hDcl9S080]<Y]6T
H=1[YTmQPmW2lRBmk;DW9JFTY?67lK0U=C7YR6_?0gCBCfglg=4`?YkJj8oh?ZWa
>J0bYJ:bXV6lH[c2EUJ9=W]I6Oe/IHDkigZfF^_YSLf=Y/_LaN3>^Hh91D/:mV;@
<n6kdeYAHJAL=0mKFj4E4g3VO9AH5b/Q>oSQf8j[c:`[nlK?_O1;iVVVQMTe_XU]
ok8JUER]S_`1`XDScT9WfacHkRe]BFZaMC?MBMff;L`VUk4^ZMK6>4g234jHBAQV
Vc9CV8C<K1=GU=heXdQ:bc??L^O<C/g=Dg3=/:^oPhKHn;TfWTK[Ga[6?Qn3b_7:
<G]IhGRI=[JRNMFK_GI76Vm:MA^bS0k>PgbJbH?P@C[n?oXXS@2;5iKL]B0kBg;I
KV9IUjRM>h`6hn`hcDGVh[JJQcIFKHom64on[;7XZFEKHa_oWMV4C8ogg]b6kiNf
1gO4oW]l;m/T;GcZjN:<F=UhBgOeVQLG2N<gn9T7kmnd>eRHkBT97AgLL89FAH]j
QOlnO`fL]59>Nl_Cn@>hWfL55;S]^9?O=I=_=[6?>fffFHI5CSIadBac9Y>IVLXF
<NGF8U^JJ2i:CAG48jk^>00=Ha?3Yi53INFH3X5eC1on8/Q8LLo<nXhk?B]Q][TH
TY:]aFRgcK0J<dSRPBe6I3SFhTP/QQUf:TaYQV;TT0[]SPB]5MH:SbMNJXY7Fk7E
Q2WBG9Bn2cJ[OCh1^72n`FQ`RMUI=^_24YO4IN82f`GGYJ7gHmOoo=T76nk>_93f
k:WHNbZlL^g4FEbB`en;GCTgn5;/kMRUF2cflj?1IokhhmL>_HDWd7oimoYoU@Zj
HHW@?L3ONnQ6SFi1g92U6i5^=NPjSAim3jR^JVUL^MAC6eWG7nW[JPnC?VkE?1bD
ie3FkZ5mj/A3?4caB7_8M9WfSFWfJTgnO`lFBGL:IFiTLgAbIF5]2VE^I6mRJPXa
>20`86mRJPXc=3Hh2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a<2ha
=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XPD4A6@fm^M6EhM2T:IFiTKf9Z2S8`
830PKf9Z2RQ4>S8`<CT`>3<`<C@a>C<cFS0`9c0`9bT:IFiTKf9Z2S4P<21_HVX:
?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAYKfi4HGAU838`830PDR0_CFmTA65d
IB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b<@X`<30`<30`<30`83He=C<e86HP
2S0`<30`<C@e<cHP<30`<30PKR0:<30`<30`<CTe>B0`<30`<21^80X`<30`<30d
>C@c830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<CTc>B0`<30`
<21^80X`<30`<30b<3Hc830`<30`86hP2S0`<30`<3@i<3LP<30`<30PKR0:<30`
<30`=C0g=R0`<30`<21^80X`<30`<34`=30i830`<30`86hP2S0`<30`<38a=c4P
<30`<30PKR0:<30`<30`=3Ph=R0`<30`<21^80X`<30`<30e<38f830`<30`86hP
2S0`<30`<3De<34P<30`<30PKR0:<30`<30`=CLe<B0`<30`<21^80X`<30`<34`
<cPh830`<30`86hP2S0`<30`<C0e>C4P<30`<30PKR0:<30`<30a<3Pd<B0`<30`
<21^80X`<30`<34d<cTi830`<30`86hP2S0`<30`<C@d<S0P<30`<30PKR0:<30`
<30a=3@i=20`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU838a82mBKfmd834b830P
DR0_BFiVKb0a830PDR0_BD@PFb0l>F4`=f8dHSISHFDi=V<g<68f>C5V<c0c>CUQ
<65UHC8n2S`iHC0gHSAR=V=QICTfHcL`HSHi<FHc<3<i>F4`HFEQ<ShPGB0n?PYc
M65bM7QbIFH:<C@f<C4:9BE5CdH:\>"], "Graphics",
  ImageSize->{496, 254},
  ImageMargins->0,
  ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
  "cac63c1d-6e16-43d7-9d02-b89ec8d8aa21"]], "Input",
 CellChangeTimes->{{3.77616361857756*^9, 3.7761636231686993`*^9}, 
   3.77616379929245*^9},ExpressionUUID->"9905c556-2bac-48ab-b345-\
85904634e339"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "t"}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"2", "t"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{
        RowBox[{"60", "rad"}], "-", 
        RowBox[{"2", "t"}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{
        RowBox[{"30", "rad"}], "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}, {3.776100453248015*^9, 3.776100531039163*^9}, {
   3.7761006269844503`*^9, 3.7761006551369762`*^9}, {3.77616327535614*^9, 
   3.776163328315407*^9}, {3.77616383419736*^9, 3.77616386100424*^9}, {
   3.7761638979489803`*^9, 3.776163937884095*^9}, {3.776163988517569*^9, 
   3.7761640060601397`*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.776100665609866*^9, 3.7761636696939507`*^9, {3.77616382682375*^9, 
   3.77616384822001*^9}, 3.7761638950648193`*^9, {3.776163931053844*^9, 
   3.776163942200447*^9}, 3.7761640070940723`*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"46376dac-ca60-4b6c-bf1a-ccb28be6fa1a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06UF<^>FcL<gN/[]9`/XX[D
NmT<^^T^R?o0@104cF:@0_fNoVT?[dCZC/K>C50<<;J?aJM87UhonHonbOofn9gl
mK/Wo<D@df0ZMOS_Elm4XAHJ_Z@@LncMOm]H[R5bR]ec;65D7Rk7T5:>bM?XHNA2
gY0[<0Z3FmXHmAXhMOJVBA5WmR2WYbYl:kgf[JVFd7:3B[=W27aG[`bcJ4bC8BMk
GoaWI85hI2;HTXa`:_;A8B?DFj1AbOLLFTaLT173FPdE8EHP4MmblPfJAQo=Df=l
1hF:>>RZ>MA>fC1?Y@MXZgi[D/C/@Dja`J5AJ]VIYS42aeIhfc=4O5mN6FJNKdd_
h[]jb@Sg7^9Pn=Y3SJ=FZ@C5:RXQaYXl]aIj@dTDg4c[HcQ6m[UB<lCSIPYbDOR4
LNJ@4oV]J05VkN[d3<Z8DA=SZj588D_IVC53H4aM<TcMMU^C1[;=7D7OJ8R4TVFH
bRFTU^05d[0`Ug[XE<F?5<>8VGe:XGSV7596aXi?dU@]]=k7nYH@NV=l<^V5>;<Q
<^]D@A<UBWU[:Be`KPU]Z7H<PMcba1VVg_Z]jDE<ll[_=`5;<DOLEdHCY3ZcX1SR
:9P:LQ/]U8HV@=aiS04?:`DL;hJP2ARUPZ@MfEVWbV6iBdJF9TG<W/R]DgPM6EZL
JH;6dE92QJPm@b2WGQUVdFa=6/_9WSC1SGZ@4hG8Hn3E?70_Z0O5d;:IDdj>T@7D
;9ZO@alDDA>40CU`jhK0/`QM]Ff81/A@>C9[3TFHLa=aIPiM[JL8=M:UmeDAXB1b
a3@aJhK0f_;96FInKdDJbLWLc<>OW_gGBAb?Wgc47oU?Sni9iRGng//;in6_9kjP
PG/YPbA5bR/L6GLUcKbV=MhPTkDj6nT;`=``1U78Z<7D66;6[ViSJ7><LJ6;ADGD
TLn24SE[Q/QmC5[3g9bWW;V=^ibJ=Z;1BNml>VSeIBY/g<ZliU6k>i67<4B:@VHj
YPWSZ4LDWIBSL8L2B8EBQd;:2Fj[DII@Hi91``[VF<O4gX[b26f0cmBJ8dDPIbhY
]T<aCLXL9g/[5NiU:W@8`abF1Pc;<im@AeF<PB5W`e^:W0WM>nT4iC41G9>bRD9:
55_;8Q<c1B65<1MK9kBXJLVHFPF<[JHl:@8aldNa7HMYDS8iVK]O4SJ>@BZQ<VkT
A2Q<V74MJE0n`F9f9YCi4FhYXjc_UBa<GQW5S8S<HQ@J;LCJ4K1ZTOK07<7LD4Ha
17;::8II25^C</[9gTmB8>D==W4b]i218`D;Pe<aI2aENfj_67FdF`jDA`h0mkWX
HB/`A<dP6<FTof=YB;FZTFZ:S45T9::8K31:8XHIRFa=5/:b1k;kBA9de19LBRFf
<i58AiF63F8?KBb85;53k=6^2;aKA48:7IdQA6::=[;<bCYZA8;[0b_8HSlIBBRR
b?:g[BTR1H5>57;CDmSD5RVB:C94Xm=L9?o?`APAm857TNN3`X4n2<^Zl:DDoSLl
>a`=L7cjjiRc90[2j1e;NY9U?KJ>EA;kT33B6eAb6@4TRL6GDOJaTIn:OgA6^8``
OU;7=T/b219E3?2G;_ddYT?=/iRhHSg21X>lh@ggIOlG0c^XmTM=V2DHB`Wd^38h
@g_E`E=<R50Ma=ClO`iRJYl_lekVMIehLGU7kU3D/U=c:>8JEWnYSXSomjm=V5a>
bEW8l=c:/Ed^VNS499k^m<k1^F2Og<CPQ`/ZhjSAmG;iiWnkG734GckkQo[>Gkkj
?bhWbQNJ8]n:U>l[d^VF=649k?6FKOOLM[TUSA]7CMjBmVMYml0gYA7TZ:m:nhM/
d[Ke8Fj>Kk7]7lRTCcW7C`O8nLZJM3;:mX:ia3?klnDLPgoP_flYXRbS2T4hY?nT
j2OG>>9=AAE[[2S2?F8O^Ul5omjFU]GkERio^<Og=j=8<9R/1>lV`CgLU6K`=iEU
o6diZ?6M^e7;N8heAKnL0j4ANT/WW7<P_DGBSm:FMiV1nibK=YK@fPJQhO4<R:D6
fib@`aaR6:ikV<V`i7hlPV:XHa_OIfC>HB9SNZXJ@mH81>lIU20>n/7>XGZ`F/TP
gkHF02WcAlnHbd^=1F5l85ci0O=UI^?iV49m`]1Yd<Q/FkLdF`FgifA@oKi;e?;k
Q3B;eVO?Jf^Tb/SL0aJoK4D/41cSl@J?@PS4b5WNb`;A/LXGjKgiYOaWFZ:b7LY7
dB]WibOl=0:9hfU_RAh1;9j@mk;?C:<@?RKgLW2:6PE<_EoL_DaQFL8?VJmTjQSY
7eJVg<NS3Xm:_9DY?5]KA;87?0/gAdfI90<oSHYo<c5GW5GWSdcQ]j_SbbFQ7fM4
nVU9Z2Q^@8ADklcDbNSllYaTlg1UBV/:i?N/Y^@96Co>_BECSk^V?_h7SOI^N@YU
KVAcM79UHFd:IFiTKf9Z2SDP<21_HVX:<CLi<PYUKVA_HVX:<R0`86mRJPXl?20_
E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAU
KWAc83@P<21B82m=IFAYHD9_N21K<20`83@c=B0b=3UM2Shn2VE^I6mRJPXf830P
Kf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3
Lc4P=b0`858P?ShP;dI_KW@P?3`P;eAD<R0i830PDPX_E5@a83PP<21B83hn83hn
2VE^I6mRJPXa<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AULViQ
M6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06M
UWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057
Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b2
1<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^
P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49
XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9
VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:
18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97]
[Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0
]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHi
miW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65
j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@13
8`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VS
ghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4a
f05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT
3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d
1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO
`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K6
6N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?
H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1
Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:6
47W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?
[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_
Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56
hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd
>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<
So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQ
J]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He
6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeS
Z;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YP
Rd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSD
gUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc]
;5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M
5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnM
FLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4
gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif
_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O
;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8
Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7
hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC
^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92D
XbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^H
S_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl
`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_
i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4
kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd
<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[
[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7S
LLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cF
RKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTG
QcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijF
GnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUm
g_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@boo
UOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMR
bLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFO
SCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb=S4b
2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc830P
Kf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20d<cDP<S@iGB0_@fme
KW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U
82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:>B0`86mRJPXl?20_E7U`
IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82mAA4YDFDX[B6E/
MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=BKfeQ
KTE^HfmTJFiW82m6JG9cM4=XHG8P=SDP;daQLgA3J65b83Hg82mGJFAdJ7<PFb0f
=SL:=SHg83Lb<R1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_E7U`IB0_AVm^M4AU
Lf=bJG1dKg8P;dI_KWA>HFeU82mAA4YDFDX[B6E/MVEdJF=Q82m6K65WLb0c<R0_
AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/JF=1KVM/IB0`82m1
Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th
82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP
<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P<21_HVX:?3`P;daU
KVMdJ20a=B0`858P;daUKVMdJ34P=CTe<R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n
?PYcM79UHFd:N06mF7mDE=NMogkOSoT5e9TAIOPa_3Mm3[l6A=0P20TSc22841CS
cQ29<n0@X99@AHcfj18gaSPJl/>ZZJHVK[_In2/n`I<nM6>9ZjO9fJHakFVbLG<f
]HUYcii`d^k6WSB6NO]mKh2:YlWa3doNWG^o?nnmgo^iMnikmoJ]gaR191P05YYJ
`[dMX3nc?bFb/[dWg1^GkAN9I[KgmhUaVLl1H=Mem3kH4iM=?`B`>1mL]gVR__e?
I3oA6@V_SM_Q:j8UWJB8bkR0j9c>W[i7h[;m357[^XOK9ncfSdVfm8@OVNPO?R1I
O2SL4hWkcgj3j9cNQcOdCLS?4lg_GAnIl<L0mOlf86TiN1K<l3d`0P=FBZd0aSmJ
W:A7gDh^SM5o>kaVA/Ee/9Wdi]Hd?:GCmbjm_?f;b5OI2LnHoTX:ljBoAPfi/Eb0
A2CkF<8cDaJm7QFL0/dN1NXXEe:nRk;7/mP10oPB?4giALX/M>5^f4ai5nDODNJV
^:<TSN3^8LkT?H^K8@fGNQ<hHFEbZ^2`90RoE]1`i[3`_^>SLiQ:/gLEDhNB`;cH
PRoR2k0F1?`GL><FZ8DL?3RL^dh8TNTXm58NX<cZ9N;AXLaRhCcVPi]3ZY<5VAbn
:_bQZ42hEZ@`>2ALb5Hh8ZmWT^BM8H`j3`/oMchXW:Ml?6hjUT/N[`Y7WN^4_IT:
7Q`BWWDZB7FNRI>=CZ[jZ]2C^emHFjCKUneGV>=3@QWIEgTCQ99BUg2Glf>Q<5/a
8LT5cVE2G]5K`QbZB6hR=N[ffX@<ieiQ4ITbWOk/AIC?hC4l17UhJ<RmE3Q;;0eg
^2jgM;n2?aR^cBUb:kS5Fe:K/cng=]^M^da`imITIa>ojPgSHlKkSH^=aDJ?<LNH
IG@Idhg99[_9J_Z>:M5T<IU<APE?35D:QW=h72X9U^?39X>9Eo0EDW;Wl:B^??Tc
4fMRC61:E]COdN95B5K`n1V[aQ7cZT7W30ZN78j[CWX5C^<hgF1U=9h::X514`=;
@LHW5@?/V=eOjJRdgf<[Zo5mGA7B;I>Uin/O1c[UoOG=0OVH<bPGJhcZ34jj>bJI
[jEm6lTDZO9hjUM/7^k_kNk`AbAoB?97:8OTgOfM3WVPCAA?MoMZ1U5V/d9]kIdJ
3DOTGRWRTk/UWgRjGjmgRkU3<oM;_]?@hElI>=gQSOR6n[gmORW/2`jgEJe_WMKG
[ZVneUOmWKjZ]<KFJgfejOE^jJ]E<kMYOKEZOKEZOKEifoBn]<7k^iZ[=_CAjQCm
GOFRW=</ebe_2LQR>>QCl2EBnSH2?`YFoSG8h@LPSB/40D1mWo8ESLK^DcoQO`7F
F8ojIkJL9WE4bdb//P96hDTh1:O002lCW`<?`7?`9WKCOg/eW85g<A?V`P3mkaEH
1[m4EGd7>^2Wi=l75f0OW8I4Z]<3/lPjR6ie2lUNh]_P<OFOH@jD`^?`6YAAZh<`
YQiEQlVj0^j3Hg2Lj_l7B/aYKZKjR_XaV60i]OTHFMiAUjVW`0kiD0E=Y7d<cZ>K
_J9fPP?::K[Wh@Dh0Zo3YkPMcjRMJ[mjFKe:BmD16M1<JB^N`J_/:NiamGWeOm@H
8I43NMA[2?K2CjSmDiA6JF_ehoN`3oOR?/K;K6O>L3_hU=PhhI0;BbSE`/?`124`
0QOQOn6_n1WSH:e/7g]9_D_m?dR0NQZU=Y88m5?JBFV@aW@>3CP?Zk49]n8?LAon
Q/USkV<2c2KV4NHC]Y5McFiVOl=]h8Kh?OacQXCHMOFLnP_e]i02C[POe/<f6]d5
^0bO`iO8DU/Ij<Ib[<87:0gP8FH4Sn08dhBSN9TiQQoRAoPIgV1h9Y6IaGRH?VH_
Libi`?b:kF;g/CmR?fB_LoO`37n4_fI`6ol[eQKK5O^EFZiNEKnP;MH4;YZI:VR4
=A2VdOK20_Q76/E9BZMXeRk29GQCCamQ1Xc15h@2X1gC/1PK:3GR_MR1GGPHce8j
[lOb5hHVPS4c=RJ5bF2JVCJVQaUPO//</>U/7[^DKF5?DGZ3OINm`MkPN6hV=h]K
`]G17Zj7>dSY9NiUKXQkVboSkn4KnEGl0;n;gl>flno`kaZf6@H=@hK?37nRKG6I
lF7S7YZM=fW=_Ti[nFl?Qg<XnV9h2=[AQff`WfKS28HQBZ][;Ci1N?E2S][:KV>G
<?=X=Ib77m1Z?@QKHANk6XjXolTNPoMXYJbS9POPGkTZL?87J7Jf`caJAA?9Vi^G
Vi>MiIhSOMLUdYJOTIjFjTRI?B]iY]eVCDY</9Q=AP??/@a2_UnZ2HUbETSV/ZCJ
fP9=U/:T2=nT2=5OFIA[Y__8XUH_C:IYWUkbk;S5da_gm4iiXUF/P8Z2O=4_RO9K
?TUD/6EiP?PWOE9@U<Md_T7WWmKi9>9M;ZXPnQfM?U76T>RGJoXkXoj@[b0OAk`4
QjDPGm/h_92P=Ba3MGP[KK1@[GWhiCC9iiMC9N;9a[[mhKEbdo:0giO^LPE9AjXE
0NZS8;m;YSQQMn9JJNe^a@]]8Hd;[`k8K3PX<b6];I]7CY5lL/ZFJhjoRI>LOlm=
AYUaeh@SdA[I6mY=h6YRB9?2NdRZKaJYFFI7<23SSXTP]1Rk:E8]g?Pk`AgZ5VFc
E2EeA[]312j/20bUNM?dcEN6Y/1@ZSME5`[bAacKbUddnY62a@F;=E[^LVb;dcol
Decoje6=>[IMo1gAnQEC0:26P5A7LLYR^mj9A<6FJTFT5:;]YH@C?D6THGIA?=Db
@f^6ML^l^bh/3cA?Q]7YR`LGj_H=VE?Cm9M@EI3l@e7[8YXYl[M:H_@j_Je3d]RW
dcGQ2Hg1KKd>VU6Kj:Ve8V=hT^oGGYI^6WFW@n[Di[MOWe>B9HOo9PG96SAJc78b
_L2K0RiI39:2_RKcjaD`=`E>8`h65EAg:>1cS]0g:[_V0C;WJd^]bdOmTe2@ChXl
5g5cllDJj[U6Fb]RE8cF[Hf:=F8W;BK>[E<bA:;1@T:`>D0h`D[ZdA]<Wf8S`N0R
JZM@JhNZT7/dB2edCkA0E5LESY?C_7ajVK9ICH7U0GW0UbikOD6J1EZnXdd1NIAF
KS18GTECTE;4Fk/L4c4GDla5NFBO7fn5_Ud6Z8UP=:ZefAb@G?9X=9XNeOi_LEU1
^5GQWE0XX;UXT2/hd4AeRDR^M7d>G9:;`PYZV2jP9CfiX^RKoI/A;YV:VfX^Y6Q;
M8A;ka32IKN3l:;K@[Ql:]9Y25M@c>DJ`WMoN`SO<`gQbVm6f3/E=`FiV:;ejPQG
gB64Zfl7HMm]8NbORW@J`SDD/em3N<VgQg3]=8C[_QWQYE=aDi3e5>eB7N5UM`SQ
Q]]1^?6f4;ig:]9Y23MAc?MZ22oomQ1N<@gQiVm6N>EDg1CTOAC]BQgQEGL8hGnh
7H@3]hE`L2[BJ@RgD<a13N7kYa3fY/]`lchlL<^f2gMlHeim4nCdYLCKXHYO1IVD
3m2iZhEDTgLiRGC2X1<f;:H_L>f0cA:_?BE`0F_`GN8HnRH7kS:MiERj4jZ>gm>H
2QGP:9^/2/1UbYY<??/1lDB=A5VRiPoP;=D2F>DiBbgaA>LEcKNiK=VDZkQ1iJ_O
ljmmFJe`3COXg4lmI5:dMe=O35SXE7?5feB;0Na4mPWf0?NLiJQ5<B/F@hh5`FP`
86<bVjV`P977?LQbH[;5h[JC;YWWgGIbB4SPFK>5<o2H`20;C:KAY63@JjI?HH?I
`_8T_Nbe9bFUY:CaQo6`9CDajHQ[c`=ddTm]o=cA<3jNf^R?n3jYlCVP<ZFR/Z9Q
_6:l`UIFRCIkFAWmK6F5>nMj]U[[jHg=SJK;g<GPc[V>2@E;2_IRd3?Q^m=JDF6T
G3@?Fe^Q5A=`iWbDF1L[8C_hhMR>Zlb/:o_6ckg`BnIYYXGI=Kj9KOnb6YEH[Hkl
0L:58li2Im/Lf>h]KDUZ/GDcgDWM]Rg<9YNa;ZWFaSQ=`Pa>V4THIY/bDiR4c6`C
EiCN=J=8B//ccg;Wc4k=cE=`cK2[_h>6f?Ri=Yi6jelJaShOPl[abS5kFN5hVCJf
XWWEVkefAaY_BWDK/X`>cX=lV/V3h44joSoj:8d0RaNFg;DP>d]bfFiRFINXWC^<
1^?/><e5i^:fVXLfEVf?oAQ?oZbaj:UUFf<KoigIQ4b?mmkLQ^nG]PMga?ikO2oK
92elj^WRS5SIN4]gmIXG5`WS=oRI1noO]3]HV>dY2AdMg722ETF;NXGo?Wl=W;AB
CW_;doT3^9mW1ABhkKRCgcFCKcJaSc]]]UV6ADhfLM4/LbJCVIW:5S7UeR9KVVP^
BTdEa2>^kSP03F<C`jNA@fGUV0j1MD`OoR;8B77?c?Z>>cd[HKJi69:B[LEX]lf`
6S=8hX4]AV@he^98;8HIMRY<JHIRi90:kHh4[AGF2XlWGVZ:Ae^aeH@YdUbD_P/f
Zgdn0KQ`_/5XL8WIFCK[`Q:Ga6GR0]/5ejFQmf?GoocI1a_^c[b@m^bYf7/Z_7;]
a5ULT/=ORedi=oQBk>gHYEP/m_>S`FOnn>?G3[f59m1onOOjOiD:^V69d3g0gg_X
AXe^@Mb@YA^AKSGX>XdNO@mHkU^j<[SDDa]IeaoYjfX?Tci^eC`LU>M@e^jQON[4
@ca<lDQkb7BImXeYmVY=oWlCL4V22VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:
<c@f>0YUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79e
IEAiL6DP;d9QLfE6Kfid82m4Cd]H@eP[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_
LPXa=R0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P
=3DP;daQLgA3J65b834f<B0_EfUTM6Qc85/P<c<c2S0P<20e=CHP=CDf83De=R0e
=CHP=CDf83De=R0e=CHP<20`83De=R0`830P<20`830P<20`830P<20`830P<20`
830P<20`830:<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P<20`838g>20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P=30`85dP?Sh:
IFiTKf9Z2S4f830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQ
KFDP;dA?BeQ3F2]8IFafIGAYHf4P;dI/HFMc83<b82m6Kfid@T9_N21K;CTe<B0]
=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=c0P;dAULf=U
KW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP;eQ8IFUWJ7@:=C8c82mC
M6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a=C0`82m6KfidAVU/IC8P
<CLP<21B83hn2VE^I6mRJPXa=b0`86mRJPXl?20_C6E^IgAX834h830PDR0_C6E^
IgAX<B0g>3Pd82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0KeINEQD
AkHoMIO^Y]UjHNT6V^jVj@D1FA]16;UR=h^8X[Qd6hV0XZ2RA96X4@964lGU9C4B
Ac<JIa9Oe:PGG=;Xa904?i=WC<aRE^M=<U4Wlmh`V@Gm/TSg>oLf4^6Ki?>?_=ck
WJYcj]AbjUNWcZf^KUZi^QJ2X@eX:9mKgKP8a4Og<FH32aZZ6ofbjQX0XAHd=aWl
<V/3X9L]JUcLh9MUC`78MH^G[AeZ7lH013CEeEH_m>_Q=^IIMESPUdTVi_5e3De[
o;;Z9>JYbeH/6=:[_d8iZZ5jcM3hL1EU`o;ZQUYoOIe@?kiaaJZV8EWX9jmaINe@
ON92nmh1PZE1l2@4`5:@0PD:O2/1Y5o9ML2PE]3S<kGSmo_VQnKM1:E<U>NGoHNH
OgCnQ@gOe=jf1ShQnaH;0^kD5g99PSL1>bNXk`mlHUPS]/<Tb0<ERAhX@LY7/R<U
9TkD@1/i28lS?H]4@cgI2V^A]R3m6XTIiPjQe4>fMS<bkPaI2e5T<QO8j6N6JODJ
NJ3n?@nAW=bWodCciEVRaMGkPVRkPb5PXY`lBoK3@]2Cil5<eT4af<RN4`W;m5FX
>PB=B6e8]9PBLZPk=UeoSRB1VB7HaP:a33V]og=J/_ijVXLRgO[G[1h6/eMSDN92
mKfjOOYGM8_eii2>n5F74k36JOdQgC;mcUP?fM>]Oe;W8MSV2GnfFXM=Cn/K4S[e
2m=4oIA>3gFTFin3n]ULX3h[fjRgjjkYDj`N6D4iFCM5?bK]TShN6f8e0gIZiYCj
6=e>oGQDaNZLe_58IlUQ/QO6T;gMi/Wj<lSRM4nD96AgN/Q39hY]JFH?FLMU5M/j
4hZ]iX@YNW=2XMF:o>`gY1^UmdTWB]>URE:Ke28eBZ>UHC:EC24;T@G9i3:IC>XQ
;gKWjbEWbA78AeR>W919I:b77<=2iR`i:QHNODW6b2PIb<8l_/oA6@V4NLRAT`Z1
@nJdA>@T7W;dQ;oX::O7?D604AD:B^0a`A@X8Z=P<_1T^dL2Vb:JlcGiZPW:W4;7
SbEEX^I>V_SSShKXn<kB2QMoF>OVd`G6Yg?OZJji`oaXg[@JEKD5RHVU<mJNJ6iL
//QIJg9FVIbeB5Gle^Hj3MmFHc1d;FTD50JN]UCE;:PCl^YJ_]5Djn2GV1b6[VJa
gBSe8T7MK79d`B;WC5OG8ZkFdMg<=C]=e@kgRIZ2UIDSa]Xb?=K:PWlcEX7@fDYQ
[1ZagJRa:PEeSC1FYC1FYC1F3ELSSRE<gUUODK2Z2KgCh:`_=O2f2[iTnU`GKjQf
>ccT81HjEP?K2`[fIK2aKA35Y80N`?L9dZM2kYgU^l5N08Fg`OL?>QLG]DLPbY^O
1kf`7OK2LI302lSKh7kH3FnB9KRgil59n934`UQX`gg_PBW`5_7igXE5l1cFKh;G
H1MdHOBb@@>4XgH7<O_FXL`QG`<KOKn5N<R6An5Ub<5NMd2oki3_16YW`2`h34N`
oDERX[XH]NnHka[8H3[f^A4ekoZVn8j32Y:P0<ZaM2>L8fKjDelMJ20G[G/6m/<1
N1GnBSJ@TkhjGk?_/^l;M5D=a405_RgT9?V2?/hljW_6mcln;b9QPc4hJQG/Q=mQ
olOakLG@jRA;BA?IBGIA7;F1>/U/HR>mPhQ30QCQF``[H3<Rd0=ml4ohUWa=JFP5
gDBOmmUmoh90:<EI2S>YQFIl7l=g1lkY;96@E3:9U9<FlQCIAMjWaU2c:1Oe8;F6
^T5?YNOAJnWgVEE<=k^=gBd9m=kdWOEMl5f1B=31OK0BFW5f[l5U683_28emaA0c
bBD5i7ilflQNZXLL83eD>NTUUjW3i8oTBo8enIiRZB0ZW4ZTVZRMe17Z=NY]^YkN
AOnJoR=mTiW0D^`1m[[4;?g<Fn?MhWgKUn_k`_L=QUPI675U2V0Zc8MZW6dSI<;3
>8^Sn1k7EN^3lo2Vn7i9HZ0O_T4DP:Q854TWIOQ>9M?88U9?mY4cn9hCKKU5hD9@
0IBBRZARZ0ZZQVZPfZP[E1/MCHnQ9m=cjN?h_T5oB7m?Oln`S9X9IhZH4]S6=31k
l3g8_<1d<nn`>N`4MRXkVfeS]k3Kj0G/^nb7TUK93TVgi6_9gc4/CY6^T6k3eGTC
OOIEm>DO7XK4XoGY/1`F40NYPDiLS@>T6S[@^aJBcHQG8mQlUG@[GDBUXSNLPhO@
FoM02fbQil41glOdHOP8?FDIM]T6olTDP8im6UMW0jBR5`fmG<:H19_EHXhgaAT=
6?9SXZ>dV/R8l32eBZT83PZD1lRT4YJQ:@99CU=QUH6gE?6<aEALW2c8YVX/Z;j[
X0Zg/X4_75V7=`S]ZU4eXRJ7=AN=Z/WiJg;3=HW2T0MibDT6YlW0Gg:H31hbMkX;
nNd>Tm_0mh]lVLPo;_;1b1^=f<3Pe=@i33bY<SSi`^Jj3VNE8cV9m708Qc`iB@PL
70@:7O<`ZKX50ba<4VXhnBRC`lU[CLRSSSHkZaObiM=MCTNddNS6<RbJhL8aTY?Z
NK@C]PH]=2gLj^6PYT[PZ^NiN;[JcE=E@Uo:A3kBi>0SeegGo23NhIcKkU;bU;V`
^[JST>NZ]R:hPUPUB=GKD2Z]<62ge2JgRbNKQX`@K5b2UP[Vn[l9iZXU1Sk0E62Z
jeQBQN3235Mg51LU1UlNbUgMFTh[2/U9?I[FG2?>_RMiH_948LleJU[mnIlOlINo
eb_TV]Jncc4_WC4<014@<9FPWKaQPCR82Hg=5Y;JK>QHT8dhhN<V><ej]6LBCj7?
d6JN=IMDlfdEMlbXLoR=Ze[Rj0k@AXTOX@8geZoZD8c7UL;j2Y>QhbIn[J]<oGlM
FE8mE28a:fj2X1@FN]QGN59mQflF?YIVW7FMaU@W[6nc^:HXVcC>^`Y@5Z0AK>K3
l0=NkS;b1SLFh6TbZM@30NF^;T9f^3g4]lT33Ud?WU7YnONS>TU`]GX7SXm2LQ8F
S34R=cK9D8PS5`ZnH^P`M9@/k30D6^[@VARcV:>R]/>MPPQF^10WV8TSL^kXHKKF
kAj?oJ@8oF0C[=kQaQjF3?F0^ERD<XREDY?`HdYKbUgCGGbK8i[W76iL1GCOgW8G
gh^NjgIS[KAQBm7RUW[=T<gYJ7?J6=AWn7_1/d/KM^7^j13j[72IS7a_AdMdQk3O
o;:7`>P2KZS00d8E0G8?JB_7]YRIS=7R6QQ=ASC;;F2JRBimaj?`c?kC26L=fhd]
aj6eFB;2fClC`SWgP_3hNd8hMmSB4@SWXLfi0/:on^D@WS02hObOAYPK]Q^=W8SF
LR;21ClC`Y?^1F77?B7/7;Id1<:5J;=C@;SXUd>hN0C29Cn=l>AQ^m78D[Af/XS`
U9l9hK9k@GSZ?B4lKMSB4@RGXlgC18BWog88caR1L<E?8cacf6hdLQIJ>e=4N?K?
Q?2LNd7HMDl8^hL]7H7`G;CI;B1lgc32G3@?MlOQ]U5Q5gkf`3c_;/SaY<BZX80j
3;>HEL0Qm@gUJIQW8QDPUB6ED3T@BFOPfE_hVHdo]?49`UlP0iPW`nZQ4P[?jPb`
F2k5<k_`18SY;ig8oml631cZ>@]VhZnO[dPCIJ2FdaBmVaW;]39WD4_QkaAP;^?_
FaYAV>Bo^i:UN811TRTl09NA11UinR[bV4/aYc4?^0YW/1G0k<@cf1>;NFYJQ]:X
]28E<3/l]oo4__cM90mCmSgNQB3Z/lQoDjGDdcRFPI=32TfRF=0bN<=BL<9hYQR_
9JINDmb0U;;n]5Be<M`hRmcbbZVWQMoD572nCiPHMSN4hZoA1kS8aeQB:0^gQk8a
MVV`:Y]NXLT>S2gB:I[k=1od3oI3OWlnmS9Y;IL9dL4FHXjb19QIBdB8aPIQX;:A
J1Ub2PUbTD7Q=Z:V<=7:HfbPI30AkPJ8T8Q?>ehMATHX5E;:J;1JU9WSE4IEUS:C
</EAb[38R0bJFeleYmGk9jng]CjoVMPk3Zhi^WmWB_4aM_Oe;^mKgZ^_N?ofnEVB
>g2L57igoA/bHh3TNZmhoo3IYX/h=LBU3bMhQGdB_M3D9B<NT/45<H`dR95f/R0_
2Q0VeGMU<0Obl`L^8CCf2FALQ]:Tk7]mSfE7;gf[@ndnn=ebnYKH5hO[6L_n1^;P
83LeRbUTi[1;ML]SelE^98mA/S6b^MZUf_GJmC6W]2c4TE0V9TA[U<IXlAj@eHN6
aZWUMSE[d:lfaPDI7iIVAjb82k66]^^chn:;C7i`1oXE=o^_@GkNH5in_e:ETj::
c26HZg9bU9Q0Y@Qk3:<=<R/]PJX@6`B4BA5L9UPQ]a5I>2J8[d8QhX_@IZWbBMJh
;7^VaA@WUDQ=b1_CEN5QDTTXTF01>/;TCJof]VO>j6cY:K8`;m45ZhW]eYM[2dm]
ZLUN64F7g4kX8J[65JGfRZD]>kNEKS[KO=UkjgL_[R^ZWI:E=VO9HA6G=?BO:7H?
Y44OYbl9ZTR^CER@_3YQMK:Tdd9:IHUbCF9H<?e]FYPm67oDVKP`YEgaL71`F[@m
WYGJdh8eWEJ7dX>g/J7bk;4[:7f2XIffDQU5jGNQdSoPMc`4IF3`QZ9O8N0SH2=2
TYFBZ[E006_AVN</4Z1]`=2bE8@SaZBg@IAIHb<<TB9L:IS46Z<A<`/V`ljXb1>l
/KdM<B>E36G?R43OBoL39i7JHdU6nUd`IPX`hRmWA32FQ8N1RDALogf@[O2U7BnN
>Z0bZf</4KDCEnj^?NVd/=gLLQ;nfMn;TPXON=Skcfn/9?:=[OT?k5kcE3<QnfW:
T?ghdZHe1N^NKGcSmIj=<c9dnZjfBeh_`X[k<Q?m;HEm1[UPV<O51E1bFC2QZ7<Z
RDA:B@P[UN5mReA>[@iT_jJ3Y0c]8I6WB6N`k4FiQkQ>/:558B:2=`Ob1]6[lS7;
DnJ8Z25`>Hn=CFAJ5>M3de:9<X0XSGJBXL`8=bVYikefl_KP=^[agNnoSeLeF`HO
m;;TOYkNLG_nKkbo5F`SD>2kRS6S3@a`UT//EVgFDcU1QNXij/EZI[`/:5P:@O;@
T93E:[EJ5A9ZD:VUX8jDAm[A/3P^:_SQT12MJW`X`mP=5gC1BVUfe0[8=/@E6Od[
O[>o3j=<OohP[_JePC/[;F`3]1U=1_oBhmY[<0cI=7XB@5WXF;`d`b]g0a^3Nb90
P`WA<cJ@A6<Rdo[gQQ1j57W2LP][GJTN/LiF8C;B^4TbdYW`<<XH5flME;E`<ioM
le9KiJJDIaZX[`KgobXm^Kcn?55mkndok_fGPSC/bHemJggWLlEL04dOljjdZ8gN
ebmjon_lFn8JU_TnHdc/?XP6:acRLQj<8Y4b/lbZMFTOQLO8iP1YTDa^]1[]8B5Q
m0FY?IZefW6_953]/MW:5I5b:TlNWaJID6@CPAW<FEljHlfj50f6RJ7md8l@2@3i
0k;I4V<8S@09Jc64a]Z89CcN1S5Zi8@m@AQJ[c3JR3W2JP>M2Q=QChRaP_PgP;03
fTTUa^B8L9?5RU63nP4>Da`X5F9l5^>993`<`g?Abmd:dlB=CgO;9m`oNlU94^Cm
gcNmEbNfT2W]fe/?=QgO_igMmng6FJUc_Goag[h_fGKSf^_NmdTJG/45WR4;_o_3
:a^FGmRcMk?o>eCRniQAHQ`A/3[2SMFbRJ`]XUSRH^_H;M[=DK^S0PYUDZ?EJYO;
=DJkPVG/dALd`E8ZCaZKQ_lDc>82Pb4Q^Sdn>oP>H8RBh^IPCX/O=M6WAP:V]fRS
0]F4EYTYBe`XXVE@8UZd5Ug94XRR:@@1dj/a8E7XA^HPA4d85D=O<3mNa>m5jQ22
P=TcEAT6MDBhl4V;/mQQ:8P8J165K>ThIo]YBekGXWOnlKN_B<j31M<NlEihke<Z
_F_o@a_gK]i5i^k:ROf8U<`_8mC5ehW=Nf?_GkcOG_@N^gZ@F;KcnoIf?KG]NF7o
AOZnYP;H^GR3?>=Dl5QiK`Qnfo8i<a>A4dU;@^C:Z<S8:8`>2A0N4Qi:jo5TLS]2
ZhfjKEcL8Q`61/X6:g?jDS0P::HjJaeh</S?cb/Kc>]G35k3cj0o40POh?B/LN72
_2afYLVNlL;Y8dL/hFW1/F7jBMKF^Dll`LkeG]Tij<aF1a9ZAh2/OC5eOZOXmb_X
G>XRgT86hSea8QLN`XH5<UZd2FmIIEZ=mRgSFO5@<U1fjH=;OP_bTD];ALl;T`S3
IFIUD3o4h71:MncDVTf7CjaoKFEifJX7YTeKaCim_7G3dI=[fWS_8b/OV3hE2B>U
n?QZlHkkgce1F:P0=IiC`R42;M>05/llLn0A/C;16gcoREJ2]L0a[M@ebIEHG;^/
^KJYOT4ee_5[QL[IB0jTVDP;TIZ@=R8mQO@LdTVT?Z@?T:kiQQkTHIPWN5hN:JN>
T]=6bNVSi8aAL^HXfCi:cQXUihbBVdK9_23o7d0_9IL:IFiTLgAbIF5]2VE^I6mR
JPXa>20`86mRJPXd=cTa2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_KR0a
<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XPD4A6@fm^M6EhM2T:IFiTKf9Z
2S8`830PKf9Z2RQ4>S8`<CT`>3<`<C@b<C0cFS0`9c0`9bT:IFiTKf9Z2S4P<21_
HVX:?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAYKfi4HGAU838`830PDR0_CFmT
A65dIB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b<@X`<30`<30`<30`83He=C<e
86HP2S0`<30`<C@g<c4P<30`<30PKR0:<30`<30`<CT`>20`<30`<21^80X`<30`
<30d>3Tb830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<CPh>20`
<30`<21^80X`<30`<30b<34b830`<30`86hP2S0`<30`<3@h=CHP<30`<30PKR0:
<30`<30`>C0c=R0`<30`<21^80X`<30`<30e<38e830`<30`86hP2S0`<30`<38a
<S0P<30`<30PKR0:<30`<30`=3Pc=B0`<30`<21^80X`<30`<30d>CLe830`<30`
86hP2S0`<30`<3Db<3LP<30`<30PKR0:<30`<30`=C@e=b0`<30`<21^80X`<30`
<30i<34e830`<30`86hP2S0`<30`<3Td=S<P<30`<30PKR0:<30`<30`>CLa<b0`
<30`<21^80X`<30`<34d=CTd830`<30`86hP2S0`<30`<C@f<CDP<30`<30PKR0:
<30`<30a=3Hh>B0`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU838a82mBKfmd834b
830PDR0_BFiVKb0a830PDR0_BD@PFb0lHCPcIVEQ<C@`<CPc=C@h<STb=f4gIS@f
HFHcHf@a<3Pn2SaQ>3=VIF4a=30a>3<e=3Pb>C8gHCMV=3IQIS=SI34`>3hPGB0n
?PYcM65bM7QbIFH:<C@h<3H:9BE5CdH:\>"], "Graphics",
   ImageSize->{435, 249},
   ImageMargins->0,
   ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
   "1f54018a-f050-4256-9b1f-fe00e1d1ab09"], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.776163653841095*^9, 
  3.776163666593226*^9}},ExpressionUUID->"5fadbaf2-818c-4642-b8c9-\
5ffb8cc8a300"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"3c39074f-c075-4a1b-a6da-ac2564be70c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{
        RowBox[{"90", "rad"}], "-", "t"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{
        RowBox[{"60", "rad"}], "-", "t"}]}], ",", 
      RowBox[{"c", "\[Rule]", "t"}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"2", "t"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.776164023128793*^9, 3.776164050820266*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"61d49e75-ce2c-45b7-82c0-9d904a476ebe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776163711133841*^9, 3.77616405312042*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"c1fe5cb4-7c3b-40e0-90d5-061dcc8c9a60"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MF3^^73L@c7T:QTn1J7Kc
7eX?CY`9fQ//80R250PBh??hYZhN/Y^cN_/n<3KHWAZbOfaFTO_3Oo@oo1n??lUO
OoXHR4LVjYk`>g8Zl^QoGWe:55:_cILDB^ZYn^lKbbWDTIULhQAb[=VW4QZUDG`R
S:nL=P9K<N5]Yhga`?SDQSM;QYRoZcN/9/C21@KDDT=dUE_OoQAal:MA:KHSgiJN
i7OeGoaWe>6XA1Y<Y@j7B]0HPA:aKcU`[WfP4XIE2QVY3DnmQmJ:;aB8BV=?[Nh7
F85Wi^;fnl:Qemkm=Z68>L8daG[3l/296_:SQMAj;4hLjH?7S1F8@AK[=_4TXb=g
mg`gL8?k33lS399ennhEjPU_H_D/YJf8Y@iI6^X>a@Yii6`8XV<N0BmiHjQc@2le
KhHD<6MGIh>8JVRmKC^DH/ReI6oN384gSLV`5KDc>klWMZl;S_f@LjPeTIBjaL8T
nf5Q3Z6?Q:i7Wj7kHfbn<KXQDD=o3W@jdDIT?b3UBVESf7FQSB4e>0`i1LbKk8Hi
QTQj;Z?ee@`aQi[@LnK<T:^cT0cC/?ffm2BiF@I6LM=0^C<Ll8S9HMdEBcUPCj8G
V7>8SO6SBo:A?6>E^0h/Tb88?gH/5:Q2<LNA0dW[K4^:Z3oY6<D:5SXamffYX1M:
SaG]/O`YLWCJR/X`RgaKdUcD7lQ3B>2USB2ER5f8Zh<fIAl/11BH2TR>:kP=g>@d
DHlZQA@UlU<iLPlmga@]DaQMeUD=:C1m8CIF1:b0CPK]/9XY@U85;FC>3<6l5I9G
c5WDfi;V/C;CSO2gIome2/KS9aoa8OoY4AX2W/CW_G`a9gLmj@>10g:U6lfP1Uj8
1NTY>a<8RC^FGbES0L;Pb_<jaZC0c6a4WB5?UAE2XYEJLM/@R7O]TBE@Y<Q9<0`c
nM^FE30/>JW@Yd=>Kd_QD@XSGL82]@;Nf9PSD7iQ]8Yb=D6XN/oY40ek<=40[>mE
3]B4<h4`AbOA@4N4dLCAE1m?G8An8ELPJW/`dG06kOS=Q8[6bM7cnA_?H[5S1c=^
`L0a8H`b@0C6c]1l[0gfQbX6:H8eGHZ1C7FD2/BfI8Rj`cc38/R1TQWbPg6R@G]^
PE94J4>3<Tb5S]C>TPcJ_[jhioYPLbdZ3`HGa]PH:X734di?:Q/4JV:^gFdVG`Q2
fgb_V4V26S90_D4jCk9A^40TC3HRf;f2U[HcAN3<@U9<`hIfB_^:9ID=JI/S^INf
Q=4_MOQ]f17^1?E0;O?F4T;HI@_9O<CbZ8Z/md/LW>bTJD3U@[g8W:Dc18X[]D6F
c4Y5KfC/1e<@FXR`[NZJHU_k]REET>g^oZH@OSCB5A:S?SO5DPlQ^WY4XUbm<UC]
/0X/aWO[_D[2=V38lX9<=QA3HaaNC3N46G[=cVAS0LMFV49f/0O6W>=G<bXJVQ4J
h=P;bOmcb4>lYaE2T=b`_3<5k0QDFYnn7Ia:<Qmbf74UBCRHhT`5OZ@T5iDkjW=@
kT5YASM?KB8V9i;eaYQJ3I03XJW@4jcioaeINV8:nN?<US_TL=KPfm^ZMTh:IG]R
m`SAgAA?kWF_5nmf>E;7TCcQ3Y?AU;P7^IWj/n8_iDl<ESPD[@S7@EceJDn>>4Tk
?CU0UG1T1@mPlXL;IQi;/kh^godOU`^6n<]Woe3OnL]GomOU9;Ib5lBiM<RnNVEf
^SNK@CHhX=jIkFimUk^cQOgj_MWn?=/ml;gIj6>8d:^coD>ffJNZ<DF/o1]VTlff
daZ^;m7W_8XVWA7IGj3oNAIoOYeCl0oljijMQ2]GRXS2XOY_<cCRGD<=jHPQ;:=k
:Hioklo6nG7=_/gR]fElOcL;W23@^5[;Ih_P7^k>IU1hBV_fZ@HlRcVoKX^IO[ec
f/[BgLMo;BnBD/[P`O=V?4h@4d>mL;YTg;QTE<`h@U6FTfm1EOHVGXR8NP>GhLQm
6UD?jbM;JB8H<cNoW3`fET?1IOIT20O:gma=A4ka>bPM]I=IQSIPg[kh3jN=OW?1
J53i6dhF4UB/hNh/Qmf40aZS0[Q]CN;N?;T@RJdEnDOS^9?YZ;b<Kd>:Z0C8?<DP
S[Rm=;L]hD9l2<GfYhS<Fd4Y]>=NQS1TI^9<LN@h9KFH3H;oXWjPHBH;bil`>=RL
FaOg6]d2/nTHBR3dnNON>MIcJTW;:hI`dUHE]PL/W?caPe[R^cBL>[1`Z]kb4jN;
RSl9R]aNi[]bF=69ldWd7B?W0ohX`WQ9DnOQG:HfiBM6;Wn`NKbKTLf9icR?2[Vk
5@9=lR_eFO;b`NZ3P/WWE>UcOA8RgPGBYiEX@W97ZFHE3ZENeL;ZhjhP^JhBhFn<
`i1=WHncB?YbcM2Y/2FSm0@P_lF^>Id_Ih0fMLMkJRDLPTh9bVJ6dR^=7@cl]9=F
YAj]D_kSOd5LJkT:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2S4h<3D:IFiTKf9Z
2S8P<21_HVX:?3`P;eAiL6DP;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEbHfEc
83HP<21B82m3KfidIFidLb0d830PDR0_CFETJF52KgPPFc0P<20d<30P<S8cG@Xn
?PYUKVA_HVX:=R0`86mRJPXl?20_D79_He=UM21K82m@A4HP;eAUN7@PGB0_@fm/
Kg9CL65SIB0l?20_@g<a83LP<21B83hn82m6Kfid83`l82mDE34P>20`858:;eAD
<R0i830PDR0n?R0n?PYUKVA_HVX:<C0P<21_HVX:?3`P;daUKVMdJ20a<B0`858P
;dhP<b0_@FadIG9^HGAU82m4IGIYHfEBAd8P;dIYK7AULR0_AVaQM6E4IF=_I6DP
?Sh:LgAbIF5]2WP1WIIgE5?I5XO?_CNmd18R82Gd6WX98=8kB1D4DHU9P502QX@V
MT@5AQ@A:EITE<01AhLRHdDD2h>2H]L9lQ1@a/5AA4GUgHa[2Nn]=O?NV_g7FMoI
ikOGfFO_OMNj053lPPC2M5P1P3BQF1C^jl5L4Q?;a?L261013UP1`>5VIPA7n4@2
e?bm?IVIZ4S6/oK^;X1T^m//_e0VLmKoOi4R=d<T1P0:AMDf?7hV5nD2U5>caATb
o`C:m9DY<XHa<QJQ2J:/8^?4[fcfYnH[^lVHUbKTXAYIcQVl=9j<^e3NVRGQXh`4
XEbH9N1WXg`7IKeDBIX0iOLXdm?hW4`0<1BIGlcW9Z5/RC9551W^RO8200RDa3Vl
LPj;nCUXWP1hYVOTRPB9BF:V4MNHJNGXb6KjlK=CnF8a:iC3CN68N4c?m;@<SS0G
P:m_UTD19EU]VFRAkJdLkNeIe^IXnKoIgainDodmb7[kEO4Vk<nN@HbNFMm/k:`_
_AH0mRAJVafc_YEE0;A]1T3UhJa?kb00lPD0]=jLlaj6K5jBa>8<9`^;k>a/L`6O
Jbh[j3OkWh9_b[n6>ONIbnkkES^V5cn18dTE<fE5iJJWYT]4c<`<3YO?I?gg4?oS
`3UYcLW3;9bO`1OaQNQEDNRD2HB9J;^5?85HT2iT2XAoeN5o63HW1aUnWF/DJ7EO
07f5>E2hB@O8Kcd0@b<396hoNP9mje/@<@[8_[aX[I6_LhlbN_kWnQl;G8Y^hDa1
8U?VmPb?I78UXR`IXmn4K<424Y07M:0:=84^<08/H0dLP3=`0mhP08B0B103UP<^
B09Y@0Bb@CkH00Y1<MP1MX=ZL03DPG[@14j2=W06G0AG`0e`2`b0Ad0:Q/5;<07N
PFT8P_0@5J91ZY0FY0nI@]H@6eX8ND=1D3PD0lE3RI0@TT3id2JX62Z3ZZ53D3gd
8g@J^PQMPoZP1m0P=0Km0Gf44IP2df4=f02fP=V`>a`8Al;;h4Ah5I`75l3KhDZh
5Sh>]l8GhA_`02b5Gl:C243820?AAUP86o54@Y1H904A8F^A8Z@2ZDFJT0jT6kV=
B95ai0<6Qj5QV1PFaQWSQeV<hF9FHMIRBS3EV6>HET`GiSIV43>1nH:UH]FaYUPW
[3mf2CHAVhd]a5IPSf1K/9Na0mQQk3/L3/O06N8LL7jh65`bKSF^1;L?ehbkP>_3
3N4VlGRl:]hDkh8?`G?`HW`Q_PYo77lNghlOa[lWT0UJ16^23b6F82A/95@@6PSW
2?f44L8dDH6XCg@RQQ1ia5aR:K6>f46lBA`VCY<DBHHT5e8T:IVdPEA9JR9M9SdV
_B6CbCYTAg8HFD1NCjhTWb1O9@nB?e2D:2HDCdXLAD;ICSU:^D1i@7U3YE8=Z6kD
F:ZH^YeJCke4ODYm;dNC<iOcUn?9[I>[TF^EjiMk9DnDeiMgUel^WbMO8Gm:oZKl
^09A`D31Dh6S/5JQA^6d`Sf5BDFJXYERR6:JHXURPn8eaE4U_9:1T[LBCjU0jK3B
9JDQ6T;CYGWB^;A=]3[JIMX`7DLgY?_CTnW5m1oX_O@9IBEUFnDXiAcU6^FcbU86
`S1Pn3=B6JF<ThbkS8oc=>Jicn??fcJ_JEko_2VEnBY^:WbE8YEVU@6ESjY<EFoE
5=FMZVfZCm@`JRIZHF[IJ__E;Z^=cjO?Mik?WEldonClQnZ`^XUj^?YZmL?Z?NZC
6YXJ_QXI6UDJUcC6=AVJKY[9V^FJicC7]6QJ2kD4F^EJikEN<9FIk/aDIRFcRcVQ
[Jk]YbgA?ZCMZcf]HjRcF6NSC[?>4efB;U/g@KML]e=g@Tm;;eP_GjmAkj4nDIn]
WjBoAkmKOl[0d23JH8]1Vl6XXHZQ_f6NHJ?QHb>ZTJ_A:Z=JXc_6>6>fLH[a?^=K
9[29WDVBBHg9CE?He=iDH;[?]<l<JnIX9SB[=K_7X[3LFEV/A]JP>L<lb7bSNI_i
:`/mReR;WAKM5Ul/kBaC;N//7eTYF@EHKKCZ/?[3f/BJJeeSOLN6J^=S/ljVgNJe
[JT]ggJokGdkVUf`gAJkC[_?mPkf8_/Vnc47?HMhQkd>mmQdMRRkQ7gE4N_XhKS>
lHcS1bMk9k7CBJOOWEW>:Lh=cZ<;31O`5m@]67;ALN6h77:A;V@^S5mhL:7DEM^E
he[[n/a=ehgWM/A]a=gH?MWm^?/[3d/?TDN;aiBWTnLJc`]NR9N_Ei5G[kNBmf;_
J^nW?SXnRCj=?Q>nM[j[OBohHOd2oGKjgO?Gl>Ojeo]?13P4[0WX2Z@4APAF1ch;
<PTB1GD4`l41`K^27boBGbALe1H2@_a3MXDl2CD<GAGjLaP^;3B/9^ai^5EhOWQg
12eRADA3a;]8SlSBb4N;SAI;5WM6bDO5AME7CDEkAIM5BiMH;5Vci4J<FX`PYSdF
7a/ENbAfLZWgd]e;Qn?/hP[SkRhcG9Jck=Yb]NFYbln^T5o1FG4Z7Q/O7Ml@ohTC
`ZWUC:kdGkUgi@CGTk^7ni;WaR_WSO5Mn6GlT@BGQ;:4dDBGa5f9HdV^BAE9h`9?
@KGPMK9OlX7TZIB@U:<Y<jWAZLeYQ;Ch]==29F6:/2]M<cdW_Bo3=:<`@k[:JMG^
EA>R@=6AC2QcFFJkV8knC?E8S2BK9H=I2k=Z/]iWAfFObU7<4NKdi9[TK//MbO?9
ngheISEgMFNnM_j6o<4ekV/>[HGF[UcK^DigGL6jhOFnjhm]86e8fO3;A/^=IA_O
KX[Ne56PDK2nH6RcknK6@[U2DN6m;LiK3Vc5K1E/kMeV/jeZfiLRG]7eH/_RR^9?
9MbBjmmIOEOigLcfQ>fmYOJUngOPMPQgg=gY^_=HVF9IG]W@[^1M[NG<lZ;b]k]G
k;iFHE]aH0mYSfB?]3:X/[e:[fY7eJOZY>Z16XnJi[gZNkO]WM[7fmNogfeod`6=
0lD7?QhD7;aob?M@Jje1KLEQg>6/`lo[X^Zj_fMoGgm4kDSaTLm7QDNUal:?MMDk
e=LgZ3ND=/:=T/Jahg77KogPmD=k4j_YD3>S^OP4>24ilN;7n1o_WP`lfGV:OJ[Y
9ofOm[K@FXYJXMKLeXVfY3IYNdakgnV0didMcQd]?i_oO?B<mYVJ/lYWBlnAcQFL
VcVOMgkb@/J5lH^95hLjEg@n^[CTdYf^/:kNbh6G[eka^G:Yfkgko5FGZfN^>Edk
OIem_Nf6oHgF7[^NUUo/OVWY]Nm]_NU`/ofFhjf>_PEmioYMnboNm[YmiHkoWA/3
R`KjkRjnNomNg3gYOMkmd@NY3ehoc7XhoFSmHncSXRL:CbZNZSn]oMGhefJY_OC/
X=MPck>8Ihn6^4<_oiGi[do31LnYcb]6]4KZAje7chciS=ej/OC5l<^<Um?SQKlY
o[KgUM6[WgignkeWH/W4l6_AjiToB]jX_SWje_I]ifCXi==gJNnVYh[NZkhomX7m
XO]Sm<NAjNa?n4nEWhdoMg`9o?9h9VeVi]ogQ??k2VE^I7=dLVEQK@YUKVA_HVX:
<C4P<21_HVX:<SHa<PYUKVA_HVX:=b0`86mRJPYK82m9@d=2HG=UI20a<20`858P
G@YUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P;deUI6UQ@Vmh85/`830P
=30`838b<edP;d=_MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mRJPXa<R0`
86mRJPXl?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiTKf9Z2SPP
<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^
M20_CD9AAe=8:dQUK7IUM6USHB0_AVm^M4AULf=bJG1dKg8:<C<P<21B82m5KV=_
I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b83@e82m<HG=d@fQQLR0a
=S4P;eMYI7AXLb1K83<c<`X`830P=CDf83De=R0e=CHP=CDf83De=R0e=CHP=CDf
830P<20e=CHP<20`830P<20`830P<20`830P<20`830P<20`830P<20`2S0P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830:<20`830P<20b=cPP<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`
830P<20`830P<20`830P<20`830P<20`83@`<21M83hn2VE^I6mRJPXa<b0`86mR
JPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m=@U57DdP[B6E/
MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M
2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QU
JFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMY
I7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_
HVX:<C@P<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=cPh=20_AVU/
M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFGUHE4Nf?gFGkZKINV7Y1Y[^
Y^T50ETK@ARiHSN;R::hd4HRX:fPXTBAZ142AQ?5iBDa4TLc6VLBGmBX5ecBj<B@
13nCIdc<HUKWCC9A9o?N<9T5oK98mc_g=Q;QVnCcSkcLnifZLn[DL^YGYlj][ViJ
^MX=`M06=9C?[FUL1>:SnaRcP@D==HenFGD=P50;VY/<OYVe0M3;5SD^K_3;/ZL0
i;[5bmH>]@mS00:Jj]`e2oej^8eiEQdFn6FBRGUlGD?C6[n/>XUij[8E2hKdjZm@
SVZXFC<d?Ua5fK2lY/7][jlCj/Lg[USE=2@;oN@e[W@?eBNEJ=lk@;0d29j405P:
DZ10PFlEP?@[^@hHe0YjO:Ifo7kOo=2lVj2DRO;l/_l@lho>_k3Q6oM]Jn0C/Vna
8>1>OB6G97PC/7>2n_k09hHeHS]<PSa@TNR14ZAl93]BH^943KBAPo0hd[=8==BC
[K0FJ@_B[i6HHNh@BSeTJcLShlj@]A159W>1S7iVV5J_T@OZgo<@bLUmnTldGihU
FUbm;hRf>aP29/[9/f@o;0@mNAk<I1dDPhg/>I6`C5n=ZT?@R=B6A8/Y8HNjHm?e
idPBV1V2KB`@bi3CnSnW9N^_YgTXdZeocNYQ<7/e5RD^E=n[fjMoAKMHO`kYR5me
>05[W=HOdRgCkhceT3gMnRMe7X9]W_1WZgGHm;Bn8J5C_c1=e4oYm517^_DiZ9o=
1NZc/Xej^njJ?/GZTA6DTgECm6?B;^WS/B5F<f2WITjYSm7]e8m7EJc>JAf?M9HL
9W]Q3=WKKIj/?h</C_M4BD9fYhLlM:;HUVKfT7ELE[6]<j7HJTjHXSLW55Z]b<mn
@kYANYmdXSAMVRReBBeBXcAJ6RICbABb45V@C2jCbJ@NlV9g_UibUQb1O8CUb0VI
A<Ijb34/I<jBXf;QdIMTS8bBPBc<ho/LWI50V8LL>JT@>6A>BdA>hR57CoR;SW9j
g1<4656QX0@N4db18S8:9P=?]W/T/2VR>EnC[iZPc2Udo5QB;F[^Y8TooVR8S^l/
[JST3n]LO;[0n7B^>mDeMiPOcI]FXlYMT9QH>V?]RNK69H^LKY>cf^Ad8eGcFi_[
=7aK[L7@]JAAD1QhfU9M^j1>b6_LO:?9kN2GV1b6[VJagBSe8T7MK79d`B;Wc<Z^
AIcKdMg<=C]==@kGRMZ2UEDSa]Xb?=K:PWlcEX7@fDYQ[5ZagJRaZPAe[C1FUC1F
UC1F;EL[SRE<gUUODK2Z2KgCh:`_=O2f2[iTn]a:gU3SLWS8@Bad[0Jf5aC/bf1S
fb2:B@4mP>lCY4n5g3_;Mh>m00Y_PnlOM2h^JXm0U3Lo3gYQ>nb5hb215i2g`Of`
6mhTBg1_ch>Cl269QK7@Q__N0e?P;N;c_@^;h3V/g`B_`BkX`^QUP`H8And>H_J]
@iU3_QHfnWh;lI0=Sl;;T8>mkX1ngb7O2MC>P5U`68iPnh_4A7DaJ]lagcF@`GC/
Lb=Zg_E=lAd75BA10IASjDHhAlcdYkhjd40^F_L<k8L3l2[lUF`P9gee_VKOIMlG
j:XJR84:O5_8BO85OIaie?N<kgmlGTC21V=`e6[H2Ko3oXoSfh^QeDVFTRJbTnbR
>6X3MI;Ia4Ij1a6712S2]aQF`6I4X0Ojh9o`;OVJd]0:^XTnkk?koPF1D8Zc56KR
QVIl7l=g1lkY;96@E3:9U9<FlQCIAMjWaU2cZ4[Z@FX=MH>NB/nSem;_<j^HKWHK
^e/Bj;gY>n^kh;/2TJ23nf0U]>;/GX?;<03O4A[kRR5VTT/:b?gh]Y6mE0li@7ZX
L]9;;U>7bAo9UnA[lSg5DT5D>9E8=E4kZB?DJmCKM3fmRoheoDOj9S>1YMP3k7F9
FOZI]mJkaO^f;mOgQNlK3;4b<>;:5<1DV0le>=]6b8B7LAI7lCf>ZmH7in5=lOfB
a40oO8<X056A:99>b_2MBZJAAJBNk2=Wl3dWfW:;`XFP0RPU5DW5D1ED;ME0]E5G
Z3HjVQi3CjKWd/OaOH?nT?jNoYiQ6CDCcQ@a9K2=JF3fh7^@NH7YI]iQLmP9k5Af
=]_6KV6gd@_HMmT?9JfB7I9^bMNB_f=HW29M8Mf6Zo<Vn^b[j</o?0b9An_CHCT/
80iB2ifh6PM83GBPMbdTVa6_A[3iZ^QF^XQ:AFlh1`nQ]nj15]Q2ch<3_XoY`o0A
N/Xbk;8=oY<Y01gk=:k>1TQ5;aYj^H@a2CJ[aAa_RS<J<>C7A4MY=I4AhF5ZUE8A
71@X3i199Ba3D`BBW:K2JP=_ZNHIRjVh>5V@CCEHD7=G@CE^I@=O>;8>Ka3JeJ1Z
A4d>JbhJEI?cenB6Ja:58@obTY<<CY>1_n@`6CaTk_A:i;LkC2h3gbobIB;o^<P7
8fldHP>3De?W<?2Tf^3T2i_[>YcES^@Td/<Q7?;T925`L10XM<c3Y9XF3;0`BJSQ
i:=<3RN_=B6?>][/[5W8Udn_M3ZRSDHGUV7AS4XL8cVYWTLkHF_@@]?2[Ah>JZ/5
[VIN9DoG^7RZF^Q;VLQ7VQali;[[VQo4>iacfee:WS8Ge[Pk2WV^NR^2:hSEPUBc
3JGB2P=fBfebEO9Tdi0APXe;d5;1G?lg`Ebma<07V0Y<MAe;ZQ5LV57I7LE5RL6G
Qo;:KRfW5HGTY1i=JjhAImnC?35iXY3W6SF]o_c?SoS;gn/ELTe[gnNHUlhH1X08
29Q:d4kN/40La8C6IP^9>a/j5V@SC_Rh24jc7^fIa5?X<kBIIldU=GaKaAdcjQan
hjZG>;X3]57RAjS0QOF[>aCSLJF`_/9Tj;R9Gn]ZDomOAiKD39E8c8ZK82R5QAkf
5IkDg>6KQHnU6FMMYc7E2N_K;:hYbRJ=ljh2U0EX19_i<?b0UeLJNH<;2o0dVECZ
PH3bbRi2M[Pla;O90`iM3iiAjOWgXcY9L;Ej1hj?@W8B5X`a8SLfbE288aL:_V;X
<7BD;>``51[Zd9TH/iRS`]gQBT44:bXA9iR98g:^j67FkG:=agiBQ7j`2EK_L64?
BhIj`5`/BQW4BZU9n36U;NFEdb_i=TLdccUL^0[X_[gUUG`_NZk;QKGBQRe5Re_Z
=D<fYj?=JF=@Wn7_1Ll^KMR5Zj=3j;>RdVCTNc/jXS^4oNJG?@A65g131Ah@ZPR@
NdQK>KK5c6B<5]O0J3:RFBh1ddadjC/NQFOfWdHhJmQ^K3T>[LdB4LknVA3>^AN4
amlC`[W3UXi0>0m]cQD@o]D_Qo244@SWocC2g;3MJ>A4]9HC4BkhVA2NM2l8>nh9
HNN`YB<@;TBKW@;2AKlL`/DS42kiJH@W3m^=AYJR]I=5Q:OlC0RGg@_2Dnl9hFW3
UXi0^1a]WRHP??fG@gS628@[OQ[QVL=fXi6cd=ZI8/:cObJ4im`;`YGgQ;1[f=8A
2<m5Ved2`_L=8la5lg1g76hK5GKQI`o<lnj274m:[0X:Z<<`ReT575;OD9j6NBIB
0E8IDPVE0i5d1YjmQIoIn4<KWb3l1C:0NC:/7RZQl:c>08_UDSbc2dn0V?kBROco
KL30XIjcH2Knn_V:=546JSU=dK^I/D`[L`Je5?i>0NHbo[jU4HE9o[/[FHX762BI
`P=`6DV@TJN_8Xni57<Jlh2[L0IK0La>?8<m/IRWYVDXSDX[DP6c`g?kCnc;gdgb
<6GOhed8XSj;o3MEBSf=HaTh>JC@98X5;H<g;0DWS6N:lEYRjSG53DPYjdm;EA_3
SK?8;JnLNU[hCDd1io^4RF5g@bSn6Wf0Rgb<9HFbL7/X6f>G1Z^bjAFJk<3H8YfR
^Doc@OmP?nCgif<_TmIbVA0MK27V:4^0VKE4Q6Q/40HZ6hVF8JN@81LI56hSJPXC
[Cc61TX64n5^P0R9n;CSeF5TQ58QYH`6ZdFI>DiUE6DY<bUC7:D<Rhc8X;WeeG=J
_GobNU_[li^9_N?PVZ?kMjHD7f=gGnob_^FmnX[gKinO9KT3adWQMmNo8C<6B:kg
R_L?WffjR5=3G?Y`PUOH9m4;CEdbhR4IG133B8<HJBL;lZ80HE9mE`Ic83moh192
Him0aVDXCLZneoMHM_CB]c[D[X?O;JM_RGea^9jak6lP3PibDk>H@VH>^eBg?7IM
k4Kb62DK8i^[GJYM[edOLd[;@Q`9IF92]4IYS1K_0EUmJ6RLFViG/`KmJV=LT?5Q
JGK4R[P@JfRk?S/^_/ST1gNPGg6coa[Ti`gViOL[ECTYZ/PLP[TZ9dN92EB9/<L`
fR2cdQ:X2[51@9PD`FF25G8KTHESP_PZ52:n26fF:YmTSL^bIeY<LE:9e8Bl<EdE
7RJEQ1895Z0SC=kdJVmkiXc>UYhR2o<BGK2Jf6im^KK`e9KJk8EAM<S]Q1jRJUaA
JZmHf[9cFnVV/lfG_KMnmn:j8_ND[;@iB`j;^:BQodBaNb0=nSQmBE15/S]Q@O;Z
Q=G9TTh;:IDUbSF9HL7d]fUQmV3lDFOR`YAfaL?1`FWAmWQFJTl;eWAJ7DX?g/J6
b[?7[Z3d2HIffTYU5:GOQD[oP=oa49B1`A^:OXF0Sh2=24UFBZ[F0P6/AFN>/dR0
]P53be8ASQRCgPIAIXf=<4B:L:EP4V^<A/`/V0`kXb9?l<KfM/B<E36D?B<2OBoM
3ia4JXlU6NUg`IPY`8RoW171F18N1RHBLOgg@KK2UgJlN>Z0bZb>/DBh9jkLkCkY
];3Mg78Bo]WORi8:7gSHnlm_[2CbSJgi3naNle@c8O]YbY3mn=:V=@G[WVelhoFN
SC<bM?Z^]T]N;l::nc8CoBf5O@JiH9S7a@E@LUT`XJQc:XU4BTT8:iGQOH]DCZd>
I;nVPj@<kB6AYdQW/>a5^HMDWV13Rd9416l>i0fREnESUZO<4E53h78N6i_8]2S>
QjJU4VD0DA[]94>I4FiBD/mkkNC]`FgDhk_OOan_J[H<?^QUbOdl_N?fo=mhOb_H
AZ30MaESAQ/Hh2bGF:cJ[:MbPP[ELmB;eLahFE2`58;TXB4QZeEZ]BXTe:1BBd4M
:HndXf5aG5C``b4Q>]GhD8Ja6bkXPYGBk:PET6f8:c;jEoaVOam6VOkl@Ec]J`=g
EU[H1VPcVPcnYLNeef0H/VWd982bd;5hJHIGkPHf1_M4P0HCXVM/88W6A:Kek`dQ
m2SbQ>DFe[Y:?F:M[D9TY76CI:@chF6D<BkN>ZQZhFHn^nNU]ZY=:LldD5l=k_mE
NW9ioGVRn]kKOmck;`EYf9<KnmKjc^N:^@2J?^IMJE4K_JmOm?kGnKO4=BccOLJH
f7d@3EHha>Dl64DRIFJIEE^YOA@N8i/3Y4Db^M5Z]8N4Q=4GY?IXeV[7_I90]LMV
:eM4bZTlNGaJI4:AC@AV<6MmjH`eje8d62J6mT<o@R@0i0o8IT^<8C@29:c541Y[
8iK`N1_4Z94CmPAQJ;g2J2?V2:/=M2Y<Q3dQaP[Rg`323VPWEARC8l9=5R]63NX7
>4aaX5B8lEV<9i;`<0c?ABmg:d`C=ckM;Im`on`U9dV@mgoOm5jMf4:V]6m_?MQd
O?mfM]ng6fNUc_GnaG_k_VCKSF^_NmlWJGP55gR6;?c^3jm/F7iQcmk=o^m@RNmS
AXUaA<3Z23MFbbJb]XQRBBEKafkAKXkJ7AE@:9<J[EJkG:hafQD/HhnnX0VFDWWB
f3ClYf0F5aP<2M7]lMW1M`13U1@g1g=Jo:R9?SDB<;e56aFX9[C:C5WR@Q4]Pa;A
X[GXBYI054dQ29QNS@V9@SLb1b5Z@ZPHnX;ilB9n;e:740C<WZW:<:PS`XE?FYc5
3T=1A42;:6A;acWKCe_b^QJmlhnoODEb7RbHmXSg`W^OD^UMnaoJ^7Oc;S9gEdk/
AjATOQVQ;[i>K=hKNooRoOJRmmSEPlBbWMng]n^YKLl;nboBmcDE`<k56n@IYh;7
bW]3l=^FciVIR9a8FQ8REdI5ATIQM4R0l93`D5Z?9i?K4EY]e6gShQKQ<31@=URE
diN20D4aeNUfh<TP?cn_K32_Gc5h3Cn3oT0PO83C/lJ52o>bf9DVNlH;YhlL/HBW
1LN6jBMIFnLnl@@keg]Uij0cFae8Z1d1/_K5e?VMX]n_X7>YRgP;6HSga8ULN0PK
5/QXdBJlIIEY=MZgS6O5@lU0fJD?;_T]b4L^;ADm;d`R39NIUD7m48?3:MfaDf/f
7Cjao[FEiFF[7YPfKAGkm?7F3DM?[VWS_Hn/O63jE2B<U>;SLn<MmkmkP[1@0FXl
YhA315ZV0BfNNNK08f9UPSOhoQ>]16]1FL7dXX[Ra6;g/VIgDof26ZcSe`ZE/i4L
B3>A5R8e8Fe4NP[Y>JBCB7e87b1Ml`dmb<<`Co2l?59>7BFWSI;CAlTIXnC<DK9m
U9`eB/hI9CN=TWU1oSla6BF82VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:=3Li
<@YUKVA_HVX:>B0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAi
L6DP;d9QLfE6Kfid82mJDeU<FDL[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa
=R0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=SDP
;daQLgA3J65b83Hg82mGJFAdJ7<PFb0f=SL:=SHg83Lb<R1M83hn2VE^I6mRJPXa
=R0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82mJDeU<
FDL[B6E/MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e
834a<S9M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P
;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP
;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834g830PDR0n
?PYUKVA_HVX:<CLP<21_HVX:?3`P;daUKVMdJ20a>20`858P;daUKVMdJ34P=CTe
<R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06mF7]`DmNIokkkd<]f
THC1lT>nEkg8;mTH6f;lBRa/bMSh4H<9:cThB3IbK1LW;QPCj<0jK0Q14>M1PAAB
4[KMK7R5RlfT<VbX`l8dVFdJdTjC3I_IU2JTWIehd^j6CQYRgOg^UJeRY/W`1i=k
M<kg?>MligN>c[gW3:cO688T608FF]Z2oEfP?G<o9K:b/boH7i>]5hUVMPh>R36I
c`5PegGe?mPGT`do133I7ebgNJZnmDmT?m4M2Zj=fN4[XRGMY8S9^8SX_>jnPDMR
/_D<DO>jQc^Wk=J?BCKe1AnIjQln85Ul:=PGR_W?OH?X_?j7=`a<bLlCcNmO7i[b
AaoeocHPJCUh5Xc`?M030fI:k@3j?i[/Y4O=CRk=hGlk_6IFiGF`6;CVeS@mYM7g
;[floH_@EmT9caSnBP[S];m:MKWAG8149?]4`S=aReJ?2Rh2[Jh8e5>^XW`GIIM[
R@f6l2EhV_:;U5WX`Mf`VO8^bSnRc<FiXbB=hNhAc^0nRi/Q3INi4cQQIG:ZH3<U
2;n>X>k<HN5mfdOW<9EVkbZVSRB1LHT9Gl@GH2d8n2oPa2e@1cUhL3AgWA0Pde7X
Yca4VME:a:<SVLG2NL`79hMD9`/b>GaEn4=APG2]:<;PR70Q>l8ANCfC9?L/HMan
F?RioD7Q?>GS<M>aG?9hECQZGbO/cHcP`A7QFG/4ZLhc<K;ACUEO5OYbm`][RcAk
hoh8Lga4:2?k:WN2D5;Z4>jbOb`DITL<B7:1_E78:gY;V4LEbDfTAYe^Ri1Qgb^D
TbWCk/d^Yg`>Sn4Qb<=38liU`UURJKRSmKVUnb?hPm6jW29W1;NhBnYbm^OFIC]c
6`EWKVef=_6[g]0oY[mO_dAO[7OYLoAINXLnGIm//1[<Q^lH4PdVPl6PSn29TBY1
M`j?@aG1LWcDX3?`4Gb5U=`i?:TYCok<`1TH0aRB8l[_J?4R94O`n1VcbQ7cZTkS
M14l>AYCWG@;W<YaV/7<Z3`EE0:31PJFPHa?AWB`HniPUJg:NXnU[=KcMDE0/dbG
[ZmoK6RGmcNdn^ASM[mL[3::gCo]KY]V_YH>K2ACZ=[UJURaNGB`_kO;6i:l0LTK
XQb@M`mffnBQ3U4lgM^_6TBIc@YdM7J[=1RBnjF@AnjE?>;Y@JgN;NH^eC`XNDi3
UgNUkgBG>n@I6G@?NZFPacoJDKfnODIO^n9m[Jon>geEZhf]Eo_Zd>[MdUNkJ^i@
nfYGnfYGnnY`MfQmZH?gm[AFKaRPeBUjNaY4>JME[UoNiY?5X=lC`IM8jMT8o3RH
nMLPQan2=:h@103UOLYGE1ZmCoV4o`FHXgg:WmT:V]@a=C?AZTXHQbOQ49`27Ka<
O0hl0<o1VmQ;ongEL0KNaDbH3d?d_hm08o`B5NDMj8:OT_l0G81mL1XBZDhOc27[
<3ZE;BBkRNn0aiAoQWU@2Xo3Je16[@k3Q79D6BG[2[P?S/5aZ_lO:36W^MW::l[7
H83Ue>ISI7U7JEA>PAGbXAYJB?/HW4LWNdGY1Q]DD7C?``]`15j7Cg4kWU6jUD7U
/W:EUZX=<Z2EdUHlPeOIDmcSb_?:obQA@R87lZSG0>b5We3kYbR=dmKZaNoQ0>k5
OHbKfLjLhGK`:M59`R4GUU:ZPhOQ2D9P32k2ol9OlC?6aY[I0OJBLYObOi003CA:
MB@Q6:BdTm8`SNTLjW01eV0;K/DOhSkl3I?7g<OhV4g<8l`WK3>kV]g<oXKK`8g`
NoSWM0WAjlXiiAO:Kb45k70o[8M]=;X;L1TnQbnAYKHbd8TEF8d?D1[2@l`H7/4a
YPG7lC9c33o4So0c_<7`C28cQg4a0laNiSQcPOTEfl?^Hgo4O/QNinkQ6Oh8OdgW
e?mG]2>j:oX[YD:iZWa1Fj`173@ceM0<Jb18Xnf7AO2?=8ZCU4kA[5f4Bo2VUSk2
39R0;`P5@2^VHC4fDF[6Nk4;No0`WZEdGX_U;`a=16=T;4`:Tl6d<Qe<7c?4o9HI
H]?I?7HIflJNX_@6nbikPkg1lMa/KPjgU:^7?E`OMi3BBmc;g0Sg=Uo6gl<glj_h
8GhG_hO]i=oQgmE]d`g[AWBOjOi4ff:SoV7m7YZM=fW=_Ti[nFl?Qo<XnV9h23[A
Paf`WfKS20HQC:][;Ci1N?E3S];>KV>G<P]X=Ib77m1Z?@QKHANk6XhXolTNPoMX
YJbS9XOPGkUZ/?<7J7Jf``9JAE?9WI^GVi>MiI`WOMLQdYJOTIjFJT^I>bMi]]ER
CTY<<1T=NQg?/@a2_UNZ3HQbET3V/ZBj^P9EUX:T2=jT2=1OFIA[Io[8XUX_B:HI
WVkbk;[5dagcM<LmdBaF@VE1_^REA?T]SbA6/6fiSoPW?I9OU2Ld_TWSWmKh9>8M
3ZXPNVgM7U76P>REJ`Nk`mj0Yb0Oam`4QjTPGmdhg92P=Ra3CG0[KK1@XgYhiCC9
hiEC9N;9aSZm`KEbbg:Oei?^L?Q9AjXE?^ZS8;m7YSQQMn9JJNg^R1/j0RXGG>fC
fJ1OIP9ZFaJGW29ii9@]efao4jLikijKS3;S[0f6`[Fb>k2K`5G5P2X5mi3Dd2YB
/l`>_do67E=1Z37fDZAZ^;5gPS?@:lY6ZE[Z3_L625aHhA]9LjMYVjl<;KjAE7NZ
9QCTSmVfECQXm6<5B`ZFZ;C2HM/FXgohYiSnen<Z]Ffkn3^R3B_R0:2:P5A?LLYR
YmJ9A<6FZTFX5<:MYH@C?GjTHOI@?3Db@f^6MLZl/chX3kE>Qm7]R@DGj?F<65?C
]9M@]Iol0f5c>LdDnI/U<GbMg]H1JN;CVI[PU4KW=5l7eJQ>M7b]b1RLiPOEUjFC
A]e]Tk[EnAgDiYATbNJmBD6b2XdJ/ia<;o0FWd<FoJBP[lWlQPPHFgbW4HOm4EAf
A<1S7j=_E7K=0fC>EiMJShOj9j4PWaAi3^;Vih^ee7>]^UK4/1R^Ga/FJlE^FTbL
Dj=T28GmQHAPZhm`PYGDXm^O7VM3OWli]E>X]T=Eb3g/YaIjYeXPZZT:9lUY@Cjm
C=V/5]mbWccTBIOM7So=0RgOlAJO?4h[enlW[j9hY1CaeQkKE<c557=A7]TGaUZQ
KiLQJ/8O3Z]]]_XTQc`N3ZN7eOmKC8hPg:Y`CbTRX;ZXT4M`Z8GZ4Y4LjMXL>2@7
QNEG<Ee4BgYjAM4gncLSG1:?VfX^YVQ;=8A;ka32IKN3L?U]8E`ASg@6`YDDLhF:
l=gO7/;gc42hjY/AM/OSYR2GD;A^3N7Z>hA`cNdPk;T]Q;gaB6LPG4/aNeF4Ugik
2=O=@;SnVa5N5XnKPVbPJ9MY23ON8HBKKPOQi]]2n=ihY3<@KZ6HkeDAG_k]8KaR
1/:]ghc`bWSL5>Am5>e:3N5EM`SQOkPMQ7fgQK0o7^T<Q=/XI[n:l?eaQ=gY<]bl
3`oM/^g27MnHEml4>GdYlEJXiUM19^D3M>iZ8mGdGDhRWC3XQ0e;j0]L?F2ca:]?
2Ec0FWbG>8JnbH6kC6LiU^j4JV;g=8K2272D3NH8`6G:ZT`ln`7aA?E4FJ;63n0/
e@9HiCY;;O545a@]]3P/fIB[^N78EkoWGo^b9/8egJ1c?oF@BM7NCGdaH:9CcAEg
Bagj/1_I9mP3g7>VXjJ8<F;BiIP@m3XM<PJST@XCj7WLPb`W9Y]<CR_YTWWNJBF7
Q0BN=IXh7Hl93;;0I>X=4OBkSO@Y[3>JF9jTUmgFY:BDU3Cn<1hfYBHV7G7/NH1>
nZW=Wm^J9RMCVkdQcbNe7Q]DYEAFECI=ETiFF/ZZd68]:j>OYJa`igcGEW<3_K6i
lGBI^nSO>MlfYF19`Ekd^jIlMiX[:oFDRaIPNc^dH`;>GXPBjf0UI8LoW=QaUIUc
IMoT^AMnbCc=]36k9SNaWEoFH2AJYb5oP73QR3?AfCH7][];fi;J;;e<Ke:_I@^c
bJ6_CjZc<7J3<8/CIQ>6fHK<52HQ<m_05JGgc2ZBd_:<Li`iLe=clb:hI]@af4E3
K?iL7DncnBm=4im?@=ETeHBe[72bC1eKdH:JcFj[;HdgY3YeFGXKid8ncN12L24M
oammU4J0aH];kUZDWBDi;3Na[4=DcaejWGi^S>HRLg5KkD<KZkM7Oh`WOmILm5CS
e^S6OfLf8M?W_SNgjO^UWOhMdOnNg<^fB8^ON[Xh8eXffMIK/nK5LV7b1Sokh?fK
M_/;/edUPJ?36dk@ZVQC[_3Oijn1WEK:JGM5>Wl0mo>/P0:g7GOb^fKc[@KfLK_5
<TMGKVLCbnLH<iW<c5BfR:T`5eWBA6=AJZXP7W7daP1XVYPJ?XdLZZXV=0S<4m[`
bb4SaCTkjc_>m:b4^LIRB4Xf5j?E</^/cb291kHHTN5HTbfa66IIZC2TjHZA@b[D
>a8dEiX[GJiHZBXNKLMf0jI8le7j;US<eXD4h>:5>[g>8FIWFLb;Ba`BUhV;;1LL
UdKNSekolfLOK;Pkld;J/jNRkbW`b[DCIg5Y3Wl]N^GLl4_A]j>GX]7XchojWoWS
Selkm1JN@>oUgf_oEB[XQRE4m`1okj4K=KX5LD:FITBjeJ3[=7Zd?J2]eMoXGnZZ
2jdK30gdM0I97k>Z7SK:lbR[mm0NINXQ7^8ldQhbDjImHhJmAYGo7ajBBIh:IFiT
LgAbIF5]2VE^I6mRJPXa>20`86mRJPXc=3Hg2VE^I6mRJPXa>B0`86mRJPXXKF5S
Ce<PEVEbLfU_KR0a<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XPD4A6@fm^
M6EhM2T:IFiTKf9Z2S8`830PKf9Z2RQ4>S8`<CT`>3<`<C@b<C<hFS0`9c0`9bT:
IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAYKfi4HGAU
838`830PDR0_CFmTA65dIB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b<@X`<30`
<30`<30`83He=C<e86HP2S0`<30`<C@g=3<P<30`<30PKR0:<30`<30`<CTb<B0`
<30`<21^80X`<30`<30d>C0e830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:
<30`<30`<CT`<B0`<30`<21^80X`<30`<30b<38e830`<30`86hP2S0`<30`<3@h
=STP<30`<30PKR0:<30`<30`=C0c>20`<30`<21^80X`<30`<34`=S4g830`<30`
86hP2S0`<30`<38a<c<P<30`<30PKR0:<30`<30`=3Pd>20`<30`<21^80X`<30`
<30d>CPh830`<30`86hP2S0`<30`<3Dd=SDP<30`<30PKR0:<30`<30`=CLa=B0`
<30`<21^80X`<30`<34`=CTf830`<30`86hP2S0`<30`<C0g>CTP<30`<30PKR0:
<30`<30a<C0d>B0`<30`<21^80X`<30`<34d=S0f830`<30`86hP2S0`<30`<C@f
<SLP<30`<30PKR0:<30`<30a=3L`<B0`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU
838a82mBKfmd834b830PDR0_BFiVKb0a830PDR0_BD@PFb0l<64b<31T=f@h>39U
HcLdHf=VHSHb=35U<6Hg<STaISLn2S``HC8`<6@gI3Ph<VES=cASHfIR=S8d<FD`
ISLb>C5V=chPGB0n?PYcM65bM7QbIFH:<C@h<CP:9BE5CdH:\>"], "Graphics",
   ImageSize->{400, 223},
   ImageMargins->0,
   ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
   "ed02eaec-5313-47e2-b498-ead93349e26a"]}]], "Input",
 CellChangeTimes->{{3.7761636784002523`*^9, 
  3.776163707408942*^9}},ExpressionUUID->"965ff1aa-8420-4ad7-939b-\
e0df3ac400d0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"0973a64b-8549-42c9-89aa-95224f2feb24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"2", "t"}]}], ",", 
      RowBox[{"b", "\[Rule]", "t"}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"3", "t"}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{
        RowBox[{"90", "rad"}], "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}, {3.776100453248015*^9, 3.776100531039163*^9}, {
   3.7761006269844503`*^9, 3.7761006551369762`*^9}, {3.77616327535614*^9, 
   3.776163328315407*^9}, {3.7761640602407827`*^9, 3.7761640821485567`*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"522cbcf5-fb82-450f-9879-f4cd7f537f2e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.776100665609866*^9, {3.776163739766664*^9, 3.7761637484265003`*^9}, 
   3.776164083148591*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"0d59d390-a953-4240-b378-5d487b7f96de"]
}, Open  ]],

Cell[BoxData["."], "Input",
 CellChangeTimes->{
  3.776178676541401*^9},ExpressionUUID->"32782067-97d5-425a-b56d-\
5b3c25a49872"],

Cell[BoxData[Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EV<]^7CL<Q_Oc55ZjRjZj
GiI=d4egAO`61X8PJ1I12_AinZKm>2=b9_KHKF30Ilioa8/XTSleGmdOkZ_kiOfg
j9jn^N1SVRG6hB;?8NDZGmfg9iMJmBFgk6Ka/JNIgILC6mV7V5[NDVdnSaUMcgjf
FY9;YOZDaSPAM>GR@a_ea5:ZF8_IWIXD<G_8:AI3mCUW]:^V60^6@cW]:K8QYehY
MWYnJWZa_bOgbGdT3W/TlTba][U996;bXLc^8^k4D8Y4`[0`OLY49lkYhaS5CB;B
AjP^/[NL<Q5L29k5eWfY8a[VHRfncSIM=4f6Z3gT32^1@<nfVJIH/aliL89Zca3T
e2_3C/mEdhVLmR@BKnA6[KjGQ<l]nCikUHP/K8]Un31jhfA`;8kTHVjNUI?c94IQ
42a59;XLi2@g34/QnM;c^6QJb6T?>L=jmcGdO=4d9ZU;/YRi0i3<<9mdSFg5e1RR
Vg/e<FK`=L_A5O:k]3d<Q^G/Nli/NR@:B5HAg]c9f1kmJ:CA0/B]5Wf]DXFjQT>=
D`1CHhPJ@l``dR?G6KMCTCR?QX/eAI0cUaA;i[IY<^Bd]mO72;j?>EfSh]=XWK>?
R]GXIjNZ8e/</cEGTTnmck;5b]5CE8HhT[=dBXI=jRYfBgT<T/4D:F3FWSIKe:/O
Xm43C=6X_V:=6UIcQV1>WE9/<km?CKZCdmkN5MjX1@hXUEHf@SU8BXT7AKmS/Xe8
KU<;REY8UNe7go^N[4@Vi680Ya98Ya7kYV/h?^Z6CV9Z335SD^9[EBnn50[N54Uc
7BfW^TV9kmHD8O[VTV7VmZU9=j;fb5E9PYdngWnPAJ@JY[CQ^jL?kf4J^RUo?l]7
c/dmBNl/_Xdal8YnVTNCR:DQ[IGOPVn=8?i949<Li^0gZX/T0_/0NDGg^d_^ljhf
^Q/KVmS@kYh8iZ3Ra8IQ=OTiY1:E9a;khc2TIbgfDTB:DcU7<CaJk<F9;Tf6Z3d9
/:k:/ZW6QTeCR[k5NKFW27;VUF:WijK9mW;JnkB7ickRRl4T_6>BSg8:1kJUe7a_
0GYC[X3?O4^ASZF<HPSYYPaVV7;CAI>bUMU3C[4h2D^FZUE=L0AiCVm@NaCV@RBm
5jlJYYkcdm9Tb<GNR/IfTgoFh1UJZ=P[Nn52mc<VVB^D_G1Pi4i_=CYIR1BA/IMR
9bnIYY>Y3W^BDhKEhL/ThDm=YOWJ9>fE;1N0U?VTJhadCLf;cDW5B]gL9XHeNI[8
[9U@K4H5hV=Z3@YA^]R[<i6ebV0:h9XbV4;:CM^Ya]Q:SB5Vf:0RBZ1iZJ8XYc<4
FMHf@i1CU``c]f6DYNW5iR`D=eUQG90jQB4TM^6e=6Q1JE0SbR4<a;hWDWHA3F4k
039FJDdQ8jaCSM:J6D=/HG0hK1<_[4J?mBF5I/H8fd8@<hlD>gMb:3YYkV;]SIc@
WYlhP<Qd9le2BDif<4:/I>LR=>h;c?]k0Rn><HASFYCV35>ffTbC8Ycc/RM5_cS]
b0J:`ACALITDYEkDg4:TZ/`YFfFKfM<:A@JLeXiHI?OgcRT1C]W^RlFck`T[BDCX
^o:=hMeh2GWHH729bSb5d4O9l1_9M/=B`XAaM/Q96QoS1RghG_6?>LJ4BD>A4aYL
V@YiY;Ci`njmE8G;KOXNRVaM4V1WJ^T^^i>KD?d[Nkd6k8]kZO[6bndBA6So=LGc
NRc<MY6K50WCOH9?S]g_S[f^8HZ:S<An039g4;g1ol>YilV`3aS<[:bREn`bc0lR
``2gI2@B@NkA:QbYE2XhLNgnh]hm@SCkR^=SNocROWUlI8eko>PNfTo^lK?kkO7B
]NW2S;ELZfnTgEEjNlRgdXVY_8Go57L?eLB]2S3>O53koi1>9WgINJ9N6OhUK/mg
oYg_kZ7LRC<j^3[_S3n;FkbCYV]G2gXjPWilO1nf_nj4ZE2jkS8]jARBNi@FOnPi
?Zijg<<<?fdgYbNg8UGdU_PoMfk/`eSEn;eQo>OKGHc9VaN=geGjFOa^QATnGMG4
NCd4fbEobiU3ebcP]HLYNS/45/381H>n;8Fa_iDjb^ZEC/1[UfN]Ca[=PFe<cYFG
0Qf4NIOVk:ScXd5J<c;TREG@bf0>=2ag>9O6N]Ed86N[5CW5N>N1kjJ7Bl`cJhY0
G>JCHR2j5mFSgkF]bc3cSPiadfTbhf?6deE_L^:Ic[AROZ@[Y;?gVUo?O;<XOnDg
DG^i]Fg`YSCmXmn];hE0lXXQLjOUTiVI=efbJ?lWSe0bKGP6kWS[=bkXS4Y;T0^B
jVCUlHF;i=b7?YGK6o6QLglTFVI?0?E/2EklO2=2THQlEheWO5I=J7cNoKohd9h?
ofDPT?7Pf:RTV[b4HG0o7ZK@RW:Q?;=a[U_7WXlOV@<U:RXZGoN@7F^?7dW>?DZW
Z52?jYEWm9i6SalefR:jGOem8e0X8Kf__N><e>[MR@57F>_m6JTooPGFVg:n2VE^
I7=dLVEQK@YUKVA_HVX:=B0`86mRJPXa>3<i2VE^I6mRJPXb830PKf9Z2S`l82mD
NG1U82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^
M7<P=20`858P;deUI6UQ@Vmh85/`830P<cPi83<c=Ud:?Sh:IFiTKf9Z2SHP<21_
HVX:?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c
<B0g830PDR0n?R0_AVm^M20l?20_E5@b83TP<21B2RmDE34P>20`858P?ShP?Sh:
IFiTKf9Z2S4`830PKf9Z2S`l82m<IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5d
IB0_A6EfJF=UDTM282m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfF
MeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN7
8V=550^3PV;G2O8@D<K1DDA5iMf<J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884
`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0
I;_K;;m@9W?FognA8SM390H02TGE=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR
[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ
0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4
RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]
7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2d
K@I0iN6/CnlP0?850;CNW?<NQVaNT/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWg
VL_^neHkYQLoPB=95C=UANFVYjI;A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGX
EE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S
0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?O
Q6c10Q:@1gBP2SB1;S02;60=780cL0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H
0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?
VD;F41]J27U3@E0h50?5@hV@4990nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6
o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2
T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HI
hhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mP
Fk2G/@?HHN`k70k7`1WR771n^1QL<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5c
l69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@
NLALHRVaS]Q1_4TL9TjC54V691MB92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^
99lPGbD?TSm@U2PV54m:74E2fDhiB[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7
Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ
]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@j
fVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?
lcCV^LoScm/f[fUNok`YUOTZKRYlUB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5Z
fF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDI
VVjJbI[UV^LdakAXFP^e15[UF^NeGS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X
/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;
@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CN
E62jckC?36_VJ2HdZcFkaj:`g5UI[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/
Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF
^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieI
cRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCM
f3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJn
Zgd_n67m0_efn]gceo3Wn]OkC`@h1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_
dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7
RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOS
k>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>k
Qo^BilH[ihgaGOQUo944UhBbQ=54UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS
:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>
oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1
=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noV
aT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]
_JGfYO]gh7H8MmcMjK[cF9URFEkId:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@b
Z;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]
@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=a
afomh?E3Na>[jE0cXkWh13PQ>O7RaoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9
]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7
>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIO
k7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgN
oM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onE
nJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9
a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=
?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:
IFiTKf9Z2SLP<21_HVX:Fb0_BD=3@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_
HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K<20`83<h>B0c<cIM82m3KgE^
M20a82m;JFAc85/P<R0`858PGB0n?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP
;d=QM65/KfLP;e1QIfEc83<P<21B83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U
82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;e9FA4A4F2]8IFaf
IGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^
AFiSKfAYKVLP;dIYLW=d@fQQLR0f=B0_C65cM4=XHG8P=SLP;eMYI7AXLb1K83Hf
=`Xf=SLP=c8b85dP?Sh:IFiTKf9Z2S4c830PKf9Z2S`l82mDNG1U82m6KfidA6Ec
Hg9YL7A_LR0_AVm^M4iQKFDP;e9FA4A4F2]8IFafIGAYHf4P;dI/HFMc83<b82m6
Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P;d5c
HfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP>CPP
;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAdJ20a
=C0`82m6KfidAVU/IC8P<C@P<21B83hn2VE^I6mRJPXa=20`86mRJPXl?20_C6E^
IgAX834e830PDR0_C6E^IgAX<B0e>CDb82m6JFadIG8P;dI/HGAUA6ESKfAU83hn
2W=dLVEQK@Yh0KeHOeADeigoO]n?n@GDVA5Un36l=gd>_`I4d2082B?<88P@5>?>
48Tch12PTU15S?KX4SO6>1[b`jZYYRI^^mWh:ck1TcidHhV[YlWIYS7]JK9aLcJe
RFW?WW3Bk/JN=8Iinge_P8ZWbO4?CmjMNklokkgOnkUgkW_gmZgO684T600FVU[2
_AfP?k<o9K:b_BOL6iO]5hUV]_OgRG6Ic`5PegGd?]PCUddo1;0h7ebgNJ:noDmT
?m4I2Jn=fn4[XRFMY8S;^83XW<jN_TOR/_d<DN^jQm/Wk?J?BKKdQ1nIj1ln85Ul
:=`CRO_?OX?XW=j7=oA=b<lCcNmM7iW`a`3eocHPJCUh5/c`?C020eI:[@36?eZL
Y4OMCRj=dGlk_6I6aGF`VOCVeS@lYM?g;[floH_8EmT9ciSnBP[cY;m63KVaG814
9?]H`S=C5[dN5I`2cAh5jRQGD[j;//Ncf043n18lCOU5bRadhFkHC7TGiAmAiZJh
XbB=h>hQc^@mRi/Q3IMj4cQQIG:Zh;0T2;mFd73V/?2nhj=cV4ZcMaECQi;0_=R2
;n8;/1H4o1M`haJXQA`l>9bkCPRAjBSdDQjPc>XUh]6Qc6;Q?>J3Vd>ZT`FI7;hZ
o:6X@;QFY30h95c8ESPR[fNBi9dQS3X?2cmg?RRLYg`lKSZFBaj_2TNMjhBmV@XN
71:NMBY8MIj9The>Z_ZZd9>kGeQKY=^GkENHhd=26MUGNA>4TU:GL9OcHj4`Fc4Q
b@G>ID9NdE_27:Y8KR8ej_KJQ0cWGV4AVC:Mo^a5U<oQ<C`4NGQXb;eD>4//3GNh
;[Md_h8o6:k=:G8[^<EKDY^c?kLffifkC73WeVAW4koZ3N=Sa_^=Rhg5AXlaaiQU
M1WCSLTV^lUZnXhYdF@aVDa61Dl<E@Z6LgPL:PVFhl<VPhUGl1EBL^O`Y:hlnC<C
If9<H4YFe=oAhTE8E_3h6J_64O>Z@NL<2YhLSZ]>NPE>hcSMH6DdWPXZPD4C0d]1
aRLE0nbHgEoYZ;COHb^[lGeM4M8]TjGWjal7>^GmmLd1nIPc:1M[S>X<C[Xk9YV_
YGdKbABYlWSZEf`Nk^o]k_1797m8lTLXQnCMoId>NJ1=54mgmfX6DFJc@Vg]WAX=
AnAN:N:C^bFON;YO[gN;^D<cmd^ndm3QGaThgN6=n8Kj_Oen:N`;3[ME[FnMe]N^
ZKkFEofM_ZZda]I[OKGYmFkYZeDc]fUm]FYm]FYm]GWKm;jd`O^kVZ/fm=7Z5?eM
mJ:LdbcG;Fl9b68hj5?`9E;j=P8o2UKn=LSQ1b2=:`@1@7fOlQF=a^iC?n5o0MIH
SoYW]Y`VMDC;C:bb0TKQBCP4Yl00;a>O0`o0Lo0VM]=oNcFLPGLa4nK20?g_5EP6
_dAEO@Ljh:OTg`LGH1nLQTBZd`>cb3Z8KWD;bEkRfn0amImQ3YC2ho0JU56[Pc2V
7UF7bKX2kX=SL9cZo`M:c6U^Y_Z:nS6HH3VenAQIgU6GZJO03_U@1DfTO@c>Xi^m
XWJ20lXY^^OQ1CP2[l>W^1g?Z9eZ_gYI_DY;e@4Id4aY:ik1Zn`YkW7eNOEoe1PQ
T@=ie6/8m/9?Z?eCU4IYJoGSmk0?mn8na/]/Ili`>oRDf3SQT0];:=G2`o048C02
5n5ohJoh6N=P[F`ONdVmBodoB81j6ZDfTPSdDmY9JI36M0h=>0n[/@VghPma7oj6
bF?^H`;<9^HAiQ>fTEg=KVIo`fgPQ_Pmo7>6Q=QemIcj2oFgT09>^1oF`cHJg@Fh
39o3UlQBFaWXaW:/`PLX3N0QIPB?h0SCQ:=hVCV67n97n1WNH7PVTIW5N9PnIRmc
W;W0o8[]H_Na?f8oI:mcmo0<OhBoIW0Kob_F5]/EniEJ[UiE_j0]eP@^VYTZJ8@e
4:KAm/82n4LJaDU:YfSF;/8UN5=?7f46S<4GQ0:P7M>`61/X=N:mf85MN1S?DSZ_
ao8GQRJ2<C<f9XG9H9ZI=ZJ76F1nb`b`jF`N^iA]HDmANX=mUkg1g^1hKRHgRe_2
eL4N[XLkB>TUkVE^R7^K;n?_hA_iEO`0_h_O`kKcko3_6[HI1Pe3Q/l<Oj9]LIWa
HN<NVYdgJLfnCV_iK`n7LbSjHWP8f]67KK2OI^<8QR5:Zf/]?T5hmD:>f/Y^HiL`
lfPeW8LOd6Xm25]Q5k/JSZSobAj3mfRU[:<V1n1O^BY`lPMXM[K3?5Y54lVKViNK
TigUWR=mebGBUYnAWYKZB9Tm:gVVgFI=BTb`V4e60lna34:nGjX9RG9FB>JbY=[J
0TfF`Z@8gj@8dEmIU6^VnlRRERm<YVVNG_;/^<GC6oOdCWVREJb0RX9ldBn9lU/n
BEB`IGV0n2MmDU2DagBn@NNOe_TThUd^ZR3j7IdnDLJ@j9M[nS^SoY2_81m7_0B7
YB1OfcRlT:0e;4=eN2]]/52]NOSU=<WWUe<Uh/W6^_gQ]G;ClX3OUnib1DU7ZQD1
jZ<P_d^V>65ghUYYkFk52fdQS@^_3/Q/>2Pc8Jd]VdM>TGabbYI[S[n9Tiaocde6
VG7GQ2?A6]TKfTgPJV98Tl9kB:Y_5ZUIITL`8>>>RB2d6;/YDRgLn3_17NXFIK=D
9GE6^d<4;Z`83:EidoC=EhJV`52Z=eDG2_977=_:GCCjTH;51H/eF^ibK8_C?oaC
G?o[DHdj]Ugl7M7j5E<0X8J0E4MabV:kgXU4`IIZAJ@DX^fUQ1<m@JAQMU4leC93
JhIebkbk;R`?=4n6dNV;1aOZmPfIDm?dUe1ET?a3DN/RVRWb]dYRm3Zm[D?Bf:OC
=N49SL5]_@jJDI_XZKDRHgRBkmMNUVhJMJM3j]CV]enODi8UQolV1LTJ=5[<LS:m
`9/2;UT<TX:n9_?[5C0g1DhS3PHEE7LXh7>>d3LZ^nH1<^M[Bjg;AofCD91?RS`G
LG?caA[Z^DIK:f9DS=J]SHXeHRL]9/j]Dc94X/52@[0i@3S1B^[A6dbOHR?1h29Z
Ye1[QjZ@NcA8;GA?]41DEaF>Tm>lO7ZI/UU=PND1NL2G;W]m@IX5F[jSC@5iU5I^
<4QNAE>AD/AK^a`C<AMCc4EiI9lOKhFnG@JXRF0dZ[GI791LlVPdVQkEoVmaFD6h
EN6MD2RP^FR@:cS@A7F9B:idO@iLTX_22VZH;Z0U?KVRj9_mVa4^VHZKJRjTJ4]d
Q4__4<9U]h?`X]]2^7`ZdVT8Ee3<iA[2Mgmk2=lc3N7:KdKH>aDg1KVHX_GZ25OM
8HB[K`MQgfdQk9n:M1[2=ABcGd=hbKN7L>ddQ>^n6N6UDg5CT?DDkE8MhFEg2>66
fd6hlKH@_WLZdVT8=e7<mfX8;oof45ha3N7VKdIhiECL5>Am5>e:7N5EM`SQOkPM
Q0>gQG1`:]9Y2;M@c44=hO^W4?JVbg3c?Sa`bkH;MgaSGWdCi?BUa=^QRUl5VI@?
d;V[QEBCMcV9M<:P4cH/YRm`kH3=4Zlm9G01Jo1MhQSj9PO^<YgUF;XCZXkOdiP:
5N0XVj`:`6G:VT`ln`7aA8e4FJ;V3n0/e@9HiCU;;O54iaG=]kU/fIB[^47UZmoc
[geI[G0==nSLCceTD[AgDel<F>QDLlGKE8/1k4Cf2OH0micUZ4Da:aI3SPG1J30P
Hc:KZK20TLLmb79R//GR]Y<^VNOMMW98B>1I/hDcl9S080]<Y]6TH=1[YTmQPmW2
lRBmk;DW9JFTY?67lK0U=C7YR6_?0gCBCfglg=4`?YkJj8oh?ZWa>J0bYJ:bXV6l
H[c2EUJ9=W]I6Oe/IHDkigZfF^_YSLf=Y/_LaN3>^Hh91D/:mV;@<n6kdeYAHJAL
=0mKFj4E4g3VO9AH5b/Q>oSQf8j[c:`[nlK?_O1;iVVVQMTe_XU]ok8JUER]S_`1
`XDScT9WfacHkRe]BFZaMC?MBMff;L`VUk4^ZMK6>4g234jHBAQVVc9CV8C<K1=G
U=heXdQ:bc??L^O<C/g=Dg3=/:^oPhKHn;TfWTK[Ga[6?Qn3b_7:<G]IhGRI=[JR
NMFK_GI76Vm:MA^bS0k>PgbJbH?P@C[n?oXXS@2;5iKL]B0kBg;IKV9IUjRM>h`6
hn`hcDGVh[JJQcIFKHom64on[;7XZFEKHa_oWMV4C8ogg]b6kiNf1gO4oW]l;m/T
;GcZjN:<F=UhBgOeVQLG2N<gn9T7kmnd>eRHkBT97AgLL89FAH]jQOlnO`fL]59>
Nl_Cn@>hWfL55;S]^9?O=I=_=[6?>fffFHI5CSIadBac9Y>IVLXF<NGF8U^JJ2i:
CAG48jk^>00=Ha?3Yi53INFH3X5eC1on8/Q8LLo<nXhk?B]Q][THTY:]aFRgcK0J
<dSRPBe6I3SFhTP/QQUf:TaYQV;TT0[]SPB]5MH:SbMNJXY7Fk7EQ2WBG9Bn2cJ[
OCh1^72n`FQ`RMUI=^_24YO4IN82f`GGYJ7gHmOoo=T76nk>_93fk:WHNbZlL^g4
FEbB`en;GCTgn5;/kMRUF2cflj?1IokhhmL>_HDWd7oimoYoU@ZjHHW@?L3ONnQ6
SFi1g92U6i5^=NPjSAim3eRab^Oc1CbeTGGmTKj^mS3YheK=`d5i3VG]7]ZWCSc4
`aB?]8M<UfWOV6J_e^Co1`n/BGP:IFiTLgAbIF5]2VE^I6mRJPXa=B0`86mRJPXc
=3Hh2VE^I6mRJPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE7A5EHBB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4f830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d
=B0_C65cM4=XHG8P<CHa82mGJFAdJ7<PFb0c<c<:<20`83De=R0e=CHP=CDf83De
=R0e=CHP=CDf83De=R0`830P=CDf830P<20`830P<20`830P<20`830P<20`830P
<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`2S0P<20`830P<SLh830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830:<20`830P<20`830P<20`830P<20`830P<20d<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_ADM4EEQ9:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83Lh>3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUiF5A7
]SmeUnjVfGYQj@JJkZKY1@5I6d4H^F8gRhRR^7@KRH2RX:94TJPA0THCaNDU<A97
<aYW4UoDZ1MLd^S4T0@oTfM<c69FiddbDBOcgS2I1OfbB?LkmcHBhI_Tlhnlg?^M
ZW?Ze7;ZEjO>[Ji^F[Vj5X:Q3FPXWe_M^0S4AoLaIP<;6ZXKoK;Z6P2Q5S@g6O`b
J`>PUbeZG=cPUfE?0LQeRiN]7FXOaP04==GEERodjn4fiUUeF>2GBBKVlGD=CF_l
/^XTiZW;ER`HdZ^o@SVZXG[=d?Q`5FG3l^Z6FWmmWE0o_W75ZZHQFNPW[g5UkE1m
hT;kgP62YD7`90C0DY021@Yl:`6TGlUe`:1Fd><c]N?gnnJ7i]d4YDbDiiOmQiQo
M?j53MoDg[H6?R7k5P/2k]@GLTV2=`4k9jS_3gaRF2>f`bC80aF97RQ1bTNb8bDV
C]A06cT8Sb<mRdA3?MT:Ji6f8?dJRAWV3Z7D@kIf<c;^35T;DF@b5lSXIhIYmAYi
X?hm3i6Lg:OoA??UFJ;5eO^2J;^38F2RW3a;m/=2d9?W`DcF@C7Hb9hC2L_dEJPj
18e8KDRdV19bZ3/fGGn>986I8MS60[4<>JgoLeZboWZJQb;Mn]N/7PJcEf=AhT;e
_KYmnUMdRoGWT8khEHLC/<IYoB7M<_g>F0oIdjeoD^LQf>H9OkIJQde?ja/B>_D;
ddCmU4h?MJAKWh?jfEbP?R_KZ;O[[^UC[1hI@CUI=dDo9^fB?QhKHSD3MV[VU?XH
gDkmN5C5jYcFlDQWbF6b5lJ@_MgVbOXcb>9dCi@TI7Mjb4<WRVeYIPmIafDEfcXC
RZgVQ2UjLd:QeH[lk3NT6jGgBBM:djF9DY_D8SE:XjEQ<YE<8@^A1LWT<YU<jR4_
M^O[9FO94LQ7F8jLT4UT[8LL`d;V;3TZ5QimBLK8:1W8`Sbncm4I2HAib96C2X53
i[A4i2@NL_B4_nPXYlLm@H0A5@Y:h37152PRXf0bl6BkA`:K8Y[c=OVZ2LZL@/N?
9EFRiTjJn>>?Q^Shc]8:5gmHinKC1LJWLmnY[[W3o6SN]1YE]@F9RJDceYiXKUbb
b5U[LUJIW;E8EOcFiSX=geIS<7@]JA@D1YjfE=D/Z1?bjUZndEC[h9NH78J^I[7M
:?DR@Me/LWC18^M<EmLR[]KAgL`e>dgE3_N9VX:EUB?6fS8le/Z2Oc=FPM3IBV6/
6[7MZ;4Z1GF=<5JU<5JU<5H=Eb>>9DcNFEmA/:X9_M?P[2lel;H:_VCjG1M_Z7Hk
?>@P5SYF0m/;2_IU/;5]4<FTP1k0m`WBYd;^WNFk`Eh0QKO1m`lj5aNeAb3:Vil7
_K0Mm/9aT<0;b=_PO]P=Ki8U^;OW`DWhT<C2F6S3ONn1:O0FlOWNQDG`7=I_P]MP
5gAQm;910hBSMPLanmJQc25O0a]m_hEhb8I7hFG8`Eig@;o_T>l4JVO0;3P<Ak3m
AF:R^QRekiS_6/QP>_Ji4CG_nZKhSX<:TZ00b[5d8i`SI_YCGaeX81N]N`Kf``5h
5Oi:=Y2C_SYO/nnbk`]dE@g4@0Fn;N@TnH8ncScZNlKg?ch_8V63<CQZ5Nb4gf7o
ao7]aM3Z94]94mU9MU4L]H4jbFaR8kf3R4<25>5K32]P<b;@0gg`CoRFO4eYJ0GM
A9ogfGgoPT0XaET:<jV5IW`O`gL7c^T/TI1D<XVDTaKb5=U5gZO6D;<X5oDP]HJj
@DnUim5[jONIED`g^hgM;@Wdg_BMmEg`GH58d<5m/19JLGJ_`FDHP>l8SGg543?9
9@GTOWcKb5jZQa`P?E@ijBFGZL?TSnA;lSGiWV:Y82ZLBZBJZ9gD4NXejVfjW]i5
oi[n8gfCVL1Bk07f^/@/oLaKhmgROM^Gjo_2m`f6F1THLFD:H2[<QfZLKB=T`/<h
Rj?h7/MEjh?cl:KhOTURX1nn@AB0Z4PDBBMUn4hUdlPRDTofTC?hWQ=]^DGQ@U01
U9::Y6:X2ZZ6JZ3JZ2]D6ae=Sj4Wdg?YhoRn@Gm8Odmock2<VPUWRYPBf<Hd<7_`
?LRl`7@ckk0ik0Af:S^KKF>g/=_X1Nbkk8NBE/T>BKOTJlWO<Ba>TJj@K/?ENA=m
mUGdiAlNQ/BSmNV`71H@1jV1CUb=0j@J>]2k5Y;=R5LSf7bEM2]MA:FR=ib3Qm1K
md0;K:7W`@7OaoAQn0PmIAUff@KobAB0SWdJEfL3Y:8G3KeL`YP4VmERSSO56@dH
lV>RXkBJb8S`<;E:Z@P>2Y@7b:@BUZ4Y0TU>Df6EPKMDlHc5E5bL;<RVJRbX_Z^P
2[NbPBlLFHLg2>fZDCFR9XLe5hfZbOU[L/<eRL:@1gW9B@JWbL1OLYP<7S9g^P_i
k@jCfl3gRgbIb3l^l/786hgH`>3De3T<?:Tb>?W2i[X>IiDS>HWdL0R7?3U921`L
10XMlc2Y^PD3;4`BJSSi:9?3bF]=b:>>=S^[5o;Udee>AkCAj<Hb;9[Q`S6BTnYi
]1>f1Rdd;McZhJ2VB^2ZikUh^][=DeE2GlY4?];Th2?GGMOl8=kQW=_^D_:D^K2j
]Z>@ijZf8[R2F2E8eM]@:Zd`H;OD9[N;9i^6S11/G8:F2^Kj_`WVZRD6?/1DH:[[
F5:5h<8<EgLD5bD6Gak:GMeJCR/:bDTmV]IL8ljn9gURlT@QccEZF_giWaoaUkoG
:nBJe[k?<BnM<@`04A0`UJ2M_661>8P9SLdFT]Y/j5R@SCSQhbHhcGZdIa9?XLo@
IYheUeCcKAEgc:Qcn8f[F^;X3]16RAnQ0SOF[nY@S<NE`_X:Tj7S9Wj]ZdcmOaeI
DSeD8S4[KX:P51Ijf5MhDWf7KaHnUVJLMIg6E2N/Kk>hYRRK=<jk2U0FX15/i/?`
0ek^<_86=aKPJC:Ye0<1iJh^@WJh?LBgb@<>G@nNDNWimj<jBG2eNPN>Sd9b4QJ<
<B8g=/U@R2<G2[iRj31dU2c/<1@Jj]2I6;>HXj:f`if225Jh42NHRB=bk^QQ]]K]
7XomY0SmH1>/g^767YH<mH2iF9@bR9EBTo1SBU_:GM=MO9/SV^LLKU`5M=oNLQOO
Rik[MV>]]65;dN:FN/f@cNUXLmXHe6OhNl6cBa]fhNkX4?Z/L9V<O6m7AgB7/=ol
/XO0j09^Z<03@QD1LPmY:lNfV9V<dN8J64e6=</]H9Z9;Wg7Xo3<o]<8I`gKSBg7
XKEI8/;I?a?2>ON2l?Qk@SQgf=8A2>NQcKT2`[ojiA2N<0;Qo9m6V1^f6hfLR=Ib
8/85?a?2Tnh5HLLm8N`L]W@4`XEX/e=0^>RG@kQh1<8U?hg`i66kdLQB]7JbR?2D
W`WQ/W]1N>Xm8Ca]f=8A29NScM<4Q:OoLPS?685`aDlS?7?HKSAb5UXkDdAhm/n4
l9ak@MQeC`RkQbdMPO1L]=T]87cO<<9L=0mgan6fDF4GO_K0?>l^b?6Ta:ZPP3X<
/iQE`27e3NEYV6LR5B2E8IE@>A19In3IFoRISCndl@W2Gb03V2O3jZ4B2/oZ3;1H
;/Dc^o04R>T_WLSog`H<7>Xi2fKR[in_B1=UX9KC5;fK6L^d<VM@Bn7_560^hnmK
6U6Hi;nkTZEhP46B:C`0Ui446GWj:_:HBc6W<@nh2VN`5L3/a3?H4h]iJUZ6dZRd
8QD`>cbgolBno=dT3e?f?Mj58>Zcb7mCYMCC>9J1Td<:CJ9Hd39h`e9``WRV6:lU
YUiCg82D/_jdE;Dag3R;g?;:ZJN5gm@DL;i?V1Qf=hCR[m47^<S7F58X2kN7/S5f
JK0ZVejQb@j<;M8YV_/d7o@?mT=nOckf<VT]U`WA`AIRS[84V5U;A8S61V6P/Y5X
6G8:2G:A@N4fXZH`dLYSK:1T<17^1XR@R4lkGQe6ARPED/YX/5ZDVN=DAUFF<Y<b
aE7:/<R839YKGcFWeO/W[kNe?[nIf3/>[SVjOfM:lC5fmoD^ke_NZjmhooKiFI8k
L9`DOWOm6c9SP>Aj[gSol=VVRcPea:D?9gR5OA:md=@U8ajB`@DaS3B8TGJb82l:
42KEMfD`1o;c1bhQ=?H9I5b6dZC/Ngf?IDL_OJ]3kCkhgG;jU]PGQn/Iboh6h^0P
=cF;:FCV/4]ebf?GaFhTSe6b<K:ifZGJmM[e<JNd;<BAD2HVA6^DaVSa7Y3EQhK6
ZNEf=F_@[cK61ATOUVI7[8P;/HJfjk?ShX]<OW07nQDgnjm1O]iPGWjoDYFCXX[<
8IR[LW:DV42U27/<X`db:bf1ZQ0K18A94E`VF26g4ETh9XR_@R7RRm1VZO99e[P/
NjK552NEB4g86m=EhF5BBBRAH04j`^A=[oJfIlkXK>TY/S0_d@F[RNgFUf/;CffY
bEhHAHOLC^PQZ/HEYOJ:YBdk]iE^>]]lfG_[Mbn^:jZMTYDfIlUQ4ILdm9lXMPnT
@AnW;`VZB:i=F92l>V5e/ZCC@TYURG9=HUP`oFeJV3dHOmBI^32UGO5`L71J]3fN
UM[CPSFMEXOBPkNaXO;//B/XOH:QWKIB6DGYMj7B?n1g?0AUH?26XUlQh2=P8d:B
UI:Z]D00Jm6Ihb`BX6g0d;9DQ2?6Y;M1U5US8`bA8U`YV<@JXa4c2bK3cZS84kba
_Ada8iD<ILn8@=m;m`<WTMYSBDKjGC1V2S3R;fM4<9J4Qh69A5coOI2]l:DM;ihj
X3:[Hb`A]A=GkZhmjKB`gMab4_kIgh^B2Qmhf?_?Kj`TlXf]n@o/G_=D<b7kJLZ@
oOSBYSD5jii]O>?eWXdc<WCj[[I;GRo2R_/b4od]QGd6^F2HalD5D79I<:6XLbZ9
A4Y922^EhGf;E4j]3VBoYX>T3>dQTJM8Ik3/AKV7^4j`XDDQ8X8g1o86dJ_b<L]C
iXRX8G0iShe=I5XDid?CDXTbP2R=MY:Qc0Pg:JWW_GKbm^0fj_7Mkkn?EcEK1Qod
/^AnW]iaNoi__;lEK2=@h;^:<J<=372FBbaFKMIC>D65jSWZaFYV_2`XF0Y1l]2@
T=DZ]EXE4VY@ZJFPSYA7f]6`>2hZn>6@49eZO2S3f0dGM<5:JGKD2/Pfa1DIoB]n
/kl?XdaooR2^m[F1>b/]K0>d6Dd6om;SfV/`3=TdNQ90FNQH_3C3:gL36h=k8T23
2M4c=Y14Hb;Cn_N647XDNL9b2f]MZAjacUHQ<]:hBC;BVO0`bQPGKaeD]G0cWmgc
DU_UYYAW6ZR_1_Oo:Sfi_?hlDGg_kCo^oIN2=>c9SGe[ONMcaE`0CAoc[[BXSMkG
;g[ojoaKhQZFnCiSC>`nR0H[7>9b7X`RTC:cc:YeJAn5alSV06VAC6jd6^dQ8F7d
1JTmV[GJLJlTD>fafLXETG8ZCajO5YU@I1>16LaIGcYScKXD3HJ9XOg@Sa090?T3
/]TBH`R=00U[<HC6fXPU?=h6<F[TQ3e165Z_<=Z8>L9Z0id:4f5?R;62n3N0/0?J
BBG6i8Q`TlF:DH?j0@iC72PEHW`FhhTT?0c3Lm7;g@[Ca8e?Ml/Wg3mkbDTBi?gO
=keG9kJ@:NgKF`lf7MnoWMggkLIIZG>mOo7N_RoIM^?JjmkgBAYN`@FN8@^onl<[
6iIOf;=g/olkE>;kV55R716`>/:=eK:9[2fRF>9RjmP]f/eA^j<22VEBXmEZUl/e
A[^2INcA5cC1DRY?6Y^6oaC<hP:38B6j?Chkn0iPR9;RiV1>RaledJM60ZJgJ:<2
eHAFVBU;G2RRIE0RF[@FGLTBR:8Y107CZc4QDNQ6iR14C@PE@el`?ek4kdGZ48:0
fC=E6@IeA;S`BH^cf64XR0QX4HE/jCQWnfU;G]NRMoka]jm8cX<5dakaGWS_DbZm
Jom36oM^gTGVk/Z9oHRDc2lSe<GGRLekHnmO_=mNm1jkNY1H]_?kmWHm]NeiHOm5
n[jV0]RiN8<lheC`F7U_27kKlSTc4i4CBD]2i<ZXb<PXS0h941hB7T[[lFAb>d:[
SKY]G=`R70H6bPH[LoYB<20XYSY[7GPbb<o?:a_<jeL<G/??X3l@21oPm:aahL:l
;7JUbIka`^TSAbcQJL6aHOY9e]JiCcc1c_ENfCWXc5H74VY7P:am<GEnYnSg:nQL
jR;N@PKR?G4R5ak2QPDbF[@9KeUUFXgf;N=IlE0bD7KYPd]n2o:ABd]5c`^C2<=U
IVE@?lCPL4Ygk=BJCHM?[7m]IGWIZPNVCE_5?WflML?ATf_JN>lS:anH?QD98jGh
n6[aS__O?D5HZ00eWU?28@8]dh0Fccach16a</4KO?n9EX:e`5WTV>DZBBb^GMIL
feBoX1[[n;E2iF`T1m9<Y8E8CDPKTIi2NPkY958OdPM8ega33o8`c1<l;hnDDdO9
JJ?Tm55baRPiLiA/7bEWSI9cA/U=XfANT?l?=@<US0YUKVAcM79UHFd:IFiTKf9Z
2S4h830PKf9Z2S@g>C4:IFiTKf9Z2S4i830PKf9Z2RQ]HF=?Db1FIG9cJFm^834`
;S4d;SHPG2Q2MFU/I20a>4Lh=e`Y855eHG9dNR1@A4I3KfidIGQd:@YUKVA_HVX:
<S0P<21_HVX::4@j<S0a>C0h<c0a=38b<CAJ<30W<30W:@YUKVA_HVX:<B0`86mR
JPXl?20_D79_I7ESIG8P<CTP<21B82m3LVEQM6U_KTAQM6DP<S0P<21B82m=KfA4
HGAU838`830PDR0n?PYUKVA_HVX:N79UIPX`838a2S0`<30`<30`<30P=SDe<cDP
IR0:<30`<30a=3Lg>20`<30`<21^80X`<30`<30a>CDe830`<30`86hP2S0`<30`
<3@i<cTP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`<30`<30a>C<e830`
<30`86hP2S0`<30`<38`=CTP<30`<30PKR0:<30`<30`=3T`<b0`<30`<21^80X`
<30`<30i<3Pc830`<30`86hP2S0`<30`<3D`=c8P<30`<30PKR0:<30`<30`<S4f
=b0`<30`<21^80X`<30`<30d>3Pb830`<30`86hP2S0`<30`<3D`<S8P<30`<30P
KR0:<30`<30`=C8e=20`<30`<21^80X`<30`<30e=C0d830`<30`86hP2S0`<30`
<3T`=S8P<30`<30PKR0:<30`<30`>CDa<20`<30`<21^80X`<30`<30i=cH`830`
<30`86hP2S0`<30`<C@f=34P<30`<30PKR0:<30`<30a=3Hf<R0`<30`<21^80X`
<30`<34d=c<f830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<S4P;e9_Kg@P<C8P
<21B82m9KVI_834P<21B82m9A21K83aQHfEQ<3AUHfIQ<F5T=f9S=3=SI3ASHCIQ
I6H`HSEQHch:?65SIF4`=6ESIV4aHF@gHV<d<f=T=6=Q=V5TIS1R=F5S?R1M83hn
2W=dHG9dN79UIPXa=3Pe<`XU9DE?APX\>"], "Graphics",
  ImageSize->{389, 336},
  ImageMargins->0,
  ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
  "ba0913e0-9735-49b6-8c33-af56564f1a08"]], "Input",
 CellChangeTimes->{{3.776163721016583*^9, 
  3.7761637454038267`*^9}},ExpressionUUID->"fb8bb483-8a56-41c9-90e1-\
75b82d1bd906"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"9a4347c7-39d6-460a-b6f6-cd81eacc3ee5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "t"}], ",", 
      RowBox[{"b", "\[Rule]", "t"}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{
        RowBox[{"90", "rad"}], "-", "t"}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"45", "rad"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}, {3.776100453248015*^9, 3.776100531039163*^9}, {
   3.7761006269844503`*^9, 3.7761006551369762`*^9}, {3.77616327535614*^9, 
   3.776163328315407*^9}, {3.776164093288391*^9, 3.776164114268568*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"5288338a-a98a-4647-acf2-4c8288e7a787"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776100665609866*^9, 3.776163780215143*^9, 
  3.776164115671545*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"2f58128f-f026-4e0f-8669-12770c61e9fd"]
}, Open  ]],

Cell[BoxData[Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=F;]^G3L@kOTE;>E233Ul
Uk6@aYgPkH9D0Pc3R0[30O8mnM>L8CW3NmL[[K60Y7^FW<OQL<iLOKO?m[_mkNU7
/2lo[7N1NPZQfH2o?LG<SoK7RheDWBnifU23Bk4Tng[0RWLUnV9RJ2kjS>di^5Im
]M5GUoOSRjENG>V9=TJ]^QiC]66I/H8HMHIm^ZZAXdAd/=B3lik4egY2c1[=Q<a>
@Va/A=9j/Eo]5j@o28RM@RjM2J0FGJX11?CTNRgM_1h`f<^]FJYHA0d9E`0Y0BV8
;OJb4IQ:cIG/`M9JIBP2lAF[a902bi_5=/48W<H2U]D@QNZBKegM6DF`Ch9BC7?I
UZjcPcoV@@_2o5@@_[^>j[24bZPQIbh8aD9g?]L<Q5`?_UP:11jH8RA4V@XRG0Qc
Veg^jKRZ=XOmF2jFB17aaiW=EN2_^5QS?UQ:dN7d^4ZV?i2e41B6ARFHA;h]2K;c
Nj/bHT`P7dB4k29AHb8VI9SOUZSPZ^1R91l/nN1ZKKPHi5g;7DLV21L/@Z`X5/Gh
n/B@jl7B@[HkcVN^@ZcTVXoQH0V>FcVjVh31;Xe9eTPRJTD0bFaB@8A4>bi/jjSS
A/AG@K228fTcDj@LO;AX1KP@^;hhYC2OGW3GR`/Um?E]@[gDfZg/=T4@lH62E2`4
kfZT]:d454D;j4[ZAa0TBWi58]R>EReYo0MoY`]PPkWZR3RgE7^f:=j@d1361EPH
///ULOffhQ82WgUB@IQXBfI`P/R@9BiaGMn2kX1b/G^g8>X3N`@3]f31=j=Fd;PM
8T8Y;SmF4NbCB1B;TX5JD^CPKkK3CiK/]jTCCin]abOHcdn@3_@5O1ki5l[G_VaI
`1WRi4//9jW8Q=j5][6K<cXTE2N>:TJQb2<REZUHV=TR86Hf8/hhDa6DR3[9UI^>
R0h5eg^K_TaHCgccA;QTPNZMf=QB/Cem]In7OYi9<211Fbbc3B4=865S/9T2NY=d
iY00i0a4iF8QG;hZ5kY:U2288@G46kHYiS?D>A7ZI>U>igHk^[:hD`Ck92S5M]aZ
BNERnk_=aBP8T@ED5KEdE0[CXl<`P9;EWQblMkd`>m:i5N6SGDZQV6Z0FQ:4;nI`
acT]>JVX0bZ/=6:XX8NQm@0AMh9`RaBQ40c8TSfeY<QfMi/:;P_ARUiMZE3=[ADf
P5adNS0QOCV4h8Q`ZE@[1>7@A2/46cG=FW6`9;ZPkSRUYADMf]i;SaSJU^Xd]9lH
dK7EWb;H9e4YY[T/@i:L>GRkc@@GQCIL8[Q?63V?F8:T1/`8d[WiGQa4I3hNE6Am
;j91LomF3742hUA528N;AXVQBk@Xh0Q3@l?J:R88JTQRTEEVYb2F=R99/F;NjQ7c
GRbeh16ZIH[@DNg0U20LTG^im>fIXkIfhD2kooYnb@=^^aP@`A0gHiILDT>XIbXM
]dfTR>MKlWa5A:`DhO^gi4ba7K1Hf/Q:JlbBC48do`jel6m91cIPQQ]WcEC/Ykl7
RL5R_n^]hLDT/QckfQ;:UemGgQ0SZYPk8<lF7B363RfhHMQ4=S`nKiXi1PIV@n9^
SLVgnDIF`d=@:canOkXOG_c956h1R?A@LC>9V;K_AWQT2bUNfcDJhVK`ed8lWdV<
3]=2<50?c7he[]CO7@RXXo]JbQ4oTMil`[UTgVbN5o=hai9Y0V<bgRM2ac_YZoeh
`GDLJmJ_bj_mkG;Q=kC;5o]@?]S;=o_7aCjK_AemVfoe;fb?^_gX_G_dYlP=nhkg
O7=k`E1h<gIcSYe^kDH;afc_klI^7]:]kGR3]1PXkhLNM?N1^89a_Jg=G<3PlL8]
Lo8oOiecR5k]f>olUXQ?/1SUeLik^olkK5jSI81^Hk>@ohk[agm^kDKk`MP[IcnC
<7NB:3L]QMQQZIoX^6LYg[A43JCTTb7`RP7iKEkkTENU1X?/=WCJOUEJ=hTMed;2
>>ffad<eOmZ7Aeb<Ano8?R2Q_ncUdkQR5P=9AZoTbcOn;OA^dh`IT`7jY=4nRLJd
<;@1M<Z>M2:VD^PLYPjl6Hm^Z/e;4H`ON5?_TOo3Y8]X=N5]B11Ybka=<<b==N0U
KAW2N3`=6ODV2>A:He9/ajf6=9?U3[?5Eo/A<SM9>ODc64C69=NBcifkhCZ3BCiJ
e^QX_gl`Zj=]WZFeWMjcN2AB/I`?B<ZSKH9Lo/d_PPRGnNNEn9>U7e=amhgeW@5T
b=o9a_W4a[1b?6@<2=gSoaA[Wj4lc8dOhdn/E7l3`271YVbLCd?D[aTjM1id??bW
LKF]MoWi^6nmeZ5dWS<oIh9>3?7D?ZTJ;8Qj<U/hOXcR<nOeiHTSC<R3/TWBN]9T
MB/cHIKMAM=f^VRjhVW7NdgDXKGbFcHJdjl`mKBIN_hOLfUIg0YUKVAcM79UHFd:
IFiTKf9Z2SDP<21_HVX:<CLh<`YUKVA_HVX:<R0`86mRJPXl?20_E7U`IB0_D65W
IB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc83@P<21B
82m=IFAYHD9_N21K<20`83<f>B0c<C=M2Shn2VE^I6mRJPXf830PKf9Z2S`l82m@
LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P=b0`858P
?ShP;dI_KW@P?3`P;eAD<R0i830PDPX_E5@a83PP<21B83hn83hn2VE^I6mRJPXa
<20`86mRJPXl?20_C6E^IgAX834a830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUS
IE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm
=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9R
e`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H
5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ic
e_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JW
iR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRL
C00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQY
iNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi
_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_
803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG
?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX
^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[
Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0Md
X0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`0=B1
N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi
@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;C
H@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56
F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQ
eV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/
>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlL
OakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH
@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8o
D9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]
Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZR
UF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNT
nm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK
=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?
YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W
=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhC
GI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6o
HIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[
iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI
1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HR
nbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<
5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?
B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;m
M_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92
o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9
AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=L
U[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=
lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4
]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/U
PeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^
G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]
cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f
27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOE
YnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3
cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/C
ZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_O
jH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CB
WJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffm
jG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<
NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?
:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:
gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPV
KFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa<B0`86mRJPXb=S4b2VE^I6mRJPXg
830PKf9Z2U/P;dU3@d9QLfET834`830PDR1M2VE^I6mRJPXc830PKf9Z2S`l82mD
NG1U82m@HFMULb0_CFETJF52KgPPFc0P<20c=STP<c4cGB0_@fmeKW@P<B0_BfUT
Lb1K838P<21B85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U82m3HGAQK6mW
82m@HFMULb0c830PDR0n?PYUKVA_HVX:>B0`86mRJPXl?20_E7U`IB0_AVm^M20_
DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82mGFUACF4L[B6E/MVEdJF=Q82m6
KfidA6EcHg9YL7A_LPXa<b0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW
82m6JG9cM4=XHG8P=SDP;daQLgA3J65b83Hg82mGJFAdJ7<PFb0f=SL:=SHg83Lb
<R1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P
;dI_KWA>HFeU82mGFUACF4L[B6E/MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPP
Fbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`
82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd
2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^
M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P<21_HVX:?3`P;daUKVMdJ20a=B0`
858P;daUKVMdJ34P=CTe<R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06mF7]DE=NiokkcV1M@IdJDhC6L<cd>[`4A=0Q2`PPc2284aMPI8W46709D4ZZ8
dBjma<HHAd<NETde=O4nL^<[7/6E7_C64Zn^9^/fSFUGTa]_eTe]H]YeEeQYkheM
J@ackWO>01EGTnDO[Y`mNgo?_ONgOg_??VO___DK8i040l12Dd^h]`?dIoJWA5Jf
mhAkhk;m8]7<m_hn<Bkc>@3/^XkN1g_R/^W701KWPn/fCmBgohW/9cXShKEa>ga5
]:BC574I5a2MdmWCmdQL]YlQJUggL?^4gOhabIJNl2<CoL<798/?QG/RLOoIKa2M
do_`Q[h9nGVRnKg[8a?n6:3ng`HT;@O?PQVn3dIP`4ZY5L3hAh^Cm:SKbJDanVn7
elbX^0hfTmkLVXJWM?[NYINgOa7i:S_Q6M=OBF6Nm=NX8CNF2i28I1m;N6K:X]NS
PU>PfJ=07NE:bWMAmWPF>f00Gh:W:Km8VHD^g0fK:NnRo1?:g1AgU:@Ag3g4VKaW
LC>ThE9_0RN/C4hE79H4hML:6/hL5]igO7@>DfWf[V;ZD1:H5e_`AG`1eX:0o`9^
g0:eT8<7Qg?G2B4b7HENbP>DFKe4?3ZDFBbLaga`LdQe/R2C`eN5?a@E2=N:50J7
Q0_I2TOTmDbB_3>4DNMQhNO>1hGcU8o7CLMbbN=EhJQcWK0gDl63@l:cCPFYcS=a
/]59EElENW;g2f^;M?^bo@YcO4PX8o/ZKh9@D^XBkW9n;1AV:bHT^L2iC<P[NT^H
@aG9CJA6gEjKT>7L:b`RDjKCWkf8lSTlQXLP3`l=^IL:IhVUh@kGiIK^Eo27`kDi
AFh5]gQ;JW?fimIV^g>G2NkLV^a/hUNmHGc<N;ma/K7Hj37V6;><;V>j<MUT=eU=
gc4UVR`VTlVXh8VQB/5`3Xm39L5bO=QT<?4:_T9:kQbNe9DWOfKRC8`9C<V:nS]J
_0S92QhoHmDhHUhej9a1`I?3LME9[l1Y7:LK[8c6Dd4U<6QRH2W8n:ARP1fcnb/M
UOIkK6De_Zl[@[YU/_AloN=0Ykbo_STP7g<6iF:=DIg1BGO79?>e]6lSVB9E7Tom
R/g3oKgM7Oj8i0m9oPSUT;bk_m<Q3kB9h^W^G/dPbVaFZ:fmDj?QR=`[AGab]n@C
CoO[mFhaMfSVO/Ug6S[l:`>W>k`Age2o]ml_QGg1hKJZmJgCn]XeeMOjZ[oCEiGF
f7Z][cJmgRem]F[V=Zf_EZf_EZf_=VnKgYLfN7mGLmF6?UZMX[n[GYAcV^FjiBd1
F@`7O@ZnA4[OA^17`LZo1SWl0:AaQB00Z>mC_Z;Af7gZ9o`_`1[[DOo<U]>TSVRI
REEF`2Pl2HOP51SPIN9ch05h3]k4K_Y_[hHcl2iV`U`HX?nm0/_PUjRZkd07o3?i
ml45f0NW8I7Zm<0//PjRFme2/YOh=WQ<oDNH0jG`>;`6IMCZ88bYAmEQ/Zj0nn0H
7:Ojoh4BLiZKZKjROP`VF4i]?TJFMmAUjRV`@ciD@A=Y7h?cj6J_Z9gPP7::kWUh
0Hk0jo0YK/LcJZOJ[eiF[m9BMD06=5?JRVO`:W^:NeamG_dO=DI8i40NmAZ2_O1?
e?hYBZ>d]O[anmR7Ng4OhfFf<fNh7Ga:K9a`b8DUU6[QHGR241R1Ro2ol5OlS76`
E[J?_JCNYOhO940mSE8KB@Cj:NfT=4QS>XL6W8OEf8AKlLNh3go3i37g<@5V4o<8
l`WKb:iV=k>ohCI`@o`NoSU3@^bjNTkmQOYKB04Wg0o[HA^=kP9LQ/oQBfBY[@ad
HcUFh@>D1_0@<h97L8AY`U6lc1c33o4So0a_<3bCb<aR?4`O/iLicUaPO/Ef/O_H
Wk0O/]NiNgR6?l9O<kR=oaE[Rnf:oDX]EjnZGm0FJ`8GcD`E=<8J2==XNf41o0>=
hRBUDcA[5n4B_:VWSc03a^0;@P7@SVUHS0fD6_5Nk<0^?8aW:IgGHoT;@a?1V1TK
Tl9T<<e<6m?3332oI@KHM3J?GLZf/:LX_L6nbmiPKg0l=i>KaBgQjV0?el<MY?@B
mc8ga;g=Uo7gl8gl:Wj0glG_HM_iMoQg3M/<PhHQ`fN6?m6f^<ch/74?cLjK]6IO
YkGl]hO3>AAm<C`4kNS3=]Q?/g44`a2UeKDFWb2lNR57KFFg/D^HNK@Jc/<?JKDN
Q:f`Red=AmCoI8o1NkABeU6C0o2_G1Dhn@<d>m]Q7ZfRRNC=cL_=bLibci6nja9Y
blm8Cd]eY<bNUCcCK[<V9BIHc2JSPNMH1R7O;mF4A3T[97=IDVe]PBI;HE:4Ke:4
j:l/bSGCOFAAZaLVdcA?;gUfg>;YSG]jYccA:UI0AD6nj9M4nBfO92[H/Sa0o9<n
:BS:Hc[OX?=?jg`BlBhGEA3mSTjO:6=8m</eoIeAOlQGT8lSGX;3DY2_KAaNB=0J
UZ4j_9DfF:SF??abV^CcbjTBlFASgOk`F[UYNL3_BgNiPZ@SeHX0mE6@gbECW;0k
LJfdM[ORQKJ@aXEG1f@f79BIT=JFcB>WB3hiIL/eamo4BLjoibJSc;Q[`Y5XSN`=
kBI`=C6TBN4m9=DgRm@//b<HT777A11JS=dDZAI^o9gP3WF;/UVZTSZSgB425eH4
Q]:lJO[V:d=CH2SEVjX;1OTSSVgU;Q[mB<7RP/DJ;GLi]/GY7ghDeomjE:>>KAMo
AkAnaA@0Z24PeE6L/]R^Mb9A/:EJ4BV5J7/YhDA?46VHGAA?]Lc@VV7M<^n^2l/3
cI=QM?[R`HFjOD?Ve3Cm9E@E9?m@e;Z8IX[l[I8H_Di_ji0dm^UdCGQ2Hg1K[h=V
e2IjJZg869kTnkFGYI]6gNV@>[GikMOWU6C9hKm9@K86SAJcW4`_l:J0BaJ3Y:2_
bOaj1La=PM>8Pd45eAd:n9`Sm8g:[WV0c?WJD^_bDOlT5>BC8/m5g=al/HIj[]7F
RQPEXgE[Xf:=f4V;RG?[U0bAJ;2@46`>44j`TW[d1]>Wf4P`^8SJ:MCJXB[T7PeB
2mdC;A3EEHGSi3@_WejVK5ICH7U07_2UbeiOT6J1U^mXDd0NYIDK399GdEBT5?7F
;/M4c<DDLe4NfNO7Fj5_U`5Z8QR=JVdf1bBG?1Z=YTNeoe]LEQ1^EGPW50YX;Q[T
2PhdDEdRTR]MW`>Gi::`PQZV2fQ9CjhXnVKoIXA;Y^:VVP/YfQ8MhM8kQ73IkB2l
j;H@;Yn:M1[25AAc^HK`gMlN`_M<@kSbVa7fC/E=@BjVJ;dj`UEg2>7Zfd7HMe/8
njLRWHI`3LG/ea1Nl^dQG3/=hKY_AWSYE=`DI3e5^eA7N=TM@[SQMQ1^_2f4kif:
M1[2CACc_A[2bklmQ5M<@kSiVa5N>ADg1GTOAK]BAgSE7D;hNkN3L>2f40i>ACX=
hAJ:>JPQO?lD`]id6FkNQ`M^fGKQSVo<Zfn2W;jDN3]DlJ/PTo81>WNeT6[b;RNA
CQQd`XK5m0F^7K1Ih[FW12iP3Ki;74?Oi<1MY[<LBgM2eO5k6U>Q0QaUTeD1^4aI
ThUW?b2NZ94XBmCl0IbUFP2[?6NY9IkX_:;i=YL]Vg8E=jQlmG_n]Bn[5JkQ1Ygk
ZHM<R_I^jX/12ieZ[WRKJS60WLPn`AkPW[<L]BQVaF;8/B0H3@ITC6Hc5AH`l[P7
FDi<]USLM]8UlkcKCPh92Ca[]W067Q<HI879=9XD37[=m2U/<5]HWZBG_OJTY9BD
=?h`7[JT9RHMLNeiP4kjZHfO>a[6ae<KoA7O9cDn1eBVE5AF=8aGS5OHbR[AIRl[
Xin][73WG<mFJcfm/KWAM9Vk6=`iec6QH4W1GPaj9WagFR/ZS9B;iV5[:kAR0/jL
Sa;[HRET1clLfg6EVGEUgoRi5gk9?<fd<;_6=k7]GeJS4Z_ETCm0^734FNQ/V`?K
_JD]BBffKZHkZM^fQMWT<]HUeMXHYdVH`@Tc2L=/DfH:Ti2IKN::d[]V54UYNNII
kYcIZKUi2ZhIM_Egd10K?mO6dfSmBl?Hif=@>EhiIRl[72oCaUHd[gZceni8hdfY
KT>FdL5iT4lcNA0lB<OoAanU4F3a`Y:k5VAWBBkKCBc[4[EcQm5PW1fW^LQLg5Kc
d<JZkK6Oh/VO=AHm]Fa[K>>o<i^@jO7NVm_`Pm;fh8kHOho_II^TQDlmGI`A:a]_
jJiNln8RHO`6?o?PoI]f1`^c?BFQXh<KC]2ZJ56_l3oP[h6CE/YYKgTjO`3gljb0
0[LMMo:kI_;=9_IaYldfbk38bBH^VVG>I38cDmTRY]aJI4/CcDFYZH9ha=DM1j1Q
K6;h=7:X[1cC8K2>jL=O11TYkYUIgg6WIbG<=QM3D[:e6>ff6EIS1TTl/<F83<MJ
78W5<<=>QBW=D8`LDZ7MTJ2e`U[QlLA;CO5X:kJJ<4FJRm9g`FJecbL05lhg60d^
<C_;IUeHhY:hC5aP^n2j=?Ank?ZO?o]P`mfI5m:N?AEkChEG[YdhRd]bn6^a:nL6
GhZm7K/DRlEnOSChc1mon]ZQ]o04nRooG_n_DT4g;16j1oQk3mfXdBf86k9d8m:]
1UfWdJ?_0Mm[FMTLF>:YSJc[SoAe]HM97kMZ7Pk:LbQ[mm0nMN8Q7ZIhY3eT^Tck
aSAk]BKo?b22BJ<:IFiTLgAbIF5]2VE^I6mRJPXa=B0`86mRJPXc=3Hg2VE^I6mR
JPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5c
IDI_KW@P;deIDD9CCb]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4f830PDR0_
AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d=B0_C65cM4=X
HG8P<CHa82mGJFAdJ7<PFb0c<c<:<20`83De=R0e=CHP=CDf83De=R0e=CHP=CDf
83De=R0`830P=CDf830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`2S0P<20`830P<SLh830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830:<20`830P<20`830P<20`830P<20`830P<20d<30PGB0n?PYUKVA_HVX:<CHP
<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_CEUA@U=?
:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd>34P<C@d=B0a
<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^M20]<S<`82m3
HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=dIFe883Pe82m1
MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a=b0`858P?Sh:
IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiWM6Pa83Lh>3@P
;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUiF5A7]SmeUnjVfGYQ
j@JJkZKY1@5I6d4H^F8gRhRR^=168Z2]X:94TJPA0THCaNDU<A97<aYW4UoDZ1ML
d^S4T0@oTfM<c69FiddbDBOcgS2I1OfbB?LkmcHBhI_Tlhnlg?^MZW?Ze7;ZEjO>
[Ji^F[WJ3L7@1SBDcjeYG0CRXo/H/h453CF=OUUe3H1@2iZK37jI]@7@baHe;Vk`
bk:W0>BjaL_F3[D?H`02V^[L=@_mN[R=NEHM5_QUTXUiO5e3daZo[3Z9NNZb5@^6
m>Z_D8iZZ5Tc=3iLAMV`_:K1kJn_4n[7=jiHeC@T2ogT=Jid3mDWUFSO>d2`=0RN
Q01H2U:P@85_5H3d:kT>6=@:NWbVM_angoc@_9^PU8Wbo;;o4?>?c[n`hA_gKF_P
4k9_/B3PCWdQUbAh4k1cP_[n`2N6=F8kC88lD97XPA:TO2@kDV;RA0fdTH?`>=:c
B3CDTjf`5VT;dZnAV67^44XmI6/g8n?>T;D@ABIcPHanIYQF[i47j]oc4<W9OOY?
=5nN9EYL_Bn8]S/H0RK:bK=T?b`4?GTNc6@M58>=k3VA/4aOSJY3d8SDQTB;:B67
^V?CmNM84YPIPVd/4<^@doXoYbG[[jMi:=:]OlgZHC1k=AHU;UCOZm^WOdFgF7l>
jHQOMCP1JicF7m8]dnn<mI0mgOXWMAj2KIk`Ij]ef?Bd_R6QDkl`CMA?jOA@Ak[e
>JROc@GZ/k:=N[_^VSk5jY4AU9=eDoASdRkYhk4QES=PYfI>ZHoAkMB?AeF/cVTM
SgBF72IkH@cIfffN[3n3;4kgA4U2MZN7?7BRf9IVmY1eG5Ja[C>Qf6Y>V:8g9aAJ
[LS?OT>jDGZOM:8dGIXX]DT]DZ<dFQXVDlTD/Q1IT4`^TlVT7_9RMkiNLYHLPGb4
iLP9VDC6N/Pa;6C>TZ=RhM6GI8b<TX4/c>?k79fA@9R773VY43QTCT]4C^8QAdoh
RhibN]`C11QAXJ047Q=<PB8b2RH3CkIk9;0YXSUOTjnJX<`YM?aHDReZkZB9?oiX
R8k_;:fXi0o[G7bj`?Qd[S_E=GNH7lfKEZ?:GI2HF3YSkHWVaRF;W6jC/m[TM2=E
le^KjcAlFjg1d;FTDE0HN=YBGK^PC/Q[g7bSbNgPUiPLQZiV/MdXmB91gFabM<4R
ilc:[TFLfm7Mc3DkCCD>ehWJPYEE8lKJ<ScFbX9o<eJ1d=U:HJaJ/MfX/JX4MJd`
EYD`EYD`EReG:hhUC=iIGe6`ZPVmdn2/;cG`]PZnI?[LB]i@hg9hb44/M:`6]QLD
k<]PHm/PRTT1?H3_4jA?QM`kbgN3_@0:Kh?_7g@^;VZ?@9@g?`mjHC_/QN<PPAN@
]l7m/1_N94]`Kln3To0QRHFad8KkgP=Ch2gRlkd;Rn0i[=l4[l4^j<;XIH<624O]
3V;f[D>I@khF=_Yn2o6@3Ho2bi23_Nj0O]lQg`WDcX1IL1R>H?^;a4Ae<F[O<Mle
T<5dk7<SJ]keCO4M1aDT@@6DHnU6>4O<m:Nn>]10;U[g3>b70o0Zo9E/82MmMKiV
gfGO5nRZ6XR12WaKb4Wb1GfLNMCgS>moO5i4`PISL=AZf0Vo`oj?hm^;XME9UY8V
/Y?/XSQZ0gFBfLA6NPLAQ`@X`[LHE/1VA:07n^2Ol2giV];@2[Z9?^ncnoh5PE2:
/aAVhXIVO1o3M`O>jBbAT5@bRIBC5_8DfDGNYlI@/jQ:jT5Z3GF3WT[?XmOBkc>[
V6if6k]K4^RmjC_[^n2k0Y6PPo]P9KCRk5j3bc00ga4JnhXQIY9;2/Smn;JA_E@?
>D1jZ7;BBbiCQlTObIOTJo8maE91E3REB3EA>jTSe6_Dfg@m_H_n=Oe7nRHcPJGH
0naeREWjVKOF^lGk]RoGmhG_6`ba<S3RbQC0E9P?=CSKA/R4Qg4FAo4mSZ_F1nOQ
CO7mT/A0?gb3:01ATBRBC/[`WDZVTDFTW^`SIo0m9mYbRl:5X08X9AE9aE0EE2gE
@;EAEjPf>YXN@dnVim;7lGf3oY3nW_jNHATe4lhD<BF`SFUPm^1kT7V1jFKNHG?H
2NaDMSKKaViQ]m4;f7OI3bF]TQfBK/WGT[mSF9`RGB7MQZ_c9_[/ZnS;?c`<RDO[
df4i;20>DP^M^1X7B0edX7L]99/A[dJ`nJ[XE[Z8BTE_>0L?XKO^PAKH@/n30kj?
jL?`4G[:<^bb3OjC:@0MncB^cPI8ABlJN[V4<@TfZlDLKhXc6S3TadA7JCFA4N5Q
JYEB4A`D:0n@BBD/@e<4TYbV`VX3KjWV6H^Y^3QIT4deF51cEd4eKVD3GcRb3Vl@
f]FPJTA=3V/^6UFClmOTQV/BQB4?lY:C34jCPKoT<1TlI>kdB^Bg>d`^0ml_lVDR
okS81b=_=683Pe=Cic3`Y=[Pi0^KjcZLeHkT9=;38Acbi2@QL70@:7C<`jBJ5Pb`
<4VXhNBSC0hW[cDQSc[Jk:aIb9M?[g@jXXe65iIQdHa:72<iZIi7>f5[d4;C`ZdN
3VZ[1JiVGRE?ekQhZU[XBiW8AiXLO>BjjiXOa3^LLm]MBYhb5mJh>`Yi[WX[PR^8
eH9D/`fUdPX3MT]]LUGbI=>@4H:=Bm1B`Eco=l5L_LC01iP:C7DMBjXAG9QAfAg5
AHW1UhObbVh]YaF5i:@NCF^^4FOOTc`aNJ:@iaXe[Oklchohbmo[5G9=JmoWV9O>
60J020RHB]1>g[107<B4aVH;RC/K>QIT8dkh^0Q>/ak]VLACj3>dVFO=9CElFlDM
<nXLO^>ZUcRj0kAAhTNX`8GeZc/Dhg6U/;k2I>RhREo[JU?oGdNFe0bEB<b:Vb0X
QHDNmQFNe=cQVhF?YAUWGJLae@W[fbb^:LXVSO>^0Y@5J0BKnC3lP9MG6WV32`_`
=9UDjX60l/X^@WJh?<Bgb@<>G@nNDNWimj<jBG2eNPN>Sd9b4QJ<<B8g=/U@R2<G
2[iRj31dU2c/<1@Jj]2I6;>HXl;MhDY112/Z4BNHRB=b[^QQe^ebSLMnDXAn/0UF
kg1Q3d^6N/1L;4XIa4ZYBOPaYBgUUM<[nCI7=<liG;P:j;jmiIEl;gZ^bhFedXH]
AH]KjSE3=ZNScFUSD9oQk`G?;VgHQJ^S@nRcX]9Ti7/k>Z8kQ?gVUcd4AQM`@`DN
4:X8T7]8FcVfaLaTS1KG`6PbXUT^0M=<M>Tk7XEWmYm6>6_HKV`i3Zg=4Q7>oYT@
c[TGQ<OO4l:i`iJ>@3P?KLhE4?kE;hO`Q148iold`]b`gFSTA;BF4a4^n9T@WW@_
23_^2F7W/:DS42i4Vid2`TFo7<;58a0^nFV49`oKSDJFX[FCAHBWo4`8Umd;`U?_
2N5Y`iJ>@;PLKIhV83cmUd=haPR4:ghJhIW3MZ>A/m3JVB;2/glVQ>OL2l:EmhB`
JmSB4@S?AI]M0/;g3B?<AO=`Maa^6aEfhFL?c??^PQa?BZ`:2ZS3<8]I1AaBge2N
QWTVDP5B6E89U@>AM0JN_HFOfOQ36ilPo0DbP7Tb[1hZXO2/cP2;iE8l/`]?P9Sn
dXWlofg0`:6N/f0Vo_[iRSAA1VXiCM6kVK5<:g<6]ACnCP7V<_jnYA65BOjk:eV:
1aPTVL83L1U9T96W[b:?^AAc6_>0Zg06F`7<CSb3?K6HYjIU:8e::e81/l=cndo/
bmm=lS1Ugn=M2:8nRo`gEDXmSF<I>3VTd2B:1Bf3=b`59haWR_5JH^Xea@e8:N]?
BeDK`hfcb2f_W7YJn4e=0NOkQ8UQMd<XoQYmP8]lS2F5/W1k:1]SU`J[/^TEV^c0
f2:MX[U?ld7oH3oTmnMS;i?FLYT@7F`QiRQ;P9VeA8AXK106:Q^9UR6WT20G6AA^
8fX:4jdlaPI:1Q?QKX08RORdhmEQI8AB8JF<1Z]5VCU>IEAU:C<YDabU38^<b:2i
mMEcF[eolWYKjo>KRKgSh9ZSngNV51mSMeo_l[kU_OZ:mfnOWbFi0lM9hGOG_b4c
1TR^mh[g3im]^XQC@ecjL89Gf2OA2deM<^8Q6E`@`dR366TW2o:R065BOEL6Lb0o
On0B@V>O@<IU:4g:_]OgF7Kdd[Lje:j3gbfWKhUmLKRN/Na_80h>LU>cV49V3[]D
]cafGNa6lQPU6b>KZefZGJmM7g=:bd8L2FER@[A6JH`Fk`5IOFQXW5Y^Ek<6oFYS
G93aHFUfa8Zh46]X^chk;[k8i0MgX5ma/olJi>L=i^Gg:eDi:J[878:i:RM7R@UD
RK37<=XP/m8BZ0Za@D2H5<5UPQEb6i65Hh;h:Q@R_PQ]URZOI8g;/VMJC75BRMB4
_35M5AhVUH@B2AJP8dcNm6Y_NnJ<cYJN8P_c4Uf`V]Q^OKVfl=BFf^b5DGC8kH@N
XVYLDFZ_F=ZbLe_YY[?=UkfgO_OR^R;gU:bd>D/>RkRTXOm4/G/P3OXhODU@AK8k
HD7bjXCEbI9>2bVE9LXeRF71m;MYHOIPo55Wh/:DM/G3`L5YdOIhEVY?2mIdFQe:
3mk6Q/ZcajjPm0V6M]Y:IABUghE:oh3OlA2DPL4KRWj5P8n0S@Q9ETZZeP81[4EW
S[=8P;H1@l]B4HhHTmh6DFJ=SC14RW2UH19[S4K<;9P<>j<RCo36mWK4S5@aU3dS
0Wd_g@nLA6Z?9AWYMl6H:L28_i`A`EPB7PHV4W7mmd6f`YMf_7SZP<Z/S[54^2N^
g>dnjKB`gMab4_kIgh^B2Qmhf?_?Kj`TlXf]n@o/G_=D<b7kJLZ@oOSBYSD5jii]
O>?eWXdc<WCj[[I;GRo2R_/b4od]QGd6^F2HalD5D79I<:6XLbZ9A4Y922^EhGf;
E4j]3VBoYX>T3>dQTJM8Ik3/AKV7E9iP@h]2A0A_3^@=XUOUHiJWc15A@n1b7Q^K
b;@XcXNVYA9U054JkBA3VA5^DU;?NngTkL5]e>>kgglO[fZf33kXILWm?;gSm_cO
N7l[f4JP`7LEHdHK6>0/UeR/fZbWLX8:eG?DRmG<N5U@/1B2i:4Q8J]EJ[DZ9=BP
DT]17BV?]:=QLEaDl<<Q8C[En526/A/^j8:Ed^bX5I1]R2/bnUOlIWlOAYWno45L
kF/3MeIJf0IX<iX<oZG7]MMP6;9Ym2B0/]2aN6V6Enh6=PKgA8064j9WK229aTBV
mNl=8O@XlXCU5]JjBSeRWJe2I:AaTfBT<n5QU34^gSZXJ^5V?[_WYKJZCBW?=51O
3NkoEGYbNOeiX_[NfgoLnbl5JMRC6o_Fn/kWR[T0VSkVGFUA6kf_GoCneoVga3D/
lgg6V=Qm40eF><CU?1Q58VEVVEEKZGdD7R>K0jA5<[WAJ[B7Q8CA5jCfJ=IZakfB
@;G7IR]GA<ZY?7UlFVA2TDd4IS1WONV<=N]B=1PVQ_I3?d8T0>@?b6I;S24d0RB/
aA0JJb>Fl7PKa:RA4oH4HFRm`VPSiPR[3G@ZC8@m8LH:h]l0`PiX9eDHTb?2CAH[
APgZ1cQ<LJ1DR?5IS2NBl30<cdD_Mb]<4cLngBfOL?o/9BM9T?MogoANWMQ2Y[A_
KcgHM7coMWKO]a]WYLkeo/EknkiTfhe[[g_O9fUh1AMhQRclkPn_K5QnHLoNcOk_
D8W_HdJ9LDC0jPPgE//V/[J8HTTUFlM^dFj>fQdED2RC6ZeF^eb^<MXE;6>?_Z09
UU9id]Pdo:MP5QLH30WAkO7I`GL0@i@D=`McF_bXRChe4S2mAA/EZ2JdbTaIhT8A
;H<BdJ:ej4ZF@1A=8@RHGXd9RD8g<PLQJT:X6?Z2nO4RORmBQa04c9jYbS2X8l:5
CeZLa@i3@DA0RbQTBlLifdmKl[XF_O>?_ge5LQh/V?J8ml9kWe;YGO/Of[Qglbhb
MeM>k4NTI7hIXBjnCVcN6g_oh_gfX_OHeH?4/YgO]kO[ZFg?2o/_d_Le5L3>aA_T
6JN2alYk@o3KU/nIVHRLB5XB8UM6ADI6HGA8P?2@l51JSbNCfa5JKMA]hn8FhC0`
D3IHUM>GPP51<MGYM^3983lo[f``[elaN0doPoi087b0dk?6Q@_c/]RE9W_62jN?
7;64Y`G7Q^TWFE_W?_44>mMkINNP<e/MB:PM0K;faMCiWJ;O[j1cZH]h2aV8mlB9
G7P86aK8J=4V_6FEJCGJ]haWaD?9@=VU3bki;LQ7;RdE?Bm<8PbGVIE1oA23`bWM
/E=[=Qdn/OjeUNEUZajH=VdEnoCaePe7CjiYhkf?[7aPnU@TS9CRhg?S7ONoNh:`
D05Z?:N4@`AJYP4]WWWV`2=RIH8gn?hC[@A[@IU[NT75]<ARmk9VMe?mPQZ/hmL:
UK>A74PcTAHR=B5]A7X:jCVTTdQmB1lPGO<=?LS3<4o`_3aBCQdUYhfBddO96J?T
c56bOIBL=D[>6BDgSI9i@OhoBX@UX@YUKVAcM79UHFd:IFiTKf9Z2S4h830PKf9Z
2S@g>C4:IFiTKf9Z2S4i830PKf9Z2RQ]HF=?Db1FIG9cJFm^834`;S4d;SHPG2Q2
MFU/I20a>4Lh=e`Y855eHG9dNR1@A4I3KfidIGQd:@YUKVA_HVX:<S0P<21_HVX:
:4@j<S0a>C0h<c0a=38b=C1J<30W<30W:@YUKVA_HVX:<B0`86mRJPXl?20_D79_
I7ESIG8P<CTP<21B82m3LVEQM6U_KTAQM6DP<S0P<21B82m=KfA4HGAU838`830P
DR0n?PYUKVA_HVX:N79UIPX`838a2S0`<30`<30`<30P=SDe<cDPIR0:<30`<30a
=3Lb<B0`<30`<21^80X`<30`<30a>3Ti830`<30`86hP2S0`<30`<3@h>3<P<30`
<30PKR0:<30`<30`<30b<R0`<30`<21^80X`<30`<30a>3Li830`<30`86hP2S0`
<30`<38`<3<P<30`<30PKR0:<30`<30`=3Pd=b0`<30`<21^80X`<30`<30i<38f
830`<30`86hP2S0`<30`<3D`<CHP<30`<30PKR0:<30`<30`<S4a<B0`<30`<21^
80X`<30`<30d>38f830`<30`86hP2S0`<30`<3@i=SHP<30`<30PKR0:<30`<30`
=C4i>20`<30`<21^80X`<30`<30e=3@h830`<30`86hP2S0`<30`<3T`<3DP<30`
<30PKR0:<30`<30`>C@e<b0`<30`<21^80X`<30`<30i=c0c830`<30`86hP2S0`
<30`<C@e>3@P<30`<30PKR0:<30`<30a=3H`=B0`<30`<21^80X`<30`<34d=SLi
830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<S4P;e9_Kg@P<C8P<21B82m9KVI_
834P<21B82m9A21K83`e<FAUHf4h<c9V=V8i=CEQ=c<gISHf=65VHc8a=S<`<Ch:
?3DaI6ESHCPc<VHfHSTe=F4g<cMV=SHdHFIS<S4f<c0a?R1M83hn2W=dHG9dN79U
IPXa=3Li=PXU9DE?APX\>"], "Graphics",
  ImageSize->{369, 313},
  ImageMargins->0,
  ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
  "6129ce94-d7c0-4cb6-b611-d0cd644db891"]], "Input",
 CellChangeTimes->{{3.7761637542565737`*^9, 
  3.7761637765160847`*^9}},ExpressionUUID->"e4d4fed8-3547-4d04-a10e-\
cc2d053db528"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Proof", " ", "of", " ", "the", " ", 
   RowBox[{"relationship", ":"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"27ed5c4a-26e7-4cfe-87f1-99de61968333"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"3", "t"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{
        RowBox[{"30", "rad"}], "-", "t"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{
        RowBox[{"90", "rad"}], "-", 
        RowBox[{"3", "t"}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"6", "t"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "-", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, {
   3.77608024117979*^9, 3.776080312170616*^9}, 3.776080929776676*^9, {
   3.7760839042109632`*^9, 3.776083972138361*^9}, {3.776084021068119*^9, 
   3.776084032346574*^9}, 3.776084125852157*^9, {3.77609931283115*^9, 
   3.776099325766286*^9}, {3.776100453248015*^9, 3.776100531039163*^9}, {
   3.7761006269844503`*^9, 3.7761006551369762`*^9}, {3.77616327535614*^9, 
   3.776163328315407*^9}, {3.7761641220798483`*^9, 3.776164156365939*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"75b774b1-0507-4719-8604-38520f51f0ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.776100665609866*^9, {3.776164145403123*^9, 3.7761641575953617`*^9}},
 CellLabel->
  "Out[468]=",ExpressionUUID->"5efec80d-13ac-474a-96d2-c5fcbe9b18ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",ExpressionUUID->"2f8e6ad1-fe93-\
479f-ab9b-1c3a399ef135"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"How", " ", "these", " ", "relationships", " ", "were", " ", 
   RowBox[{"discovered", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776099455590836*^9, 3.776099470854175*^9}, {
  3.776164186501173*^9, 
  3.776164191796414*^9}},ExpressionUUID->"f71ea73f-f675-40a7-badf-\
ea3673f05ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Look", " ", "for", " ", "inverse", " ", "relationship"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FindInverseRelationships", "[", "step_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pcount", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"type1", "=", "0"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "60", " ", "degree", " ", "angle", " ", "and", " ", "incenter"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"solutions", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"paramlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"max", "=", "155"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ia", "=", "step"}], ",", 
       RowBox[{"ia", "<", "max"}], ",", 
       RowBox[{"ia", "+=", "step"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"ib", "=", "step"}], ",", 
         RowBox[{"ib", "<", "max"}], ",", 
         RowBox[{"ib", "+=", "step"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"want", " ", "c"}], "\[GreaterEqual]", "b"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"ic", "=", "ib"}], ",", 
           RowBox[{"ic", "<", "max"}], ",", 
           RowBox[{"ic", "+=", "step"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ia", "+", "ib", "+", "ic"}], "\[GreaterEqual]", 
               "180"}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"id", "=", "step"}], ",", 
              RowBox[{"id", "<", "max"}], ",", 
              RowBox[{"id", "+=", "step"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ia", "+", "ib", "+", "ic", "+", "id"}], 
                  "\[GreaterEqual]", "180"}], ",", 
                 RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"omit", " ", "isosceles", " ", "triangles"}], " ", 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ia", "\[Equal]", "id"}], "&&", 
                  RowBox[{"ib", "\[Equal]", "ic"}]}], ",", 
                 RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "omit", " ", "where", " ", "P", " ", "is", " ", "the", " ", 
                 "incenter", " ", "and", " ", "one", " ", "angle", " ", "is", 
                 " ", "60", "\.ba"}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ia", "\[Equal]", "ib"}], "&&", 
                  RowBox[{"ic", "\[Equal]", "30"}], "&&", 
                  RowBox[{"id", "\[Equal]", "30"}]}], ",", 
                 RowBox[{
                  RowBox[{"type1", "++"}], ";", 
                  RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ic", "\[Equal]", "id"}], "&&", 
                  RowBox[{"ia", "\[Equal]", "30"}], "&&", 
                  RowBox[{"ib", "\[Equal]", "30"}]}], ",", 
                 RowBox[{
                  RowBox[{"type1", "++"}], ";", 
                  RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ia", "\[Equal]", "ib"}], "&&", 
                  RowBox[{"ic", "\[Equal]", "id"}], "&&", 
                  RowBox[{
                   RowBox[{"ib", "+", "ic"}], "\[Equal]", "60"}]}], ",", 
                 RowBox[{
                  RowBox[{"type1", "++"}], ";", 
                  RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
                  "nr6"}], "}"}], "=", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", 
                   "r6"}], "}"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"a", "\[Rule]", 
                    RowBox[{"ia", " ", "rad"}]}], ",", 
                   RowBox[{"b", "\[Rule]", 
                    RowBox[{"ib", " ", "rad"}]}], ",", 
                   RowBox[{"c", "\[Rule]", 
                    RowBox[{"ic", " ", "rad"}]}], ",", 
                   RowBox[{"d", "\[Rule]", 
                    RowBox[{"id", " ", "rad"}]}]}], "}"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"ans", "=", 
                RowBox[{"Quiet", "[", 
                 RowBox[{"FindIntegerNullVector", "[", 
                  RowBox[{
                   RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "/", "nr1"}], ",", 
                    RowBox[{"1", "/", "nr2"}], ",", 
                    RowBox[{"1", "/", "nr3"}], ",", 
                    RowBox[{"1", "/", "nr4"}], ",", 
                    RowBox[{"1", "/", "nr5"}], ",", 
                    RowBox[{"1", "/", "nr6"}]}], "}"}], ",", "100"}], "]"}], 
                   ",", "50", ",", 
                   RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Head", "[", "ans", "]"}], "=!=", 
                  "FindIntegerNullVector"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                  "omit", " ", "relationships", " ", "that", " ", "do", " ", 
                   "not", " ", "involve", " ", "all", " ", "6", " ", "ri"}], 
                  " ", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"ans", ",", 
                    RowBox[{"1", "|", 
                    RowBox[{"-", "1"}]}]}], "]"}], "\[NotEqual]", "6"}], ",", 
                    
                    RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"theta", "=", 
                   RowBox[{"N", "[", 
                    RowBox[{"ArcSin", "[", 
                    RowBox[{
                    RowBox[{"PF", " ", 
                    RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"ia", " ", "rad"}], "+", 
                    RowBox[{"ib", " ", "rad"}], "+", 
                    RowBox[{"ic", " ", "rad"}]}], "]"}], "/", "PA"}]}], "/.", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", 
                    RowBox[{"ia", " ", "rad"}]}], ",", 
                    RowBox[{"b", "\[Rule]", 
                    RowBox[{"ib", " ", "rad"}]}], ",", 
                    RowBox[{"c", "\[Rule]", 
                    RowBox[{"ic", " ", "rad"}]}], ",", 
                    RowBox[{"d", "\[Rule]", 
                    RowBox[{"id", " ", "rad"}]}]}], "}"}]}], "]"}], "]"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"itheta", "=", 
                   RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"theta", "/", "rad"}], "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"itheta2", "=", 
                   RowBox[{"180", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    "ia", "+", "ib", "+", "ic", "+", "id", "+", "itheta"}], 
                    ")"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "omit", " ", "cases", " ", "where", " ", "P", " ", "is", 
                    " ", "the", " ", "circumcenter"}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"ia", "\[Equal]", "itheta"}], "&&", 
                    RowBox[{"ib", "\[Equal]", "ic"}], "&&", 
                    RowBox[{"id", "\[Equal]", "itheta2"}]}], ",", 
                    RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "Normalize", " ", "so", " ", "first", " ", "coefficient", 
                    " ", "is", " ", "positive"}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
                    RowBox[{"ans", "=", 
                    RowBox[{"-", "ans"}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\<a=\>\"", ",", "ia", ",", "\"\< b=\>\"", ",", "ib", 
                    ",", "\"\< c=\>\"", ",", "ic", ",", "\"\< d=\>\"", ",", 
                    "id", ",", "\"\< theta=\>\"", ",", "itheta", ",", 
                    "\"\< theta2=\>\"", ",", "itheta2", ",", "\"\< A=\>\"", 
                    ",", 
                    RowBox[{"itheta", "+", "itheta2"}], ",", 
                    "\"\<   relationship=\>\"", ",", "ans"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"solutions", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "ia", ",", "ib", ",", "ic", ",", "id", ",", "itheta", ",",
                     "itheta2", ",", "ans"}], "}"}]}], "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
         "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<count=\>\"", ",", "count", ",", "\"\<  type1=\>\"", ",", "type1"}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Now", " ", "go", " ", "through", " ", "pairs", " ", "of", " ", 
       "solutions", " ", "and", " ", "see", " ", "if", " ", "any", " ", 
       "produce", " ", "a", " ", "third", " ", "soltuion"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "<", "count"}], ",", " ", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "count"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"sol1full", "=", 
           RowBox[{"solutions", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sol2full", "=", 
           RowBox[{"solutions", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vector", "=", 
           RowBox[{"sol1full", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"sol2full", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "\[NotEqual]", "vector"}], ",", 
            
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sol1", "=", 
           RowBox[{"Drop", "[", 
            RowBox[{"sol1full", ",", 
             RowBox[{"-", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sol2", "=", 
           RowBox[{"Drop", "[", 
            RowBox[{"sol2full", ",", 
             RowBox[{"-", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Assume", " ", "the", " ", "2", " ", "vectors", " ", "start", " ", 
            "an", " ", "arithmetic", " ", "progression"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"2", "sol2"}], "-", 
            RowBox[{
            "sol1", " ", "is", " ", "the", " ", "3", "rd", " ", "vector", " ",
              "in", " ", "the", " ", "arithmetic", " ", "progression"}]}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dif", "=", 
           RowBox[{"sol1", "-", "sol2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Find", " ", "the", " ", "arithmetic", " ", "progression", " ", 
            "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"sol3", "=", 
           RowBox[{"sol1", "-", 
            RowBox[{"tt", "*", "dif"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ax", ",", "bx", ",", "cx", ",", "dx"}], "}"}], "=", 
           "sol3"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
             "nr6"}], "}"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
             "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "\[Rule]", 
               RowBox[{"ax", " ", "rad"}]}], ",", 
              RowBox[{"b", "\[Rule]", 
               RowBox[{"bx", " ", "rad"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"cx", " ", "rad"}]}], ",", 
              RowBox[{"d", "\[Rule]", 
               RowBox[{"dx", " ", "rad"}]}]}], "}"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"expr", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"{", 
               RowBox[{
               "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", 
                "nr6"}], "}"}]}], ")"}], ".", "vector"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"nexpr", "=", 
           RowBox[{"Chop", "[", 
            RowBox[{"N", "[", 
             RowBox[{"expr", "/.", 
              RowBox[{"tt", "\[Rule]", "1.34"}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nexpr", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"paramsol", "=", 
              RowBox[{"sol1", "+", 
               RowBox[{"tt", "*", "dif"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "normalize", " ", "by", " ", "making", " ", "the", " ", "first",
                " ", "entry", " ", "a", " ", "monomial"}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"dif", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"paramsol", "=", 
                RowBox[{"Expand", "[", 
                 RowBox[{"paramsol", "/.", 
                  RowBox[{"tt", "\[Rule]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"t", "-", 
                    RowBox[{"sol1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
                    RowBox[{"dif", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", "else", " ", "*)"}], "\[IndentingNewLine]", 
               
               RowBox[{"paramsol", "=", 
                RowBox[{"Expand", "[", 
                 RowBox[{"paramsol", "/.", 
                  RowBox[{"tt", "\[Rule]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"t", "-", 
                    RowBox[{"sol1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
                    RowBox[{"dif", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}]}], ","}], 
              "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"paramsol", "=", 
              RowBox[{"Chop", "[", "paramsol", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Normalize", " ", "by", " ", "removing", " ", "fractions"}], 
              " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"lcm", "=", 
              RowBox[{"LCM", "@@", 
               RowBox[{"Denominator", "[", 
                RowBox[{"Together", "[", "paramsol", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"lcm", ">", "1"}], ",", 
               RowBox[{"paramsol", "=", 
                RowBox[{"paramsol", "=", 
                 RowBox[{"paramsol", "/.", 
                  RowBox[{"t", "\[Rule]", 
                   RowBox[{"lcm", " ", "t"}]}]}]}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"paramlist", ",", "paramsol"}], "]"}], ",", 
               RowBox[{"dup", "=", "True"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"dup", "=", "False"}], ";", "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"paramlist", ",", "paramsol"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"pcount", "++"}], ";"}]}], "\[IndentingNewLine]", 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"hres", "=", "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"!", "dup"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Parametric solution: \>\"", ",", "paramsol", " ", ",", 
                  "\"\<  relationship=\>\"", ",", "vector"}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
           "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"pcount", ",", " ", "\"\< parametric solutions found.\>\""}], 
      "]"}], ";"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.776164912186248*^9, 3.776164936040598*^9}, {
   3.776164972858683*^9, 3.776165040072792*^9}, {3.776165215539321*^9, 
   3.776165230641809*^9}, {3.776175653130272*^9, 3.776175743482149*^9}, {
   3.7761761868915253`*^9, 3.7761762731453047`*^9}, {3.77617647250702*^9, 
   3.776176478674053*^9}, {3.776177916710042*^9, 3.776177918508113*^9}, {
   3.776178049590147*^9, 3.77617805090033*^9}, {3.776178102564625*^9, 
   3.776178110356614*^9}, {3.776178161246311*^9, 3.776178162884506*^9}, {
   3.776178717886545*^9, 3.7761787185571737`*^9}, {3.776179076447632*^9, 
   3.776179129029743*^9}, {3.776179163869874*^9, 3.776179179429747*^9}, {
   3.776179773929245*^9, 3.7761798340154037`*^9}, 3.7761802409378567`*^9, 
   3.7761803601291122`*^9, {3.776181628995503*^9, 3.776181655721878*^9}, {
   3.7762512040099382`*^9, 3.7762512234342422`*^9}, {3.776251280466937*^9, 
   3.776251416515223*^9}, {3.776251454803012*^9, 3.7762514694832172`*^9}, {
   3.77625150216332*^9, 3.776251534890853*^9}, {3.7762515734918947`*^9, 
   3.7762516022271013`*^9}, {3.7762516439549522`*^9, 3.776251709075357*^9}, {
   3.776251786164*^9, 3.776251821211398*^9}, {3.776252162141631*^9, 
   3.776252166420134*^9}, {3.7762523971501226`*^9, 3.77625245871745*^9}, {
   3.7762525232697067`*^9, 3.776252553588895*^9}, {3.776252598254053*^9, 
   3.776252601653018*^9}, {3.776252639222987*^9, 3.776252642669471*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0b1caea3-e702-4f0d-8a2c-a0b37ad18b27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindInverseRelationships", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.776164742029654*^9, 3.776164754287277*^9}, {
   3.776165016160946*^9, 3.776165017301714*^9}, {3.776165067576563*^9, 
   3.7761650964559603`*^9}, 3.776251241379799*^9, {3.7762521804763813`*^9, 
   3.776252180745475*^9}, 3.7762522390197573`*^9, {3.776252613034487*^9, 
   3.776252613378998*^9}, 3.776252672868393*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"90b1fb54-1c5f-43f1-815e-1560b578a54a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "85", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "23.534885942027902`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "16.4651140579721`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "40.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 5, " b=", 5, " c=", 85, " d=", 45, " theta=", 23.534885942027902`, 
   " theta2=", 16.4651140579721, " A=", 40., "   relationship=", {1, -1, -1, 
   1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252675296153*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9661f824-5513-4637-be8b-9f5348c9df12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "42.2949766577844`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "47.70502334221561`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "90.00000000000001`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 5, " b=", 10, " c=", 50, " d=", 25, " theta=", 42.2949766577844, 
   " theta2=", 47.70502334221561, " A=", 90.00000000000001, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252676502984*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"293d37d6-49c0-4af0-b08f-f5ad9c6b3394"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "85", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "21.0532482167976`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "43.94675178320239`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "64.99999999999999`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 5, " c=", 15, " d=", 85, " theta=", 21.0532482167976, 
   " theta2=", 43.94675178320239, " A=", 64.99999999999999, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762526857544622`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"44dcd58a-9de8-486a-9f3b-9f0e7b11c7a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "85", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "15.570186080554368`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "9.429813919445621`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "24.99999999999999`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 5, " c=", 55, " d=", 85, " theta=", 15.570186080554368`, 
   " theta2=", 9.429813919445621, " A=", 24.99999999999999, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.77625268644693*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"682d0972-8a76-4123-b9d9-f7afb3bb00f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "37.87798714433305`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "52.12201285566695`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "90.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 10, " c=", 30, " d=", 40, " theta=", 37.87798714433305, 
   " theta2=", 52.12201285566695, " A=", 90., "   relationship=", {1, -1, -1, 
   1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252687615128*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ab3fec0c-1dd0-40fd-892f-e15d7eefa8bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "20.462488368021386`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "14.537511631978617`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "35.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 10, " c=", 80, " d=", 45, " theta=", 20.462488368021386`, 
   " theta2=", 14.537511631978617`, " A=", 35., "   relationship=", {
   1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762526883310003`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6d9d4ffe-60cf-4413-bd99-955a8b773813"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "47.39615952344555`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "62.60384047655445`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "110.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 15, " c=", 25, " d=", 20, " theta=", 47.39615952344555, 
   " theta2=", 62.60384047655445, " A=", 110., "   relationship=", {1, -1, 1, 
   1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762526889507847`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8086df1b-8586-4601-868e-10cb1ca52d35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "43.65708869335219`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "46.34291130664781`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "90.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 10, " b=", 20, " c=", 40, " d=", 20, " theta=", 43.65708869335219, 
   " theta2=", 46.34291130664781, " A=", 90., "   relationship=", {1, -1, -1, 
   1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762526904620247`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"2798a097-798a-4ac4-968a-473bae3e07d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "3.7226935351444004`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "1.2773064648555987`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "4.999999999999999`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 15, " b=", 5, " c=", 75, " d=", 80, " theta=", 3.7226935351444004`, 
   " theta2=", 1.2773064648555987`, " A=", 4.999999999999999, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252696847636*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"93732809-93e8-4249-9c29-73e9ad125fed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "17.373659127038696`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "12.626340872961293`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "29.99999999999999`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 15, " b=", 15, " c=", 75, " d=", 45, " theta=", 17.373659127038696`, 
   " theta2=", 12.626340872961293`, " A=", 29.99999999999999, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762526995649853`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"5652c8e0-87d3-44ce-aa2e-f8cdb2bb8bcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "19.01481697457976`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "15.985183025420241`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "35.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 15, " b=", 25, " c=", 75, " d=", 30, " theta=", 19.01481697457976, 
   " theta2=", 15.985183025420241`, " A=", 35., "   relationship=", {
   1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252701667342*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"533f3e6c-7652-4eb5-b022-22a6832c5f3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "12.1220128556669`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "7.877987144333105`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "20.000000000000007`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 10, " c=", 50, " d=", 80, " theta=", 12.1220128556669, 
   " theta2=", 7.877987144333105, " A=", 20.000000000000007`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762527069378242`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"10eca643-fa22-442d-a008-d8286383d06c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "70", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "70", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "6.636272588377002`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "3.3637274116230174`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "10.00000000000002`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 10, " c=", 70, " d=", 70, " theta=", 6.636272588377002, 
   " theta2=", 3.3637274116230174`, " A=", 10.00000000000002, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.77625270716634*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"516dc64a-ad0a-4b52-9365-6ab2f08bc30f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "7.877987144333098`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "12.122012855666895`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "19.999999999999993`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 20, " c=", 40, " d=", 80, " theta=", 7.877987144333098, 
   " theta2=", 12.122012855666895`, " A=", 19.999999999999993`, 
   "   relationship=", {1, -1, 1, 1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252708998167*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"7fefbdcc-dfb6-4de7-9023-becafd470f0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "70", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "14.293405820353001`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "10.706594179646999`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "25.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 20, " c=", 70, " d=", 45, " theta=", 14.293405820353001`, 
   " theta2=", 10.706594179646999`, " A=", 25., "   relationship=", {
   1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252709310245*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"fb0de6a6-e46a-4afd-aa07-fbf9577941a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "25.626299575261402`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "24.373700424738615`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "50.000000000000014`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 30, " c=", 50, " d=", 30, " theta=", 25.626299575261402`, 
   " theta2=", 24.373700424738615`, " A=", 50.000000000000014`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252710611642*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8bd08f8f-d355-4bff-ad3b-2f7e82ee9247"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "17.877987144333108`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "22.122012855666895`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "40.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm[
  "a=", 20, " b=", 30, " c=", 50, " d=", 40, " theta=", 17.877987144333108`, 
   " theta2=", 22.122012855666895`, " A=", 40., "   relationship=", {1, -1, 1,
    1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252710648931*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"425ad8e0-cc0f-478f-b905-c0cd6013e434"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "65", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "11.247149048844205`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "8.752850951155779`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "19.999999999999986`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 25, " b=", 25, " c=", 65, " d=", 45, " theta=", 11.247149048844205`, 
   " theta2=", 8.752850951155779, " A=", 19.999999999999986`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.77625271771835*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"2e1d60ce-38fd-4ab4-b1ee-b4b7d6670f97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "5.940404390879583`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "4.059595609120436`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "10.000000000000018`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 30, " b=", 10, " c=", 30, " d=", 100, " theta=", 5.940404390879583, 
   " theta2=", 4.059595609120436, " A=", 10.000000000000018`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252721611144*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"518567ff-4b6a-4231-af4f-743e45315bc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "8.793976886996884`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "6.206023113003113`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "14.999999999999996`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 30, " b=", 15, " c=", 45, " d=", 75, " theta=", 8.793976886996884, 
   " theta2=", 6.206023113003113, " A=", 14.999999999999996`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252722762478*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"4835e4a1-2fa2-4d37-b8c9-197c50d6df24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "5.940404390879586`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "4.059595609120407`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "9.999999999999993`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 30, " b=", 20, " c=", 60, " d=", 60, " theta=", 5.940404390879586, 
   " theta2=", 4.059595609120407, " A=", 9.999999999999993, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762527237308693`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"c0d24dd4-919e-4894-8130-2075d35b7889"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "8.261966199709848`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "6.738033800290168`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "15.000000000000016`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 30, " b=", 30, " c=", 60, " d=", 45, " theta=", 8.261966199709848, 
   " theta2=", 6.738033800290168, " A=", 15.000000000000016`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252724878512*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9d40fce0-0a4d-4368-b038-5852af468828"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "5.367988083871633`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "4.632011916128363`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "9.999999999999996`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 35, " b=", 35, " c=", 55, " d=", 45, " theta=", 5.367988083871633, 
   " theta2=", 4.632011916128363, " A=", 9.999999999999996, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252731418775*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6e67d5ed-a6bc-490c-8c36-2df4db571879"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "13.027250518911327`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "11.97274948108867`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "24.999999999999996`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 40, " b=", 15, " c=", 25, " d=", 75, " theta=", 13.027250518911327`, 
   " theta2=", 11.97274948108867, " A=", 24.999999999999996`, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252734500841*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"7a946858-da39-4fac-baeb-6115c8fe72e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "70", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "5.626299575261386`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "4.373700424738615`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", "10.`", 
   "\[InvisibleSpace]", "\<\"   relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 40, " b=", 20, " c=", 40, " d=", 70, " theta=", 5.626299575261386, 
   " theta2=", 4.373700424738615, " A=", 10., "   relationship=", {1, -1, -1, 
   1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252735401256*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"7d6d3a03-baa4-4d20-abe0-e1f2a1a08b28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "2.6000831287376527`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "2.3999168712623486`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "5.000000000000002`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 40, " b=", 40, " c=", 50, " d=", 45, " theta=", 2.6000831287376527`, 
   " theta2=", 2.3999168712623486`, " A=", 5.000000000000002, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252737112886*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"15370e8d-9090-41b4-bd9a-80a8124b1722"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" b=\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" c=\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\" d=\"\>", "\[InvisibleSpace]", "65", 
   "\[InvisibleSpace]", "\<\" theta=\"\>", "\[InvisibleSpace]", 
   "2.6714431845864985`", "\[InvisibleSpace]", "\<\" theta2=\"\>", 
   "\[InvisibleSpace]", "2.328556815413492`", 
   "\[InvisibleSpace]", "\<\" A=\"\>", "\[InvisibleSpace]", 
   "4.999999999999991`", "\[InvisibleSpace]", "\<\"   relationship=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "a=", 50, " b=", 25, " c=", 35, " d=", 65, " theta=", 2.6714431845864985`, 
   " theta2=", 2.328556815413492, " A=", 4.999999999999991, 
   "   relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252745312439*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"dc702610-2abe-4708-822a-811f4cade21e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"count=\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\"  type1=\"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["count=", 27, "  type1=", 15],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252769768981*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"172f9bd3-3994-4212-9a63-900e8dcf2ac8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"t", ",", "t", ",", 
     RowBox[{"90", "-", "t"}], ",", "45"}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {$CellContext`t, $CellContext`t, 
    90 - $CellContext`t, 45}, "  relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.77625276980836*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"e892e5f7-b961-4d09-862b-6569d2bbf901"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"2", " ", "t"}], ",", 
     RowBox[{"60", "-", 
      RowBox[{"2", " ", "t"}]}], ",", 
     RowBox[{"30", "-", "t"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {$CellContext`t, 2 $CellContext`t, 60 - 
    2 $CellContext`t, 30 - $CellContext`t}, "  relationship=", {1, -1, -1, 
   1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252769856409*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"fae9a505-0705-4f8c-a005-b2ff7410d3c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "t"}], ",", "t", ",", 
     RowBox[{"3", " ", "t"}], ",", 
     RowBox[{"90", "-", "t"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {
   2 $CellContext`t, $CellContext`t, 3 $CellContext`t, 90 - $CellContext`t}, 
   "  relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.77625276993574*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"87340625-58c3-4ca5-8c46-41426710a898"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "t"}], ",", "t", ",", 
     RowBox[{"60", "-", "t"}], ",", 
     RowBox[{"90", "-", "t"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {
   2 $CellContext`t, $CellContext`t, 60 - $CellContext`t, 
    90 - $CellContext`t}, "  relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252769976033*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1b194bc6-62b6-49d7-994f-2b347bc0905f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "t"}], ",", 
     RowBox[{"3", " ", "t"}], ",", 
     RowBox[{"5", " ", "t"}], ",", 
     RowBox[{"4", " ", "t"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {
   2 $CellContext`t, 3 $CellContext`t, 5 $CellContext`t, 4 $CellContext`t}, 
   "  relationship=", {1, -1, 1, 1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252770111203*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"4651cddc-8af1-4f40-adb2-3f512bcc79d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Parametric solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", " ", "t"}], ",", 
     RowBox[{"30", "-", "t"}], ",", 
     RowBox[{"90", "-", 
      RowBox[{"3", " ", "t"}]}], ",", 
     RowBox[{"6", " ", "t"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"  relationship=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}],
  SequenceForm[
  "Parametric solution: ", {
   3 $CellContext`t, 30 - $CellContext`t, 90 - 3 $CellContext`t, 
    6 $CellContext`t}, "  relationship=", {1, -1, -1, 1, -1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.776252770258307*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"42072cd4-1683-4c9a-bb6a-71ecfbeb24db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" parametric solutions found.\"\>"}],
  SequenceForm[6, " parametric solutions found."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.776164749749741*^9, 3.776164754945668*^9}, 
   3.776164942538412*^9, 3.7761650182516813`*^9, {3.776165048303151*^9, 
   3.776165098548119*^9}, 3.776165241692507*^9, 3.7761757539870243`*^9, 
   3.776176280038657*^9, 3.776176486088428*^9, 3.7761779681811934`*^9, 
   3.776178148030591*^9, 3.77617820669164*^9, 3.776178745155097*^9, 
   3.776179204816702*^9, 3.776179847365294*^9, 3.776180389176221*^9, 
   3.776181685920224*^9, 3.77625184754276*^9, 3.7762521817996387`*^9, 
   3.776252617037467*^9, 3.7762527705080767`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b762ddf2-e2e4-484a-9581-bb891b2cad8f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{Automatic, 709}, {Automatic, 181}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1205, 21, 219, "Text",ExpressionUUID->"46ae2fa1-3b5e-4df6-b221-c2339750ff04"],
Cell[1766, 43, 364, 6, 35, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[CellGroupData[{
Cell[2155, 53, 38200, 632, 113, "Input",ExpressionUUID->"dee9922b-5cab-45ef-9b90-e86a24d1239a"],
Cell[40358, 687, 19128, 294, 186, "Graphics",ExpressionUUID->"ee28dd5e-1cf9-4ecd-95e3-63f05cb59ffb"]
}, Open  ]],
Cell[59501, 984, 376, 9, 30, "Input",ExpressionUUID->"4f18c343-bb8c-4926-b646-5366abb34741"],
Cell[59880, 995, 6603, 213, 724, "Input",ExpressionUUID->"ae8eb830-0a68-4a0c-af25-c895c4675416"],
Cell[66486, 1210, 20927, 324, 272, "Input",ExpressionUUID->"9905c556-2bac-48ab-b345-85904634e339"],
Cell[87416, 1536, 198, 4, 30, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[87639, 1544, 1797, 45, 94, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[89439, 1591, 326, 6, 34, "Output",ExpressionUUID->"46376dac-ca60-4b6c-bf1a-ccb28be6fa1a"]
}, Open  ]],
Cell[89780, 1600, 21209, 330, 303, "Input",ExpressionUUID->"5fadbaf2-818c-4642-b8c9-5ffb8cc8a300"],
Cell[110992, 1932, 198, 4, 30, "Input",ExpressionUUID->"3c39074f-c075-4a1b-a6da-ac2564be70c1"],
Cell[CellGroupData[{
Cell[111215, 1940, 1155, 34, 94, "Input",ExpressionUUID->"61d49e75-ce2c-45b7-82c0-9d904a476ebe"],
Cell[112373, 1976, 174, 3, 34, "Output",ExpressionUUID->"c1fe5cb4-7c3b-40e0-90d5-061dcc8c9a60"]
}, Open  ]],
Cell[112562, 1982, 21225, 329, 276, "Input",ExpressionUUID->"965ff1aa-8420-4ad7-939b-e0df3ac400d0"],
Cell[133790, 2313, 198, 4, 30, "Input",ExpressionUUID->"0973a64b-8549-42c9-89aa-95224f2feb24"],
Cell[CellGroupData[{
Cell[134013, 2321, 1643, 41, 94, "Input",ExpressionUUID->"522cbcf5-fb82-450f-9879-f4cd7f537f2e"],
Cell[135659, 2364, 230, 5, 34, "Output",ExpressionUUID->"0d59d390-a953-4240-b378-5d487b7f96de"]
}, Open  ]],
Cell[135904, 2372, 129, 3, 30, "Input",ExpressionUUID->"32782067-97d5-425a-b56d-5b3c25a49872"],
Cell[136036, 2377, 21234, 329, 354, "Input",ExpressionUUID->"fb8bb483-8a56-41c9-90e1-75b82d1bd906"],
Cell[157273, 2708, 198, 4, 30, "Input",ExpressionUUID->"9a4347c7-39d6-460a-b6f6-cd81eacc3ee5"],
Cell[CellGroupData[{
Cell[157496, 2716, 1616, 39, 94, "Input",ExpressionUUID->"5288338a-a98a-4647-acf2-4c8288e7a787"],
Cell[159115, 2757, 200, 4, 34, "Output",ExpressionUUID->"2f58128f-f026-4e0f-8669-12770c61e9fd"]
}, Open  ]],
Cell[159330, 2764, 21159, 328, 331, "Input",ExpressionUUID->"e4d4fed8-3547-4d04-a10e-cc2d053db528"],
Cell[180492, 3094, 198, 4, 30, "Input",ExpressionUUID->"27ed5c4a-26e7-4cfe-87f1-99de61968333"],
Cell[CellGroupData[{
Cell[180715, 3102, 1717, 43, 94, "Input",ExpressionUUID->"75b774b1-0507-4719-8604-38520f51f0ea"],
Cell[182435, 3147, 204, 4, 34, "Output",ExpressionUUID->"5efec80d-13ac-474a-96d2-c5fcbe9b18ff"]
}, Open  ]],
Cell[182654, 3154, 320, 7, 30, "Input",ExpressionUUID->"2f8e6ad1-fe93-479f-ab9b-1c3a399ef135"],
Cell[182977, 3163, 338, 7, 30, "Input",ExpressionUUID->"f71ea73f-f675-40a7-badf-ea3673f05ce6"],
Cell[183318, 3172, 21567, 466, 1942, "Input",ExpressionUUID->"0b1caea3-e702-4f0d-8a2c-a0b37ad18b27"],
Cell[CellGroupData[{
Cell[204910, 3642, 494, 7, 30, "Input",ExpressionUUID->"90b1fb54-1c5f-43f1-815e-1560b578a54a"],
Cell[CellGroupData[{
Cell[205429, 3653, 1626, 31, 24, "Print",ExpressionUUID->"9661f824-5513-4637-be8b-9f5348c9df12"],
Cell[207058, 3686, 1657, 32, 24, "Print",ExpressionUUID->"293d37d6-49c0-4af0-b08f-f5ad9c6b3394"],
Cell[208718, 3720, 1659, 32, 24, "Print",ExpressionUUID->"44dcd58a-9de8-486a-9f3b-9f0e7b11c7a9"],
Cell[210380, 3754, 1661, 32, 24, "Print",ExpressionUUID->"682d0972-8a76-4123-b9d9-f7afb3bb00f8"],
Cell[212044, 3788, 1629, 31, 24, "Print",ExpressionUUID->"ab3fec0c-1dd0-40fd-892f-e15d7eefa8bf"],
Cell[213676, 3821, 1637, 31, 24, "Print",ExpressionUUID->"6d9d4ffe-60cf-4413-bd99-955a8b773813"],
Cell[215316, 3854, 1633, 31, 24, "Print",ExpressionUUID->"8086df1b-8586-4601-868e-10cb1ca52d35"],
Cell[216952, 3887, 1631, 31, 24, "Print",ExpressionUUID->"2798a097-798a-4ac4-968a-473bae3e07d2"],
Cell[218586, 3920, 1665, 32, 24, "Print",ExpressionUUID->"93732809-93e8-4249-9c29-73e9ad125fed"],
Cell[220254, 3954, 1669, 32, 24, "Print",ExpressionUUID->"5652c8e0-87d3-44ce-aa2e-f8cdb2bb8bcb"],
Cell[221926, 3988, 1632, 31, 24, "Print",ExpressionUUID->"533f3e6c-7652-4eb5-b022-22a6832c5f3b"],
Cell[223561, 4021, 1664, 32, 24, "Print",ExpressionUUID->"10eca643-fa22-442d-a008-d8286383d06c"],
Cell[225228, 4055, 1663, 32, 24, "Print",ExpressionUUID->"516dc64a-ad0a-4b52-9365-6ab2f08bc30f"],
Cell[226894, 4089, 1667, 32, 24, "Print",ExpressionUUID->"7fefbdcc-dfb6-4de7-9023-becafd470f0f"],
Cell[228564, 4123, 1635, 31, 24, "Print",ExpressionUUID->"fb0de6a6-e46a-4afd-aa07-fbf9577941a6"],
Cell[230202, 4156, 1670, 32, 24, "Print",ExpressionUUID->"8bd08f8f-d355-4bff-ad3b-2f7e82ee9247"],
Cell[231875, 4190, 1635, 31, 24, "Print",ExpressionUUID->"425ad8e0-cc0f-478f-b905-c0cd6013e434"],
Cell[233513, 4223, 1666, 32, 24, "Print",ExpressionUUID->"2e1d60ce-38fd-4ab4-b1ee-b4b7d6670f97"],
Cell[235182, 4257, 1666, 32, 24, "Print",ExpressionUUID->"518567ff-4b6a-4231-af4f-743e45315bc8"],
Cell[236851, 4291, 1664, 32, 24, "Print",ExpressionUUID->"4835e4a1-2fa2-4d37-b8c9-197c50d6df24"],
Cell[238518, 4325, 1663, 32, 24, "Print",ExpressionUUID->"c0d24dd4-919e-4894-8130-2075d35b7889"],
Cell[240184, 4359, 1664, 32, 24, "Print",ExpressionUUID->"9d40fce0-0a4d-4368-b038-5852af468828"],
Cell[241851, 4393, 1661, 32, 24, "Print",ExpressionUUID->"6e67d5ed-a6bc-490c-8c36-2df4db571879"],
Cell[243515, 4427, 1667, 32, 24, "Print",ExpressionUUID->"7a946858-da39-4fac-baeb-6115c8fe72e7"],
Cell[245185, 4461, 1629, 31, 24, "Print",ExpressionUUID->"7d6d3a03-baa4-4d20-abe0-e1f2a1a08b28"],
Cell[246817, 4494, 1667, 32, 24, "Print",ExpressionUUID->"15370e8d-9090-41b4-bd9a-80a8124b1722"],
Cell[248487, 4528, 1664, 32, 24, "Print",ExpressionUUID->"dc702610-2abe-4708-822a-811f4cade21e"],
Cell[250154, 4562, 885, 16, 24, "Print",ExpressionUUID->"172f9bd3-3994-4212-9a63-900e8dcf2ac8"],
Cell[251042, 4580, 1257, 26, 24, "Print",ExpressionUUID->"e892e5f7-b961-4d09-862b-6569d2bbf901"],
Cell[252302, 4608, 1362, 30, 24, "Print",ExpressionUUID->"fae9a505-0705-4f8c-a005-b2ff7410d3c2"],
Cell[253667, 4640, 1327, 29, 24, "Print",ExpressionUUID->"87340625-58c3-4ca5-8c46-41426710a898"],
Cell[254997, 4671, 1333, 29, 24, "Print",ExpressionUUID->"1b194bc6-62b6-49d7-994f-2b347bc0905f"],
Cell[256333, 4702, 1352, 30, 24, "Print",ExpressionUUID->"4651cddc-8af1-4f40-adb2-3f512bcc79d6"],
Cell[257688, 4734, 1390, 31, 24, "Print",ExpressionUUID->"42072cd4-1683-4c9a-bb6a-71ecfbeb24db"],
Cell[259081, 4767, 841, 15, 24, "Print",ExpressionUUID->"b762ddf2-e2e4-484a-9581-bb891b2cad8f"]
}, Open  ]]
}, Open  ]]
}
]
*)


